Proofs Without Nominals: G\"odel's Ontological Argument, its Shallow Embedding, and the Open Questions of the Monatshefte Notes

The shallow embedding of higher-order modal logic in classical higher-order logic, used in Benzm\"uller and Scott's Notes on G\"odel's and Scott's variants of the ontological argument, reaches beyond the modal object language: its quantifiers range over domains containing the nominals and satisfaction operators of hybrid logic. A proof using one proves a theorem of the embedding, not necessarily of the modal logic. Whether a result is one of the modal logic can be settled by replaying it in an explicit calculus, or, more cheaply and for all results at once, by analysing what the embedding's proofs substitute. Every statement the Notes prove has a proof in the embedding substituting nothing outside the object language, 294 of them explicit. The Notes' own proofs substitute none either; what it flags are terms a prover introduced. A soundness theorem over general models closed under the object language, and a sentence of that language the embedding proves but which fails in such a model, fix what the certificate says. The Notes' three open questions are settled too, without nominals, but by the empty instance of the conjunction axiom, too cheaply to convince. Generalised to G\"odel's "any number of summands", the axiom covers the empty conjunction and the singleton. This article restricts it to at least two different conjuncts, a non-degenerate reading of G\"odel's footnote, and settles them again without nominals. In effect only the empty conjunction is excluded; the singleton comes back with the other axioms. In one variant the restriction refutes the possible existence of a God-like being; the answers return, with no side condition, once the Notes' non-emptiness clause is confined to G\"odel's essence. Every theorem here is verified in Isabelle/HOL and independently in Lean 4, the separating model in its propositional part; the countermodels are Nitpick's, checked by the build.

==> anc/OpenQuestions/README.md <==
# The open questions of the Monatshefte article on Gödel's ontological argument, settled

Separate development (intended for a short paper of its own), **not** part of the Lean port
in `../Notes` or of its paper in `../arxiv`.

C. Benzmüller and D. Scott, *Notes on Gödel's and Scott's variants of the ontological
argument*, Monatshefte für Mathematik 208 (2025) 569–611, leave three questions open, two of
them concerning modal logic **S4** (reflexivity and transitivity of the accessibility relation,
in place of the symmetry that the S5 proofs use), the uniqueness lemmas of the second in S5
already:

1. *Section "Logic S4" (p. 591)* — Gödel's argument with the modified definition of essence
   (Fig. 7): "no such proof [of Th3] has yet been reported, nor a counterexample found in
   logic S4 … This question thus remains open."
2. *Section 4.5* — Gödel's argument with the modified notion of necessary property inclusion
   (Fig. 8): "the unique essence lemmata one and two … remains open; neither did the model
   finder report a counterexample nor did the automated theorem provers come up with a proof
   … Moreover … the question about a proof for theorem Th3 in logic S4 remains an open
   question."
3. *Section 5.3, "Further work"* — Scott's variant with his axiom A3 replaced by the
   generalised conjunction axiom Ax1Gen: Nitpick's S4 counterexamples to T3 "could not yet be
   reproduced …, but also no proof could be found. This inconclusive situation thus requires
   further study."

All three are settled here, in the affirmative, under the generalised conjunction axiom
`Ax1Gen` as the article states it; under the two-conjunct reading `Ax1GenTwo` (see
`alternatives/`) the answers to questions 1 and 3 stand wherever every world has an actual
individual.  For question 2 the reading refutes `Th4` in variant 3 as Fig. 8 states it -- the
article proves `Th4` there from `Ax2a`, `L` and `A1Gen` (Sect. 4.5), that is from the instances
the reading removes -- so the answer stands either with `Th4` assumed, hybrid-free under a side
condition, or outright once Fig. 8's non-emptiness clause is confined to the essence and `Ax4`
takes the plain inclusion of variant 2 (session `alternatives/L`,
`lean/OpenQuestions/Ax1GenTwoVariant3Plain.lean`); then `Th4` is a theorem, the side condition
disappears, and all 49 results of the article that consume `Ax1Gen` hold again.  The
answers come in two layers, separated
by a criterion the whole development is checked against: a proof is **hybrid-free** if every
term it substitutes for a property or proposition variable is a term of the modal object
language — as opposed to properties such as "being at world w" or "being at a successor of
w", which the shallow embedding admits (its quantifiers range over all `e → i → Prop`) but the
modal logic cannot express.  `audit/HybridAudit.lean` is a Lean metaprogram that traverses
proof terms and checks every such witness against the grammar of the object language, a
whitelist: the connectives of the embedding, their raw unfoldings, the theory's signature and
variables, every binder, variable and constant at a type of the language (built from `e` and
`σ`, the type of worlds admitted only as the type of a binder of the witness and as the type
argument of a quantifier or an equality), the body of a binder over a world mentioning no other
world bound inside the witness — flagging whatever falls outside (NOMINAL: an equation between
worlds; ACCESS: the accessibility relation; RIGID: a world bound outside the witness; WORLDQ: a
second world under a binder over worlds; FOREIGN: anything else, such as a world-indexed family
`i → σ` or a Skolem function of a world), closing under use through imported modules;
`audit/run_audit.py` runs it over the 30 modules of the port in `../Notes` and over this
development, writing `audit/report.txt`, and checks it against the mutation suite
`lean/HybridProbes.lean` (45 witnesses that must be flagged, 39 that must not; the run fails
otherwise), and runs the declaration check `#hybrid_decls` over every module: imports from
outside the audited roots, declared types, constants whose type is not a type of the object
language, and postulates, against a whitelist (`audit/decls-report.txt`; the Isabelle
counterpart is the session `audit/decl/DeclAudit`), and the whole-term mode `#hybrid_all`, which
examines every lifted term at a position where it must denote in a domain of the object language,
anywhere in proof terms and statements, and reports what the witness mode does not reach
(`audit/wholeterm-report.txt`; expected: nothing).  `audit/HybridAudit.ML` is the same instrument for Isabelle, checked
against `audit/probes/HybridProbes.thy` by the session `ProbeAudit`.

`separation/Separation.thy` formalises the separating sentence of Section 8.3 of the article: a
deep embedding of the propositional part of the object language with propositional quantifiers
and the global modality, the finitary model over the Cantor space as an L-general model, and the
sentence "every world lies in an atom", which holds in every standard model (the nominal is the
atom) and fails in that model (`isabelle build -d separation Separation`, seconds); its Lean twin
is `lean/Separation.lean` (`lake build Separation`).

Result of the audit of the port: **no hybrid proof** in the whole dataset of the article —
everything it proves is proved in the modal object language (318 instantiations of 44 shapes,
`audit/census.txt`; the census of this development is `audit/census-openquestions.txt`).  The
detector examines every argument of lifted type of a proof application — λ-abstractions,
constants and partial applications such as `Eq w` alike — and unfolds definitions other than
the connectives of the embedding, so that a witness cannot hide behind a helper definition.  The one statement where the article records a dispensable frame
condition is `Th4` of `GoedelVariantHOML2AndersonQuant` (the article and the port use
symmetry): it holds in logic K — first proved here with the hybrid witness "being at a
successor of w" (`Th4_K_hybrid`), then hybrid-free (`Th4_K`), in
`lean/OpenQuestions/GoedelVariantHOML2AndersonQuantTh4inK.lean` and
`isabelle/GoedelVariantHOML2AndersonQuantTh4inK.thy`.

The three open questions are answered **hybrid-free** — `Th3`/`T3` by `G_ex`, `UniqueEss1/2` by
`Reach_K`; with nominals the picture sharpens to a collapse of the modal structure.

| result | variant 2 (Fig. 7) in S4 | variant 3 (Fig. 8) in S4 | Scott + Ax1Gen in S4 | hybrid? |
|---|---|---|---|---|
| `G_ex` — at every world an actual God-like being exists | `Ax1Gen Ax2a Ax4`, **no frame condition** | same | `Ax1Gen A1 A2`, **no frame condition** | no |
| `Th3` / `T3` via `G_ex` (questions 1, 2, 3) | frame-free | frame-free (`Th3_K`) | frame-free | no |
| `Th5`, `MC` via `G_ex` | frame-free | frame-free (`Th5_K`, `MC_K`) | frame-free | no |
| `UniqueEss3` | none | none (`UniqueEss3_K`) | — | no |
| `OneWorld` (relative: `w r v ⟹ v = w`) | yes | — | yes | NOMINAL |
| `NoNecExist` — two distinct worlds ⟹ nothing has necessary existence | — | **`Rrefl` only** (no Gödel axiom) | — | NOMINAL |
| `Th3` via `NoNecExist` | — | `Ax3 Rrefl` | — | inherits |
| `OneWorld` (absolute: **there is exactly one world**) | — | `Ax2a Ax3 Ax4 Rrefl` | — | inherits |
| `AllExist` — everything actually exists | — | `Ax1Gen Ax2a Ax3 Ax4` | — | no |
| `EssDetermined` — the essence of `x` is "being `x`" | — | yes | — | inherits |
| `UniqueEss1`, `UniqueEss2` (question 2), via nominals | `UniqueEss1` yes (no axiom, hybrid-free); `UniqueEss2` countermodel (as in the article) | **both yes** | — | inherits |
| `Serial` — every world has a successor | — | `Ax2a Ax3 Ax4` | — | no |
| `Reach_K` — every non-empty property is exemplified at a successor of every world | — | `Ax1Gen Ax2a Ax3 Ax4` | — | **no** |
| `UniqueEss1_K`, `UniqueEss2_K` (question 2, hybrid-free) | — | `Ax1Gen Ax2a Ax2b Ax3 Ax4` | — | **no** |
| `Th4_K` — mixed-quantifier variant 2 in **K**, hybrid-free (corrects Footnote 25 of the article) | `Ax1Gen Ax2a Ax2b Ax3 Ax4` | — | — | **no** |

Of the answers to the three questions under `Ax1Gen`, none is known only with a nominal:
`Reach_K` replaces the nominal step "being at w" by a constant property; `Th4_K` obtains the
God-like being at `w` itself (possibilist `G_ex`) and uses `Th2` and seriality.  Hybrid by
nature are the frame statements `OneWorld` and `NoNecExist` and what is drawn from them
alone (`Th3` of variant 3 without the conjunction axiom; `Th5_S4`, `MC_S4` under `Ax1GenBox`),
and under `Ax1GenTwo` the unconditional form of the answer to question 2
(`G_ex_Two_hybrid` in `Ax1GenTwoVariant3Th4`), with Fig. 8's clause left in `Ax4`; confined to
the essence it is hybrid-free again (`alternatives/L`, `Ax1GenTwoVariant3Plain`).

Dependencies as reported by Lean's `#print axioms` (signature constants and the three standard
Lean axioms omitted).  The key step is `G_ex`: the property "no actual God-like being exists"
is, at every world, the conjunction of the set of properties which — provided an actual
God-like being exists there — are positive or necessarily coextensive with non-Godlikeness
(`L2`/`ConjChi`); where no God-like being exists that set is empty, so `Ax1Gen` makes the
property positive, and `Ax4` (Scott's `A2`) then makes `~G` positive, against `Ax2a` (`A1`) and
`L`.  Since no frame condition enters, this holds in K, so no countermodel exists in any normal
modal logic — which is why Nitpick's S4 counterexamples disappeared once Ax1Gen was added
(question 3).  In variant 3 the collapse is more drastic still: from the definitions of
essence and necessary existence alone, with reflexivity, nothing can have necessary
existence unless there is exactly one world (`NoNecExist`), and with `Ax2a`, `Ax3`, `Ax4`
there is exactly one world (`OneWorld`).

## Contents

    paper/      draft of the article (pdfLaTeX: main.tex, refs.bib, main.bbl)
    alternatives/  readings of the conjunction axiom, judged by: L derivable; Th4 not derivable from
                the axiom + Ax2a alone; collapse need not be blocked.  Isabelle sessions with Nitpick
                outcomes certified by `expect` annotations: A-D for Ax1GenBox (members necessarily
                positive; blocks the collapse but fails the Th4 test); E-F for the
                "at least two different conjuncts" reading Ax1GenTwo (too weak for variant 3: P top
                and Th4 refuted; variant 2 undecided at |e| = 2); G-H for the "at least one
                conjunct" reading Ax1GenOne (variant 2 still collapses: G_ex derived); I for the test
                "Th4 from the conjunction axiom + Ax2a alone" (Ax1Gen, Ax1GenBox: yes; One, Two:
                no); J for Ax1GenTwo in Scott's variant (question 3: L, G_ex, T3, MC as for
                variant 2); K for Ax1GenTwo in variant 3 with Th4 assumed (question 2: L, and
                under a side condition G_ex, Th3, MC, AllExist, UniqueEss1/2, hybrid-free);
                L for variant 3 with Fig. 8's non-emptiness clause confined to the essence and
                Ax4 taking the plain inclusion of variant 2 (then Th4 is a theorem, the side
                condition disappears, and every result of the article that consumes Ax1Gen holds
                again -- consistency checked by a Nitpick model, and Ax4 of Fig. 8 derivable, so
                nothing of the article is lost);
                README.md with the results;
                every theorem of every session is proved in Lean as well, one module per session
                (lean/OpenQuestions/Ax1GenBox*, Ax1GenOne*, Ax1GenRigidVariant2, Ax1GenTwo*,
                Th4FromConjunction; the table at the end of alternatives/README.md pairs them;
                incl. Th4_rigid / Coro_rigid: Th4 from Ax1GenBox and Ax2a alone, via the rigid
                sets {G} and ∅ — the emendation keeps the extensional content of Ax1Gen)
    audit/      HybridAudit.lean (the detector: `#hybrid_audit` flags hybrid witnesses, `#hybrid_census`
                lists every object-level instantiation), run_audit.py, report.txt,
                probes-report.txt (the detector against lean/HybridProbes.lean), census.txt
                (port: 318 instantiations of 44 shapes, all in the modal object language),
                census-openquestions.txt (this development)
    isabelle/   eight Isabelle/HOL theories (self-contained, each with its own copy of the HOML
                embedding) and a ROOT; build with  isabelle build -D isabelle   (Isabelle2025-2, ~4 s)
                GoedelVariantHOML2inS4oneFile.thy, GoedelVariantHOML3inS4oneFile.thy (C. Benzmüller),
                ScottVariantHOMLAx1GeninS4oneFile.thy (the same argument for question 3),
                GoedelVariantHOML2AndersonQuantTh4inK.thy (Th4 of the mixed setting in K);
                the remaining open statements of the dataset, in Isar without smt or metis:
                GoedelVariantHOML2possInS4oneFile.thy, GoedelVariantHOML3possInS4oneFile.thy
                (Th3 with possibilist quantifiers in S4, via G_ex, no frame condition),
                GoedelVariantHOML3possUniqueEssOneFile.thy (UniqueEss1/2, possibilist, S5, with no
                frame condition; Th4 not assumed),
                GoedelVariantHOML3AndersonQuantUniqueEssOneFile.thy (UniqueEss1/2, mixed
                quantifiers, S5, with no frame condition; Th4, which the AFP entry postulates, proved
                from Ax1Gen and Ax2a, but not used)
    lean/       Lean 4 counterparts, item by item, as an independent lake package;
                build with  cd lean && lake build   (Lean 4.33.1, no dependencies)

The Lean files carry doc-strings explaining each new argument.  The one statement left unproved
is `UniqueEss2` of variant 2 (Nitpick countermodel in the article; `countermodel` marker).


==> anc/OpenQuestions/alternatives/A/Ax1GenAlternatives.thy <==
theory Ax1GenAlternatives imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence, actualist quantifiers, as Fig. 7 of
  the Monatshefte article), logic K; frame conditions appear as hypotheses of the individual statements.  For each
  candidate we check (i) whether Lemma L (P G) and Th4 follow (the intended use of Ax1Gen), and (ii) whether the
  trivialising consequences of Ax1Gen --- G_ex, MC in K, Th3 in S4 --- are blocked, by Nitpick countermodels.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

\<comment>\<open>Baseline: the consequences of the original Ax1Gen, stated as implications so that Nitpick can look for
  models of the base axioms in which they fail (there are none once Ax1Gen is added; see the article).\<close>
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate A: the members of \<Phi> must be positive now AND necessarily (PosProps \<Phi> \<and> \<box>PosProps \<Phi>).  Weaker
  than Ax1Gen: a stronger antecedent.  The G_ex trick needs a \<Phi> that, where a God-like being exists, contains
  G and ~G; ~G is never positive where G is, so the trick is blocked.\<close>
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate B: \<Phi> is a RIGID (world-independent) set of properties.\<close>
  abbreviation "PosPropsR \<Phi> \<equiv> \<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> P \<psi> w"
  abbreviation "ConjR \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> \<psi> z w))"
  abbreviation "Ax1GenR \<equiv> \<forall>(\<Phi>::(e\<Rightarrow>\<sigma>)\<Rightarrow>bool) \<phi>. \<lfloor>(PosPropsR \<Phi> \<^bold>\<and> ConjR \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Sanity: Ax1Gen implies candidate A (drop a conjunct of the antecedent).\<close>
  lemma Box_weaker: assumes A: "Ax1GenS" shows "Ax1GenBox" using A by blast

\<comment>\<open>Candidate A: does L still follow?  (\<Phi> := P: \<box>PosProps P is trivial.)\<close>
\<comment>\<open>Written out on 29 October 2026 (it was smt): the instance is \<Phi> := P, as in L_Box_inst
    below, which has recorded it since the first submission.\<close>
  lemma L_Box: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed
\<comment>\<open>The same, with the instance written out: \<Phi> := P, the set of all positive
  properties.  This is the instantiation Goedel himself makes (Theorem 1 of his 1952/53
  version) and the one the Lean module makes; the smt proof L_Box carried until 29 October 2026 left it implicit.\<close>
  lemma L_Box_inst: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed

  lemma Th4_Box: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_Box[OF assms] Ax2a Ax4 by blast
\<comment>\<open>Candidate A: are the trivialising consequences blocked?  Expect countermodels.\<close>
  lemma G_ex_Box: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma MC_Box_K: assumes Ax1GenBox shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Th3_Box_S4: assumes Ax1GenBox and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Th5_Box_S4: assumes Ax1GenBox and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
\<comment>\<open>Candidate A is strictly weaker than Ax1Gen: a model of the base axioms with Ax1GenBox but not Ax1Gen.\<close>
  lemma Box_strictly_weaker: assumes Ax1GenBox shows "Ax1GenS" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma PTop: assumes A: "Ax1GenBox" shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
    using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<top>"], THEN spec] by simp
  lemma Serial: assumes A: "Ax1GenBox" shows "\<exists>v. w \<^bold>r v"
  proof (rule ccontr)
    assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
    have "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
      using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] dead by simp
    thus False using PTop[OF A, rule_format, of w] Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
  qed
  theorem Th4_rigid: assumes A: "Ax1GenBox" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    proof (rule ccontr)
      assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      have L: "\<And>v. P G v" using L_Box[OF A] by blast
      have pos: "PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using L by simp
      have box: "(\<^bold>\<box>(PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G))) w" using L by simp
      have conj: "ConjOfPropsFrom (\<lambda>x. \<^bold>\<bottom>) (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using hn by auto
      have bot: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
        by (rule mp[OF A[THEN spec[where x="\<lambda>\<psi>. \<psi> \<^bold>= G"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] conjI[OF conjI[OF pos box] conj]])
      show False using bot PTop[OF A, rule_format, of w] Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
    qed
  qed
  theorem Th5: assumes A: "Ax1GenBox" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th3[OF symm] Th4_Box[OF A] by blast
  theorem MC: assumes A: "Ax1GenBox" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using Th5[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using Th5[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>PARITY.  THE TWO RESTRICTIONS COMBINED.  Ax1GenBox meets requirement (i) but fails (ii),
  since box(PosProps {G}) is box(P G), which L supplies; Ax1GenTwo meets (ii) but leaves the
  collapse frame-free, the world-dependence of Phi being what produces it.  Taking both
  restrictions at once -- two different members AND necessarily positive ones -- meets (i) and
  (ii) and blocks the collapse: the axiom carries more premisses than either, so it is implied by
  each, and every countermodel to a consequence of either carries over.  No new model search is
  needed; the transfers are purely logical.  Counterparts of L_BoxTwo, BoxTwo_of_Box and
  BoxTwo_of_Two in Lean.  Pointed out in a pre-submission review of the article.\<close>
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenBoxTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma BoxTwo_of_Box: assumes A: "Ax1GenBox" shows "Ax1GenBoxTwo" using A by blast
  lemma BoxTwo_of_Two:
    assumes A: "\<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
    shows "Ax1GenBoxTwo" using A by blast
\<comment>\<open>The universal property from Ax3 and Ax4, with no conjunction axiom: the session's own PTop
  takes the empty instance of Ax1GenBox, which the combination excludes.\<close>
  lemma PTop_34: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
    using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format] Ax3[rule_format] by simp
\<comment>\<open>Requirement (i) for the combination: L, from Ax2a, Ax3 and Ax4, frame-free.\<close>
  lemma L_BoxTwo: assumes A: "Ax1GenBoxTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_34 by blast
      have "P G w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True
        then obtain \<psi> where p: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" by blast
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
          using A by blast
        have two: "TwoMembers P w" using PT p ne by metis
        have pos: "PosProps P w" by simp
        have box: "(\<^bold>\<box>(PosProps P)) w" by simp
        have conj: "ConjOfPropsFrom G P w" unfolding God_def by simp
        thus ?thesis using inst two pos box by simp
      next
        case False
        hence top: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        have allG: "\<forall>x. G x w" using top unfolding God_def by auto
        show ?thesis
        proof (rule ccontr)
          assume "\<not> P G w"
          hence "P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by simp
          hence "(\<^bold>~G) = (\<lambda>x. \<^bold>\<top>)" using top by blast
          thus False using allG by (metis (full_types))
        qed
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>PARITY.  Th4, Th5 in KB and the collapse in KB under the combination -- the counterparts
  of Th4_BoxTwo, Th5_BoxTwo and MC_BoxTwo in Lean, which the session had left to that side.
  Th4 is frame-free; Th5 and the collapse need symmetry, as they do under every reading.  The
  collapse being derivable in KB is why the article says it is not derivable in K and S4, and not
  that it is not derivable.\<close>
  theorem Th4_BoxTwo: assumes A: "Ax1GenBoxTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using L_BoxTwo[OF A] Ax2a Ax4 by blast
  theorem Th5_BoxTwo: assumes A: "Ax1GenBoxTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th3[OF symm] Th4_BoxTwo[OF A] by blast
  theorem MC_BoxTwo: assumes A: "Ax1GenBoxTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using Th5_BoxTwo[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using Th5_BoxTwo[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

end


==> anc/OpenQuestions/alternatives/B/Ax1GenAlternativesB.thy <==
theory Ax1GenAlternativesB imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence, actualist quantifiers, as Fig. 7 of
  the Monatshefte article), logic K; frame conditions appear as hypotheses of the individual statements.  For each
  candidate we check (i) whether Lemma L (P G) and Th4 follow (the intended use of Ax1Gen), and (ii) whether the
  trivialising consequences of Ax1Gen --- G_ex, MC in K, Th3 in S4 --- are blocked, by Nitpick countermodels.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

\<comment>\<open>Baseline: the consequences of the original Ax1Gen, stated as implications so that Nitpick can look for
  models of the base axioms in which they fail (there are none once Ax1Gen is added; see the article).\<close>
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate A: the members of \<Phi> must be positive now AND necessarily (PosProps \<Phi> \<and> \<box>PosProps \<Phi>).  Weaker
  than Ax1Gen: a stronger antecedent.  The G_ex trick needs a \<Phi> that, where a God-like being exists, contains
  G and ~G; ~G is never positive where G is, so the trick is blocked.\<close>
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate B: \<Phi> is a RIGID (world-independent) set of properties.\<close>
  abbreviation "PosPropsR \<Phi> \<equiv> \<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> P \<psi> w"
  abbreviation "ConjR \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> \<psi> z w))"
  abbreviation "Ax1GenR \<equiv> \<forall>(\<Phi>::(e\<Rightarrow>\<sigma>)\<Rightarrow>bool) \<phi>. \<lfloor>(PosPropsR \<Phi> \<^bold>\<and> ConjR \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate B: does L follow?  Expect a countermodel (the set of positive properties is not rigid).\<close>
  lemma L_R_nitpick: assumes Ax1GenR shows "\<lfloor>P G\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
\<comment>\<open>L DOES follow under this reading, in K, but not hybrid-free.  The article's witness Phi := P
  is unavailable, P being world-dependent; what serves instead is P rigidified at the world of
  evaluation, {psi. P psi w}, a set of properties simpliciter and so admissible here.  That term
  has w bound outside it: it is the satisfaction operator @_w P.  Note that the criterion of the
  article does not reach it: under this reading Phi has type (e=>sigma)=>bool, which is not a
  world-lifted type, so the detector collects no witness here at all.  Whether L follows with a
  witness of the object language is open.  Pointed out in a pre-submission review of the
  article.\<close>
  lemma P_succ: assumes r: "w\<^bold>rv" and p: "P \<psi> v" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence n: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    have "P (\<^bold>~\<psi>) v" using n r Ax2b[of "\<^bold>~\<psi>", rule_format, of w] by simp
    thus False using p Ax2a[of \<psi>, rule_format, of v] by simp
  qed
  lemma L_R_fwd: assumes r: "w\<^bold>rv" and g: "G z v" and pw: "P \<psi> w" shows "\<psi> z v"
  proof -
    have "P \<psi> v" using pw r Ax2b[of \<psi>, rule_format, of w] by simp
    thus ?thesis using g unfolding God_def by blast
  qed
  lemma L_R_bwd: assumes r: "w\<^bold>rv" and h: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> z v" shows "G z v"
    unfolding God_def using h P_succ[OF r] by blast

  lemma L_R: assumes A: "Ax1GenR" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have key: "\<forall>v. w\<^bold>rv \<longrightarrow> (\<forall>z. z\<^bold>@v \<longrightarrow> (G z v \<longleftrightarrow> (\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> z v)))"
      proof (intro allI impI)
        fix v z assume rv: "w\<^bold>rv" and az: "z\<^bold>@v"
        show "G z v \<longleftrightarrow> (\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> z v)"
        proof (rule iffI)
          assume g: "G z v"
          show "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> z v" using L_R_fwd[OF rv g] by blast
        next
          assume h: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> z v"
          show "G z v" by (rule L_R_bwd[OF rv h])
        qed
      qed
      have conj: "ConjR G (\<lambda>\<psi>. P \<psi> w) w" using key by simp
      have pos: "PosPropsR (\<lambda>\<psi>. P \<psi> w) w" by simp
      have inst: "((PosPropsR (\<lambda>\<psi>. P \<psi> w) \<^bold>\<and> ConjR G (\<lambda>\<psi>. P \<psi> w)) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have "P G w" using inst pos conj by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>RIGID POSITIVITY.  The witness of L_R names a world.  The object language has two world-free
  descriptions of positivity, "positive everywhere" A(P psi) and "positive somewhere" E(P psi),
  and both serve only if positivity is the same set of properties at every world.  Given that, L
  follows with a witness of the object language --- and from no axiom of the argument at all.
  Ax2b and P_succ fix positivity across every pair of worlds the relation connects, in either
  direction, so the condition holds wherever the frame is WEAKLY connected; it does not follow
  from the axioms, with or without the reading assumed, so a countermodel must leave the frame
  not weakly connected.  Being unrelated is not enough: two worlds that both see a third agree
  on positivity all the same (pos_of_common_succ).\<close>
  abbreviation "RigidPos \<equiv> \<forall>\<psi> u v. P \<psi> u \<longrightarrow> P \<psi> v"
  abbreviation "PosGlobal \<equiv> \<lambda>\<psi>. \<forall>v. P \<psi> v"

  lemma L_RP_fwd: assumes g: "G z v" and p: "\<forall>u. P \<psi> u" shows "\<psi> z v"
    using g p unfolding God_def by blast
  lemma L_RP_bwd: assumes R: "RigidPos" and h: "\<forall>\<psi>. (\<forall>u. P \<psi> u) \<longrightarrow> \<psi> z v"
    shows "G z v" unfolding God_def using R h by blast

  lemma L_R_rigidpos: assumes R: "RigidPos" and A: "Ax1GenR" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have key: "\<forall>v. w\<^bold>rv \<longrightarrow> (\<forall>z. z\<^bold>@v \<longrightarrow> (G z v \<longleftrightarrow> (\<forall>\<psi>. (\<forall>u. P \<psi> u) \<longrightarrow> \<psi> z v)))"
      proof (intro allI impI)
        fix v z assume rv: "w\<^bold>rv" and az: "z\<^bold>@v"
        show "G z v \<longleftrightarrow> (\<forall>\<psi>. (\<forall>u. P \<psi> u) \<longrightarrow> \<psi> z v)"
        proof (rule iffI)
          assume g: "G z v"
          show "\<forall>\<psi>. (\<forall>u. P \<psi> u) \<longrightarrow> \<psi> z v" using L_RP_fwd[OF g] by blast
        next
          assume h: "\<forall>\<psi>. (\<forall>u. P \<psi> u) \<longrightarrow> \<psi> z v"
          show "G z v" by (rule L_RP_bwd[OF R h])
        qed
      qed
      have conj: "ConjR G PosGlobal w" using key by simp
      have pos: "PosPropsR PosGlobal w" by blast
      have inst: "((PosPropsR PosGlobal \<^bold>\<and> ConjR G PosGlobal) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have "P G w" using inst pos conj by simp }
    thus ?thesis by blast
  qed

  lemma pos_of_common_succ: assumes hw: "w\<^bold>ru" and hv: "v\<^bold>ru" and p: "P \<psi> w"
    shows "P \<psi> v"
    using P_succ[OF hv] Ax2b[of \<psi>, rule_format, of w] p hw by blast

  lemma pos_link: assumes "(\<lambda>a b. a\<^bold>rb \<or> b\<^bold>ra)\<^sup>*\<^sup>* w v"
    shows "P \<psi> w \<longleftrightarrow> P \<psi> v"
    using assms
  proof (induction rule: rtranclp_induct)
    case base show ?case by simp
  next
    case (step b c) thus ?case
      using Ax2b[of \<psi>, rule_format] P_succ by blast
  qed

  lemma RigidPos_of_link: assumes "\<forall>u v. (\<lambda>a b. a\<^bold>rb \<or> b\<^bold>ra)\<^sup>*\<^sup>* u v"
    shows "RigidPos" using assms pos_link by blast

  lemma RigidPos_probe: shows "RigidPos" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma RigidPos_of_R_probe: assumes Ax1GenR shows "RigidPos" nitpick[card i=1-3, card e=1-2, timeout=240, expect=genuine] oops

\<comment>\<open>And the three countermodels below survive the condition, so the reading does not trivialise
  under it either.\<close>
  lemma G_ex_R_rp: assumes Ax1GenR and RigidPos and "\<lfloor>P G\<rfloor>" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma MC_R_K_rp: assumes Ax1GenR and RigidPos and "\<lfloor>P G\<rfloor>" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Th3_R_S4_rp: assumes Ax1GenR and RigidPos and "\<lfloor>P G\<rfloor>" and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops

  lemma G_ex_R: assumes Ax1GenR and "\<lfloor>P G\<rfloor>" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma MC_R_K: assumes Ax1GenR and "\<lfloor>P G\<rfloor>" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Th3_R_S4: assumes Ax1GenR and "\<lfloor>P G\<rfloor>" and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
end


==> anc/OpenQuestions/alternatives/C/Ax1GenAlternativesV3.thy <==
theory Ax1GenAlternativesV3 imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for VARIANT 3: Gödel's original essence, modified necessary property inclusion
  (Fig. 8 of the Monatshefte article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Box_weaker: assumes A: "Ax1GenS" shows "Ax1GenBox" using A by blast
\<comment>\<open>Written out on 29 October 2026 (it was smt): the instance is \<Phi> := P, as in L_Box_inst
    below, which has recorded it since the first submission.\<close>
  lemma L_Box: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed
\<comment>\<open>The same, with the instance written out: \<Phi> := P, the set of all positive
  properties.  This is the instantiation Goedel himself makes (Theorem 1 of his 1952/53
  version) and the one the Lean module makes; the smt proof L_Box carried until 29 October 2026 left it implicit.\<close>
  lemma L_Box_inst: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed

\<comment>\<open>Variant 3 behaves differently: with candidate A, Nitpick finds NO countermodel to G_ex, MC (K), Th3 (S4) for
  i \<le> 2, e = 1, and none showing Ax1GenBox strictly weaker.  Reason: in variant 3 the collapse does not come from
  Ax1Gen at all --- the definitions (original essence, non-empty inclusion) with Ax2a, Ax3, Ax4 already force a
  single world under reflexivity (OneWorld of the article), and Ax1Gen is not used there.  The following record
  this.  Expectations are `none` where no countermodel was found at the stated size, `unknown` where Nitpick
  gave up at the larger sizes (i = 2-3, e = 1-2, inconclusive); an "Unexpected outcome: genuine" build error
  would signal a countermodel.  Note OneWorld_base_K: even without reflexivity no two-world model of the base
  axioms of variant 3 exists with up to two individuals.  That search has since been settled by a
  proof rather than a bounded search: Serial (of GoedelVariantHOML3inS4oneFile) makes seriality a
  theorem of Ax2a, Ax3 and Ax4, which is all reflexivity was used for in NoNecExist, so OneWorld
  holds in K outright.  The two records below are kept as the searches that were run; the derivations
  are in the PARITY section at the end --- OneWorld and NoNecExist under FrRefl, as the Lean module
  states them (Serial shows the hypothesis idle), Th5_S4, MC_S4 and Ax1Gen_of_refl from it, and Th4
  from Ax1GenBox and Ax2a alone by the rigid sets {G} and {}.\<close>
  lemma OneWorld_base_S4: assumes FrRefl and FrTrans shows "(u::i) = v" nitpick[card i=2, card e=1-2, timeout=120, expect=none] oops
  lemma OneWorld_base_K: shows "(u::i) = v" nitpick[card i=2, card e=1-2, timeout=300, expect=none] oops
  lemma G_ex_Box: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma G_ex_Box2: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=2-3, card e=1-2, timeout=60, expect=unknown] oops
  lemma MC_Box_K: assumes Ax1GenBox shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma MC_Box_K2: assumes Ax1GenBox shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=2-3, card e=1-2, timeout=60, expect=unknown] oops
  lemma Th3_Box_S4: assumes Ax1GenBox and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Box_strictly_weaker: assumes Ax1GenBox shows "Ax1GenS" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Box_strictly_weaker2: assumes Ax1GenBox shows "Ax1GenS" nitpick[card i=2-3, card e=1-2, timeout=60, expect=unknown] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma PTop: assumes A: "Ax1GenBox" shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
    using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<top>"], THEN spec] by simp
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed
  theorem Th4: assumes A: "Ax1GenBox" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    proof (rule ccontr)
      assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      have L: "\<And>v. P G v" using L_Box[OF A] by blast
      have pos: "PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using L by simp
      have box: "(\<^bold>\<box>(PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G))) w" using L by simp
      have conj: "ConjOfPropsFrom (\<lambda>x. \<^bold>\<bottom>) (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using hn by auto
      have bot: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
        by (rule mp[OF A[THEN spec[where x="\<lambda>\<psi>. \<psi> \<^bold>= G"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] conjI[OF conjI[OF pos box] conj]])
      show False using bot PTop[OF A, rule_format, of w] Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
    qed
  qed
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma NoNecExist: assumes refl: "FrRefl" and ne: "v \<noteq> w" shows "\<not> E x w"
  proof
    assume hE: "E x w"
    show False
    proof (cases "w \<^bold>r v")
      case True
      let ?\<phi> = "(\<lambda>z u. z = x \<and> u = w)::\<tau>"
      have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using NeBot[of ?\<phi> x w] by auto
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using hE ess unfolding NecExist_def by blast
      thus False using True ne by auto
    next
      case False
      let ?\<phi> = "(\<lambda>z u. u = v)::\<tau>"
      have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using NeBot[of ?\<phi> x v] False by auto
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using hE ess unfolding NecExist_def by blast
      thus False using refl ne by auto
    qed
  qed
  theorem OneWorld: assumes refl: "FrRefl" shows "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    have Eall: "\<And>x w. \<not> E x w"
    proof -
      fix x w show "\<not> E x w" using NoNecExist[OF refl, of u w x] NoNecExist[OF refl, of v w x] hne by metis
    qed
    have Ebot: "E = (\<lambda>x. \<^bold>\<bottom>)"
    proof (rule ext, rule ext)
      fix x w show "E x w = (\<lambda>x. \<^bold>\<bottom>) x w" using Eall[of x w] by simp
    qed
    have PB: "\<And>w. P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using Ax3 unfolding Ebot by blast
    have nPT: "\<And>w. \<not> P (\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) w" using PB Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format] by blast
    let ?\<chi> = "(\<lambda>z u'. u' = u)::\<tau>"
    have n1: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of ?\<chi> undefined u] by simp
    have n2: "(\<^bold>~?\<chi>) \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<chi>" undefined v] hne by simp
    have inclT: "\<And>\<phi> w. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<Longrightarrow> (\<phi> \<^bold>\<supset>\<^sub>N \<^bold>~(\<lambda>x. \<^bold>\<bottom>)) w" by simp
    show False using Ax2a[of ?\<chi>, rule_format, of u] Ax4[of ?\<chi> "\<^bold>~(\<lambda>x. \<^bold>\<bottom>)", rule_format, of u]
      Ax4[of "\<^bold>~?\<chi>" "\<^bold>~(\<lambda>x. \<^bold>\<bottom>)", rule_format, of u] inclT[OF n1] inclT[OF n2] nPT by blast
  qed
  theorem Ax1Gen_of_refl: assumes A: "Ax1GenBox" and refl: "FrRefl" shows "Ax1GenS"
  proof (intro allI impI)
    fix \<Phi> \<phi> w assume h: "(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) w"
    have pos: "PosProps \<Phi> w" and conj: "ConjOfPropsFrom \<phi> \<Phi> w" using h by auto
    have box: "(\<^bold>\<box>(PosProps \<Phi>)) w"
    proof -
      { fix v assume "w \<^bold>r v"
        have "v = w" using OneWorld[OF refl, of v w] .
        hence "PosProps \<Phi> v" using pos by simp }
      thus ?thesis by blast
    qed
    show "P \<phi> w" by (rule mp[OF A[THEN spec[where x=\<Phi>], THEN spec[where x=\<phi>], THEN spec[where x=w]] conjI[OF conjI[OF pos box] conj]])
  qed
  theorem Th5_S4: assumes A: "Ax1GenBox" and refl: "FrRefl" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th4[OF A] OneWorld[OF refl] by metis
  theorem MC_S4: assumes refl: "FrRefl" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld[OF refl] by metis
end


==> anc/OpenQuestions/alternatives/D/Ax1GenAlternativesScott.thy <==
theory Ax1GenAlternativesScott imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for SCOTT'S VARIANT with Ax1GenBox in place of A3 (Sect. 5.3 of the Monatshefte
  article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where A1: "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>"
  axiomatization where A2: "\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>"
  theorem T1: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>" using A1 A2 by blast
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  axiomatization where A4: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition NecExist ("NE") where "NE x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where A5: "\<lfloor>P NE\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Box_weaker: assumes A: "Ax1GenS" shows "Ax1GenBox" using A by blast
\<comment>\<open>Written out on 29 October 2026 (it was smt): the instance is \<Phi> := P, as in L_Box_inst
    below, which has recorded it since the first submission.\<close>
  lemma L_Box: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed
\<comment>\<open>The same, with the instance written out: \<Phi> := P, the set of all positive
  properties.  This is the instantiation Goedel himself makes (Theorem 1 of his 1952/53
  version) and the one the Lean module makes; the smt proof L_Box carried until 29 October 2026 left it implicit.\<close>
  lemma L_Box_inst: assumes A: "Ax1GenBox" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have inst: "((PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have ant: "(PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
        unfolding God_def by simp
      have "P G w" using inst ant by blast }
    thus ?thesis by simp
  qed

  lemma Coro_Box: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_Box[OF assms] T1 by blast
  lemma G_ex_Box: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma MC_Box_K: assumes Ax1GenBox shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma T3_Box_S4: assumes Ax1GenBox and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Box_strictly_weaker: assumes Ax1GenBox shows "Ax1GenS" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out on 29 October 2026 (it was smt): the reading of every rule found the choice terms
    of veriT's replay.  A property x has is positive, else its complement would be and x would
    have it (A1, God_def); a positive property is positive at every successor (A4) and had by
    every God-like being there.\<close>
  theorem T2: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
    proof -
      { fix w assume gx: "G x w"
        have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
          show "P \<psi> w"
          proof (rule ccontr)
            assume "\<not> P \<psi> w"
            hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
            hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
            thus False using px by simp
          qed
        qed
        have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w"
        proof -
          fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
          have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
          proof -
            fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
            have "P \<psi> v" using pos[of \<psi>] px A4[of \<psi>, rule_format, of w] wv by blast
            thus "\<psi> y v" using gy unfolding God_def by blast
          qed
          show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w" using inc by blast
        qed
        have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
      }
      thus ?thesis by auto
    qed
  lemma PTop: assumes A: "Ax1GenBox" shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
    using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<top>"], THEN spec] by simp
  theorem Coro_rigid: assumes A: "Ax1GenBox" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    proof (rule ccontr)
      assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      have L: "\<And>v. P G v" using L_Box[OF A] by blast
      have pos: "PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using L by simp
      have box: "(\<^bold>\<box>(PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G))) w" using L by simp
      have conj: "ConjOfPropsFrom (\<lambda>x. \<^bold>\<bottom>) (\<lambda>\<psi>. \<psi> \<^bold>= G) w" using hn by auto
      have bot: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
        by (rule mp[OF A[THEN spec[where x="\<lambda>\<psi>. \<psi> \<^bold>= G"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] conjI[OF conjI[OF pos box] conj]])
      show False using bot PTop[OF A, rule_format, of w] A1[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
    qed
  qed
  theorem T3: assumes A: "Ax1GenBox" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    have step: "\<And>w. (\<^bold>\<exists>\<^sup>Ex. G x) w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w"
    proof -
      fix w assume "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      then obtain x where gx: "G x w" by auto
      have "NE x w" using gx A5[rule_format, of w] unfolding God_def by blast
      thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using T2[of x, rule_format, of w] gx unfolding NecExist_def by blast
    qed
    { fix w
      obtain v where r: "w \<^bold>r v" and ex: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Coro_Box[OF A] by blast
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w" using step[OF ex] symm r by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using step by blast }
    thus ?thesis by blast
  qed
  theorem MC: assumes A: "Ax1GenBox" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using T3[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using T3[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using T2 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed
end


==> anc/OpenQuestions/alternatives/E/Ax1GenAlternativesTwo.thy <==
theory Ax1GenAlternativesTwo imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence, actualist quantifiers, as Fig. 7 of
  the Monatshefte article), logic K; frame conditions appear as hypotheses of the individual statements.  For each
  candidate we check (i) whether Lemma L (P G) and Th4 follow (the intended use of Ax1Gen), and (ii) whether the
  trivialising consequences of Ax1Gen --- G_ex, MC in K, Th3 in S4 --- are blocked, by Nitpick countermodels.\<close>
\<comment>\<open>MAINTENANCE.  Session L (variant 3 with Fig. 8's clause confined to the essence) gives Ax4
  a plain inclusion as well and repeats most of this session character for character: a change
  made here has to be made there as well.  What differs, and why, is set out in the MAINTENANCE
  note of session L; no count is given, there or here, because such counts have gone stale
  before.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

\<comment>\<open>Baseline: the consequences of the original Ax1Gen, stated as implications so that Nitpick can look for
  models of the base axioms in which they fail (there are none once Ax1Gen is added; see the article).\<close>
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate E: G\"odel's ``any number of summands'' read as AT LEAST TWO DIFFERENT conjuncts: the set \<Phi>
  must contain two distinct properties (at the world of evaluation).  This excludes the degenerate instances
  \<Phi> = {} (which makes the universal property positive) and \<Phi> = {G} (which makes every property necessarily
  coextensive with G positive), the two rigid instances that the proofs of Th4 in the third variant exploit.\<close>
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>Does L still follow?  With \<Phi> := P, TwoMembers P asks for two distinct positive properties at w; Ax2a makes
  one of each complementary pair positive, so this holds as soon as there are at least four properties, i.e.
  unless |e| = |i| = 1, where G = \<top>.  Exploratory Nitpick calls first (expect=genuine is the default of the
  session; an "Unexpected outcome" error reports the actual outcome).\<close>
\<comment>\<open>L survives.  Either two distinct positive properties exist at w, and \<Phi> := P applies; or \<top> (positive by Ax3
  and Ax4) is the only positive property at w, so by Ax2a every property is \<top> or \<bottom>, G holds of everything at w,
  and P (~G) is impossible, whence P G by Ax2a.\<close>
\<comment>\<open>The reading keeps Godel's own Ax1: with \<Phi> the two-element set {\<phi>, \<psi>} the axiom gives the
  conjunction of a pair, and for \<phi> = \<psi> the conjunction collapses.  So Ax1 is not merely left
  standing beside Ax1GenTwo, it follows from it -- what the restriction removes are the degenerate
  instances, not the two-conjunct case Godel's footnote is about.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed

\<comment>\<open>PARITY.  What the singleton instance of Ax1Gen says -- that positivity is closed under
  necessary coextension -- follows from Ax4 alone, coextension being inclusion both ways; no
  conjunction axiom is involved under any reading.  And the instance itself returns under the
  two-conjunct reading as soon as Ax3 and Ax4 are there -- PROVIDED the member is not the
  universal property: padding {psi} with top gives two different members and the same
  conjunction, and that is what psi = top denies.  So what Ax1GenTwo takes away in variant 2 as
  a whole is the single instance Phi = {top}, and G_ex_of_Singleton below shows that to be the
  instance the Notes' own derivation of G_ex needs.  Counterparts of Singleton_of_Ax4,
  Singleton_of_Two and G_ex_of_Singleton in Lean.\<close>
  lemma Singleton_of_Ax4:
    shows "\<lfloor>(P \<psi> \<^bold>\<and> ConjOfPropsFrom \<phi> (\<lambda>\<psi>'. \<lambda>w. \<psi>' = \<psi>)) \<^bold>\<supset> P \<phi>\<rfloor>"
    using Ax4[of \<psi> \<phi>, rule_format] by auto
  lemma Singleton_of_Two:
    assumes A: "Ax1GenTwo" and ne: "(\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>"
    shows "\<lfloor>(P \<psi> \<^bold>\<and> ConjOfPropsFrom \<phi> (\<lambda>\<psi>'. \<lambda>w. \<psi>' = \<psi>)) \<^bold>\<supset> P \<phi>\<rfloor>"
  proof -
    { fix w assume h: "(P \<psi> \<^bold>\<and> ConjOfPropsFrom \<phi> (\<lambda>\<psi>'. \<lambda>w. \<psi>' = \<psi>)) w"
      let ?\<Phi> = "\<lambda>\<psi>'. \<lambda>w. \<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>"
      have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> ?\<Phi>) \<^bold>\<supset> P \<phi>) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have two: "TwoMembers ?\<Phi> w" using ne by auto
      have pos: "PosProps ?\<Phi> w" using h PTop_Two by auto
      have conj: "ConjOfPropsFrom \<phi> ?\<Phi> w" using h by auto
      have "P \<phi> w" using inst two pos conj by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>PARITY.  The padding does not need Phi to be rigid: one member at the world of evaluation
  is enough, which is the case the derivations here actually use.  And the two degenerate
  instances of Ax1Gen leave a single residue: the empty instance and the singleton {top} say the
  same thing, so the one case the padding cannot reach is the empty instance under another name.
  Stated for arbitrary Phi and Psi, empty and {top} only where the clause looks, so that
  world-dependence is immaterial and the rigid sets are the special case.  Counterparts of
  Singleton_of_Two_at and Conj_empty_iff_top in Lean.\<close>
  lemma Singleton_of_Two_at:
    assumes A: "Ax1GenTwo" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
      and h\<Phi>: "\<forall>\<chi>. \<Phi> \<chi> w \<longleftrightarrow> \<chi> = \<psi>"
      and hpos: "PosProps \<Phi> w" and hc: "ConjOfPropsFrom \<phi> \<Phi> w"
    shows "P \<phi> w"
  proof -
    let ?\<Phi>' = "\<lambda>\<chi>. \<lambda>u. \<Phi> \<chi> u \<or> \<chi> = (\<lambda>x. \<^bold>\<top>)"
    have inst: "((TwoMembers ?\<Phi>' \<^bold>\<and> PosProps ?\<Phi>' \<^bold>\<and> ConjOfPropsFrom \<phi> ?\<Phi>') \<^bold>\<supset> P \<phi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have two: "TwoMembers ?\<Phi>' w" using h\<Phi> ne by auto
    have pos: "PosProps ?\<Phi>' w" using hpos PTop_Two by auto
    have conj: "ConjOfPropsFrom \<phi> ?\<Phi>' w" using hc by auto
    show ?thesis using inst two pos conj by simp
  qed

  lemma Conj_empty_iff_top:
    assumes h\<Phi>: "\<forall>v. w\<^bold>rv \<longrightarrow> (\<forall>\<chi>. \<not> \<Phi> \<chi> v)"
      and h\<Psi>: "\<forall>v. w\<^bold>rv \<longrightarrow> (\<forall>\<chi>. \<Psi> \<chi> v \<longleftrightarrow> \<chi> = (\<lambda>x. \<^bold>\<top>))"
    shows "ConjOfPropsFrom \<phi> \<Phi> w \<longleftrightarrow> ConjOfPropsFrom \<phi> \<Psi> w"
    using h\<Phi> h\<Psi> by auto

\<comment>\<open>The instance as a proposition, for the record and for parity with the Lean module, which
  takes it as a hypothesis in this form.  The lemma below takes the same content as an Isar rule:
  handing the quantified form to an automatic method sets it searching over every instantiation
  of Phi and it does not come back.\<close>
  abbreviation "SingletonInst \<equiv> \<forall>\<Phi> \<phi> \<psi> w. (\<forall>\<chi>. \<Phi> \<chi> w \<longleftrightarrow> \<chi> = \<psi>) \<longrightarrow>
    PosProps \<Phi> w \<longrightarrow> ConjOfPropsFrom \<phi> \<Phi> w \<longrightarrow> P \<phi> w"

  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
\<comment>\<open>WHY THE ONE EXCLUDED INSTANCE IS THE CONSEQUENTIAL ONE.  With the singleton instance
  unrestricted, the Notes' own derivation of G_ex goes through verbatim: the empty set at w is
  replaced by {top}, which PTop_Two makes positive, and {bottom} serves where a God-like being
  does exist.  So G_ex is unconditional in K, hybrid-free, and the residue of Ax1GenTwo is
  exactly whether Phi = {top} is licensed -- the same world G_ex_Two_at leaves aside, where top
  is the only positive property and no second member is to be had.\<close>
  lemma G_ex_of_Singleton:
    assumes A: "Ax1GenTwo"
      and S: "\<And>\<Phi> \<phi> \<psi> u. \<lbrakk>\<forall>\<chi>. \<Phi> \<chi> u \<longleftrightarrow> \<chi> = \<psi>;
                PosProps \<Phi> u; ConjOfPropsFrom \<phi> \<Phi> u\<rbrakk> \<Longrightarrow> P \<phi> u"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (rule ccontr)
        assume hno: "\<not> (\<^bold>\<exists>\<^sup>Ex. G x) w"
        let ?\<chi> = "\<lambda>z. \<lambda>u. \<not> (\<^bold>\<exists>\<^sup>Ex. G x) u"
        let ?\<Phi> = "\<lambda>\<psi>. \<lambda>u. (\<psi> = (\<lambda>x. \<^bold>\<top>) \<and> \<not> (\<^bold>\<exists>\<^sup>Ex. G x) u)
                                 \<or> (\<psi> = (\<lambda>x. \<^bold>\<bottom>) \<and> (\<^bold>\<exists>\<^sup>Ex. G x) u)"
        have h\<Phi>: "\<forall>\<chi>. ?\<Phi> \<chi> w \<longleftrightarrow> \<chi> = (\<lambda>x. \<^bold>\<top>)" using hno by auto
        have hpos: "PosProps ?\<Phi> w"
        proof -
          have "\<And>\<chi>::e\<Rightarrow>\<sigma>. ?\<Phi> \<chi> w \<Longrightarrow> P \<chi> w"
          proof -
            fix \<chi> :: "e\<Rightarrow>\<sigma>" assume m: "?\<Phi> \<chi> w"
            hence "\<chi> = (\<lambda>x. \<^bold>\<top>)" using h\<Phi> by blast
            thus "P \<chi> w" using PTop_Two by blast
          qed
          thus ?thesis by simp
        qed
        have hc: "ConjOfPropsFrom ?\<chi> ?\<Phi> w" by auto
        have "P ?\<chi> w" by (rule S[OF h\<Phi> hpos hc])
        hence "P (\<^bold>~G) w" using Ax4[of ?\<chi> "\<^bold>~G", rule_format, of w] by auto
        thus False using L_Two[OF A] Ax2a[of G] by blast
      qed }
    thus ?thesis by blast
  qed

  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_Two[OF assms] Ax2a Ax4 by blast

\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>The collapse under Ax1GenTwo.  Fix a world w at which some property other than \<top> is positive,
  and suppose no actual God-like being exists there.  With \<psi> such a property, the set \<Phi> below has the two
  different members \<top> and \<psi> at w, both positive there; at a successor it is {\<bottom>} where an actual God-like
  being exists and {\<top>, \<psi>} where none does, so its conjunction is exactly \<chi> z = "no God-like being exists
  and \<psi> z".  Ax1GenTwo makes \<chi> positive at w, Ax4 turns that into P (~G), and L_Two with Ax2a closes the
  case.  No frame condition is used.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>\<^sup>Ex. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>N \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>At the remaining worlds \<top> is the only positive property, and there every individual is God-like.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>So a God-like being actually exists at every world, provided every world has an actual individual.
  No frame condition, and no proviso on necessary existence.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        obtain x where "x\<^bold>@w" using ae by blast
        thus ?thesis using all_God_of_only_top[of w x] False by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>The earlier form: necessary existence is positive (Ax3), so if it is not the universal property
  it witnesses the hypothesis of G_ex_Two_at at every world.\<close>
  theorem G_ex_Two_of_E:
    assumes A: "Ax1GenTwo" and ne: "E \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using G_ex_Two_at[OF A] Ax3 ne by blast

  theorem Th5_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex_Two[OF A ae] by blast
  \<comment>\<open>Th3 is the consequent of Th5 with an antecedent added, so it follows by weakening; the
  Notes' own Th5 is the other way round, from Th3 and Th4.\<close>
  theorem Th3_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_Two[OF A ae] by blast
  theorem MC_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A ae] by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using G_ex_Two[OF A ae] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>What is left is a world at which \<top> is the only positive property and nothing is actual: there
  G holds of everything but no actual God-like being exists.  Exploratory searches for such a model
  returned unknown, the conjunction axiom quantifying over sets of properties.  The case is in fact
  impossible, and no conjunction axiom is needed to rule it out; the final section of this theory
  proves it (only_top_and_empty_domain_False), and with it that every world has an actual
  individual (ae_Two) and that a God-like being exists at every world unconditionally
  (G_ex_Two_unconditional).  All three are restated there under the names used here.  The proofs
  of ae_Two and G_ex_Two_unconditional are hybrid-free (Step 1' of that section); the impossibility
  of the world itself and the identity of the accessibility relation use a nominal.\<close>

  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>=====================================================================
  SETTLING THE OPEN QUESTION: the full Ax1Gen IS derivable in this variant.
  Route (1) of the question, with the world-dependence obstacle removed first.  The point is that
  Ax1GenTwo forces the accessibility relation to be the IDENTITY, so \<Phi> at a successor is \<Phi> at the
  world of evaluation and a case split made at w does carry to the successors.
  =====================================================================\<close>

\<comment>\<open>Step 0.  From "the negation of \<phi> is the universal property" to "\<phi> is the empty property".\<close>
  lemma OnlyTopNeg:
    assumes e: "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof (rule ext, rule ext)
    fix y::e and v::i
    show "\<phi> y v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) y v"
      using fun_cong[OF fun_cong[OF e]] by simp
  qed

\<comment>\<open>Step 1.  At a world where \<top> is the only positive property, Ax2a makes EVERY property \<top> or \<bottom>.\<close>
  lemma OnlyTopDichotomy:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>) \<or> \<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof -
    have "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by blast
    thus ?thesis
    proof
      assume "P \<phi> w" thus ?thesis using onlytop by blast
    next
      assume "P (\<^bold>~\<phi>) w"
      hence "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
      thus ?thesis using OnlyTopNeg by blast
    qed
  qed

\<comment>\<open>Step 1'.  The hybrid-free settlement of the gap.  Apply Step 1 to the property "an actual God-like
  being exists", constant in its individual argument.  If it is \<top>, w has an actual individual; if it
  is \<bottom> everywhere, the successor Th4_Two provides contradicts it.  So the condition ae of the session --
  every world has an actual individual -- is a THEOREM under Ax1GenTwo, and with it the unconditional
  existence of a God-like being.  No nominal is involved; the nominal route below (Steps 2 to 4) is
  kept because it also yields the identity of the accessibility relation and the full Ax1Gen.\<close>
  lemma ae_Two: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        let ?\<phi> = "(\<lambda>x. \<^bold>\<exists>\<^sup>Ey. G y)::\<tau>"
        have "?\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> ?\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule OnlyTopDichotomy[OF onlytop])
        thus ?thesis
        proof
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<top>)"
          have "?\<phi> (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis by auto
        next
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
          obtain v where "w \<^bold>r v" and gv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Th4_Two[OF A] by blast
          have "?\<phi> (undefined::e) v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) v" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis using gv by auto
        qed
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two[OF A]])
\<comment>\<open>Every result stated above under ae holds outright, ae_Two discharging it.\<close>
  theorem Th5_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    by (rule Th5_Two[OF A ae_Two[OF A]])
  theorem Th3_Two_unconditional: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" by (rule Th3_Two[OF A ae_Two[OF A]])
  theorem MC_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    by (rule MC_Two[OF A ae_Two[OF A]])

\<comment>\<open>Step 2.  Hence there is only one world: "the world is u" is a property that is neither \<top> nor \<bottom>
  as soon as two worlds differ.\<close>
  lemma OneWorld:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "u = (v::i)"
  proof (rule ccontr)
    assume ne: "u \<noteq> v"
    have d: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<top>) \<or> ((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<bottom>)"
      by (rule OnlyTopDichotomy[OF onlytop])
    thus False
    proof
      assume h: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<top>)"
      have "((\<lambda>x t. t = u)::\<tau>) (undefined::e) v = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) v"
        by (rule fun_cong[OF fun_cong[OF h]])
      thus False using ne by simp
    next
      assume h: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<bottom>)"
      have "((\<lambda>x t. t = u)::\<tau>) (undefined::e) u = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) u"
        by (rule fun_cong[OF fun_cong[OF h]])
      thus False by simp
    qed
  qed

\<comment>\<open>Step 3.  The case the session left open (only_top_and_empty_domain) is IMPOSSIBLE.  With one
  world only, and nothing actual there, the universal property is an essence of everything: its
  inclusion clause is vacuous and Fig. 8's non-emptiness clause holds outright.  So necessary
  existence fails of everything, against Ax3.  Ax1GenTwo is not used.\<close>
  lemma only_top_and_empty_domain_False:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" and empty: "\<not>(\<exists>x. x\<^bold>@w)"
    shows False
  proof -
    have ow: "\<And>u v::i. u = v" by (rule OneWorld[OF onlytop])
    have wrw: "w \<^bold>r w"
    proof -
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "v = w" by (rule ow)
      thus ?thesis using v by simp
    qed
    have noact: "\<not> y\<^bold>@v" for y and v
    proof -
      have "v = w" by (rule ow)
      thus ?thesis using empty by blast
    qed
    have ess: "(((\<lambda>z. \<^bold>\<top>)::\<tau>) Ess. x) w" for x
      unfolding Essence_def using noact by blast
    have nE: "\<not> E x w" for x
    proof
      assume "E x w"
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ((\<lambda>z. \<^bold>\<top>)::\<tau>) z)) w"
        unfolding NecExist_def using ess[of x] by blast
      hence "\<exists>z. z\<^bold>@w" using wrw by blast
      thus False using noact by blast
    qed
    have "P E w" using Ax3 by blast
    hence h: "E = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
    have "E (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w"
      by (rule fun_cong[OF fun_cong[OF h]])
    thus False using nE[of undefined] by simp
  qed

\<comment>\<open>Step 4.  The nominal route to ae and to the unconditional existence of a God-like being, kept
  for comparison with Step 1': it passes through only_top_and_empty_domain_False and is therefore not
  hybrid-free, unlike ae_Two and G_ex_Two_unconditional above.\<close>
  lemma ae_Two_nominal: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        thus ?thesis using only_top_and_empty_domain_False by blast
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional_nominal: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two_nominal[OF A]])

\<comment>\<open>Step 5.  Modal collapse is therefore unconditional; instantiated at the proposition
  "the world is w" it says w is its own only successor.  With Serial, R is the identity.\<close>
  lemma R_Id: assumes A: "Ax1GenTwo" and r: "w \<^bold>r v" shows "v = w"
  proof -
    have mc: "\<lfloor>(\<lambda>u. u = w) \<^bold>\<supset> \<^bold>\<box>(\<lambda>u. u = w)\<rfloor>" by (rule MC_Two[OF A ae_Two[OF A]])
    have "((\<lambda>u. u = w) \<^bold>\<supset> \<^bold>\<box>(\<lambda>u. u = w)) w" using mc by blast
    thus ?thesis using r by blast
  qed



\<comment>\<open>Step 6.  The derivation of the full Ax1Gen.  R is the identity, so ConjOfPropsFrom phi Phi w says
  exactly that phi and the conjunction of the members of Phi AT w agree on the actual individuals of
  w: the world-dependence of Phi no longer separates the world of evaluation from the successors, so
  a case split made at w does carry.  Two or more members is Ax1GenTwo itself; exactly one member
  psi0 makes phi coextensive with the positive psi0, and Ax4's PLAIN inclusion carries positivity
  across with no non-emptiness side condition to discharge; no member makes phi hold of every actual
  individual, and Ax4 carries positivity from the universal property, positive by PTop_Two.\<close>
  lemma ReflR: assumes A: "Ax1GenTwo" shows "w \<^bold>r w"
  proof -
    obtain v where v: "w \<^bold>r v" using Serial by blast
    have "v = w" by (rule R_Id[OF A v])
    thus ?thesis using v by simp
  qed
  lemma FrRefl_Two: assumes A: "Ax1GenTwo" shows "FrRefl" using ReflR[OF A] by blast
  lemma Id_Two: assumes A: "Ax1GenTwo" shows "(w \<^bold>r v) \<longleftrightarrow> v = w"
  proof
    assume "w \<^bold>r v" thus "v = w" by (rule R_Id[OF A])
  next
    assume "v = w" thus "w \<^bold>r v" using ReflR[OF A] by simp
  qed

  lemma loc_of_conj:
    assumes A: "Ax1GenTwo" and conj: "ConjOfPropsFrom \<phi> \<Phi> w" and a: "z\<^bold>@w"
    shows "\<phi> z w \<longleftrightarrow> (\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> z w)"
  proof -
    have "w \<^bold>r w" by (rule ReflR[OF A])
    thus ?thesis using conj a by blast
  qed

  lemma P_of_conj:
    assumes A: "Ax1GenTwo" and pos: "PosProps \<Phi> w" and conj: "ConjOfPropsFrom \<phi> \<Phi> w"
    shows "P \<phi> w"
  proof (cases "TwoMembers \<Phi> w")
    case True
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    show ?thesis using inst True pos conj by blast
  next
    case notwo: False
    show ?thesis
    proof (cases "\<exists>\<psi>. \<Phi> \<psi> w")
      case True
      then obtain \<psi>\<^sub>0 where m0: "\<Phi> \<psi>\<^sub>0 w" by blast
      have uniq: "\<And>\<psi>. \<Phi> \<psi> w \<Longrightarrow> \<psi> = \<psi>\<^sub>0" using notwo m0 by blast
      have P0: "P \<psi>\<^sub>0 w" using pos m0 by blast
      have incl: "(\<psi>\<^sub>0 \<^bold>\<supset>\<^sub>N \<phi>) w"
      proof -
        { fix v y assume rv: "w \<^bold>r v" and ay: "y\<^bold>@v" and h: "\<psi>\<^sub>0 y v"
          have vw: "v = w" by (rule R_Id[OF A rv])
          have aw: "y\<^bold>@w" using ay vw by simp
          have hw: "\<psi>\<^sub>0 y w" using h vw by simp
          have "\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> y w"
          proof (intro allI impI)
            fix \<psi> assume "\<Phi> \<psi> w"
            hence "\<psi> = \<psi>\<^sub>0" by (rule uniq)
            thus "\<psi> y w" using hw by simp
          qed
          hence "\<phi> y w" using loc_of_conj[OF A conj aw] by blast
          hence "\<phi> y v" using vw by simp }
        thus ?thesis by blast
      qed
      show ?thesis using Ax4[of \<psi>\<^sub>0 \<phi>, rule_format, of w] P0 incl by blast
    next
      case False
      have none: "\<And>\<psi>. \<not> \<Phi> \<psi> w" using False by blast
      have PT: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
      have incl: "(((\<lambda>x. \<^bold>\<top>)::\<tau>) \<^bold>\<supset>\<^sub>N \<phi>) w"
      proof -
        { fix v y assume rv: "w \<^bold>r v" and ay: "y\<^bold>@v"
          have vw: "v = w" by (rule R_Id[OF A rv])
          have aw: "y\<^bold>@w" using ay vw by simp
          have "\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> y w" using none by blast
          hence "\<phi> y w" using loc_of_conj[OF A conj aw] by blast
          hence "\<phi> y v" using vw by simp }
        thus ?thesis by blast
      qed
      show ?thesis using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" \<phi>, rule_format, of w] PT incl by blast
    qed
  qed

  theorem Ax1Gen_of_Two: assumes A: "Ax1GenTwo" shows "Ax1GenS"
  proof (intro allI impI)
    fix \<Phi>::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" and \<phi>::\<tau> and w::i
    assume "(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) w"
    thus "P \<phi> w" using P_of_conj[OF A] by blast
  qed

\<comment>\<open>So in this variant Ax1GenTwo and the full Ax1Gen are EQUIVALENT (Two_weaker is the converse):
  confining Fig. 8's clause to the essence does not weaken the conjunction axiom, it restores it.\<close>
  lemma Two_equivalent: "Ax1GenTwo \<longleftrightarrow> Ax1GenS"
  proof
    assume "Ax1GenTwo" thus "Ax1GenS" by (rule Ax1Gen_of_Two)
  next
    assume "Ax1GenS" thus "Ax1GenTwo" by (rule Two_weaker)
  qed

\<comment>\<open>The three questions this session once explored with nitpick are settled the same way, and none of
  them has a countermodel: the outstanding case is impossible, so a God-like being exists at every
  world unconditionally.  Stated again here under the session's own names.\<close>
  lemma only_top_and_empty_domain:
    assumes o: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" and n: "\<not>(\<exists>x. x\<^bold>@w)"
    shows False by (rule only_top_and_empty_domain_False[OF o n])
  lemma actual_everywhere: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
    by (rule ae_Two[OF A])

\<comment>\<open>And the equivalence is not vacuous: one world, two individuals, both actual, the universal
  property and one half of the remaining complementary pair positive -- a model of all the axioms
  together with Ax1GenTwo.\<close>
  lemma consistency_Two: "Ax1GenTwo"
    nitpick[satisfy, card i=1, card e=2, timeout=300, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma PosIncl: assumes A: "Ax1GenTwo" and h: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<forall>x. x\<^bold>@v \<longrightarrow> G x v \<longrightarrow> \<chi> x v)" shows "P \<chi> w"
    using Ax4[of G \<chi>, rule_format, of w] L_Two[OF A, rule_format, of w] h by auto
  lemma PosProps: "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
        have "P ((\<lambda>x. x \<^bold>= x)::\<tau>) w"
          using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" "(\<lambda>x. x \<^bold>= x)::\<tau>", rule_format, of w] t by simp
        hence "(P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P((\<lambda>x. x \<^bold>= x)::\<tau>)) w" using t by simp }
      thus ?thesis by blast
    qed
  lemma NegProps: "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"
    proof -
      { fix w
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PosProps by simp
        have nn: "\<not> P ((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. x \<^bold>\<noteq> x)::\<tau>", rule_format, of w] PosProps by simp
        have "(\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>)) w" using nb nn by simp }
      thus ?thesis by blast
    qed
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  lemma Filter: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>Filter P\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
        have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w"
          have "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x)) w" using MC_Two[OF A ae, of "\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x"] s by blast
          thus "P \<psi> w" using Ax4[of \<phi> \<psi>, rule_format, of w] p by auto
        qed
        have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>. \<psi>) w" using Ax1 by blast
        have "Filter P w" using t nb cl cj by auto }
      thus ?thesis by blast
    qed
  lemma UltraFilter: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
        proof -
          fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
        qed
        have "UFilter P w" using Filter[OF A ae] ex by auto }
      thus ?thesis by blast
    qed
  lemma Filter_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>Filter P\<rfloor>" by (rule Filter[OF A ae_Two[OF A]])
  lemma UltraFilter_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>UFilter P\<rfloor>" by (rule UltraFilter[OF A ae_Two[OF A]])
  theorem Th5_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th3[OF symm] Th4_Two[OF A] by blast
  theorem MC_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using Th5_KB[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using Th5_KB[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed
end


==> anc/OpenQuestions/alternatives/F/Ax1GenAlternativesV3Two.thy <==
theory Ax1GenAlternativesV3Two imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for VARIANT 3: Gödel's original essence, modified necessary property inclusion
  (Fig. 8 of the Monatshefte article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate E: G\"odel's ``any number of summands'' read as AT LEAST TWO DIFFERENT conjuncts: the set \<Phi>
  must contain two distinct properties (at the world of evaluation).  This excludes the degenerate instances
  \<Phi> = {} (which makes the universal property positive) and \<Phi> = {G} (which makes every property necessarily
  coextensive with G positive), the two rigid instances that the proofs of Th4 in the third variant exploit.\<close>
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>Variant 3.  Without the empty-set instance nothing forces the universal property to be positive, and without
  the singleton instance nothing turns an empty G into a positive empty property; the one-world model in which
  \<bottom> is positive and no individual is actual satisfies all axioms.  So P \<top>, \<not>P \<bottom>, Th4 (also in S4) and G_ex are
  refuted (genuine, |i| = |e| = 1), and Ax1GenTwo is strictly weaker than Ax1Gen.  Whether L and Th4 return once every world
  has an actual individual Nitpick leaves open (unknown at |i|, |e| \<le> 2); the PARITY section at the end
  settles both with the nominals of OneWorld (L_Two_hybrid, Th4_Two_actual_hybrid), so neither is a result
  of the modal object language.\<close>
  lemma Th4_Two: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma Th4_Two_S4: assumes Ax1GenTwo and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma PTop_Two: assumes Ax1GenTwo shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>" nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma NotPBot_Two: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<not>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>" nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma G_ex_Two: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma Two_strictly_weaker: assumes Ax1GenTwo shows "Ax1GenS" nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma L_Two: assumes Ax1GenTwo shows "\<lfloor>P G\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=60, expect=unknown] oops
  lemma Th4_Two_actual: assumes Ax1GenTwo and "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=60, expect=unknown] oops

\<comment>\<open>MODAL COLLAPSE.  Neither this session nor its sibling asked about MC, and MC cannot be read
  off the refutation of Th4: in a one-world model MC is trivially true, so a countermodel needs at
  least two worlds, and seriality is a theorem of Ax2a, Ax3 and Ax4 (lemma Serial below), so the
  smallest interesting case is a two-world serial frame.  The search is nevertheless hopeless, and
  for a reason worth recording: variant 3's Ax2a, Ax3 and Ax4 already force the frame to have
  EXACTLY ONE world (theorem OneWorld), whatever reading of Ax1Gen is added.  MC then holds because
  the only successor of a world is the world itself.  Four steps.\<close>

\<comment>\<open>1.  Seriality.  At a dead end every inclusion is vacuously true, so Ax4 would turn the
  positive E of Ax3 into every property, against the exclusivity of Ax2a.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>2.  Point properties.  Pt x w holds of x at w and of nothing else.  Because variant 3's
  essence is Goedel's original -- no clause requiring the essence to be exemplified -- and because
  the only restriction Fig. 8's inclusion adds is non-emptiness, every point property is an essence
  of its own subject: the inclusion clause it has to satisfy is vacuous at every world other than
  the point's, and at the point's world it is the very hypothesis of the essence.\<close>
  abbreviation Pt::"e\<Rightarrow>i\<Rightarrow>\<tau>" where "Pt x w \<equiv> \<lambda>z u. z = x \<and> u = w"
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma PtNe: "Pt x w \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "Pt x w" x w] by simp
  lemma EssPt: "((Pt x w) Ess. x) w"
    unfolding Essence_def using PtNe by auto

\<comment>\<open>3.  So a bearer of necessary existence has no successor but its own world: Pt x w is an
  essence of x at w, and the only world at which some actual individual has it is w itself.\<close>
  lemma E_only_here: assumes ex: "E x w" and r: "w \<^bold>r u" shows "u = w"
    proof -
      from ex EssPt have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x w) z)) w" unfolding NecExist_def by blast
      thus ?thesis using r by auto
    qed

\<comment>\<open>4.  And then there is only one world.  Suppose u \<noteq> v.  Then some property and its complement
  are both non-empty, so Ax2a supplies a NON-EMPTY positive property and Ax4 makes the universal
  property positive; hence the empty property is not, hence E is not the empty property (Ax3), hence
  some x has necessary existence at some world u0.  By step 3 and Serial, u0's only successor is u0.
  But then the point property Pt x u2 of any OTHER world u2 is also an essence of x at u0 -- its
  inclusion clause is vacuous at u0 because u0 \<noteq> u2 -- and necessary existence asks for an actual
  bearer of it at u0, which there is none.  So no world other than u0 exists, contradicting u \<noteq> v.
  No reading of Ax1Gen is used.\<close>
  theorem OneWorld: "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    let ?\<phi> = "(\<lambda>z u'. u' = u)::\<tau>"
    have ne1: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of ?\<phi> undefined u] by simp
    have ne2: "(\<^bold>~?\<phi>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<phi>" undefined v] hne by simp
    have top: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) u"
    proof (cases "P ?\<phi> u")
      case True
      have "(?\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) u" using ne1 by simp
      thus ?thesis using Ax4[of ?\<phi> "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of u] True by simp
    next
      case False
      hence Pn: "P (\<^bold>~?\<phi>) u" using Ax2a[of ?\<phi>, rule_format, of u] by auto
      have "((\<^bold>~?\<phi>) \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) u" using ne2 by simp
      thus ?thesis using Ax4[of "\<^bold>~?\<phi>" "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of u] Pn by simp
    qed
    have nbot: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) u"
      using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of u] top by simp
    have Ene: "E \<noteq> ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)" using Ax3[rule_format, of u] nbot by auto
    obtain x u0 where Ex: "E x u0" using Ene by (metis (full_types))
    obtain w0 where w0: "u0 \<^bold>r w0" using Serial by blast
    have r0: "u0 \<^bold>r u0" using w0 E_only_here[OF Ex w0] by simp
    have all: "\<And>u2. u2 = u0"
    proof -
      fix u2 show "u2 = u0"
      proof (rule ccontr)
        assume h2: "u2 \<noteq> u0"
        have ess: "((Pt x u2) Ess. x) u0"
        proof -
          { fix u' and y::e assume r: "u0 \<^bold>r u'" and p: "(Pt x u2) y u'"
            have "u' = u0" using E_only_here[OF Ex r] .
            hence False using p h2 by simp }
          thus ?thesis unfolding Essence_def using PtNe by blast
        qed
        from Ex ess have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x u2) z)) u0" unfolding NecExist_def by blast
        thus False using r0 h2 by auto
      qed
    qed
    show False using all hne by metis
  qed

\<comment>\<open>MC itself.  The Nitpick searches first, at the cardinalities the neighbouring searches use
  and at a larger pair; then the theorem, which needs no reading of Ax1Gen at all.\<close>
  lemma MC_Two_search: assumes Ax1GenTwo shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    nitpick[card i=1-2, card e=1-2, timeout=120, expect=unknown] oops
  lemma MC_Two_search_big: assumes Ax1GenTwo shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    nitpick[card i=1-3, card e=1-3, timeout=120, expect=unknown] oops
  theorem MC_Two: assumes Ax1GenTwo shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis
  theorem MC_unconditional: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis

\<comment>\<open>A by-product that sharpens the refutations above: their countermodels all have a single
  individual, and they have to.  As soon as two individuals are distinguishable, some property and
  its complement are both non-empty, and the argument of step 4 makes the universal property
  positive with no help from any reading of Ax1Gen -- so P \<top>, and with it \<not>P \<bottom>, is refutable only
  at |e| = 1.\<close>
  theorem PTop_of_two_entities: assumes hne: "(a::e) \<noteq> b" shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      let ?\<phi> = "(\<lambda>z (u::i). z = a)::\<tau>"
      have ne1: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of ?\<phi> a w] by simp
      have ne2: "(\<^bold>~?\<phi>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<phi>" b w] hne by simp
      have "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      proof (cases "P ?\<phi> w")
        case True
        have "(?\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" using ne1 by simp
        thus ?thesis using Ax4[of ?\<phi> "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] True by simp
      next
        case False
        hence Pn: "P (\<^bold>~?\<phi>) w" using Ax2a[of ?\<phi>, rule_format, of w] by auto
        have "((\<^bold>~?\<phi>) \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" using ne2 by simp
        thus ?thesis using Ax4[of "\<^bold>~?\<phi>" "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] Pn by simp
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma refl_all: "w \<^bold>r w" using Serial OneWorld by metis
  lemma two_members_of_two_entities:
    assumes hxy: "(x::e) \<noteq> y" and top: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" shows "TwoMembers P w"
  proof -
    let ?\<chi> = "(\<lambda>z u. z = x)::\<tau>"
    have n1: "((\<lambda>x. \<^bold>\<top>)::\<tau>) \<noteq> ?\<chi>"
    proof
      assume e: "((\<lambda>x. \<^bold>\<top>)::\<tau>) = ?\<chi>"
      have "((\<lambda>x. \<^bold>\<top>)::\<tau>) y w = ?\<chi> y w" using e by (rule arg_cong[where f = "\<lambda>f. f y w"])
      thus False using hxy by simp
    qed
    have n2: "((\<lambda>x. \<^bold>\<top>)::\<tau>) \<noteq> \<^bold>~?\<chi>"
    proof
      assume e: "((\<lambda>x. \<^bold>\<top>)::\<tau>) = \<^bold>~?\<chi>"
      have "((\<lambda>x. \<^bold>\<top>)::\<tau>) x w = (\<^bold>~?\<chi>) x w" using e by (rule arg_cong[where f = "\<lambda>f. f x w"])
      thus False by simp
    qed
    show ?thesis
    proof (cases "P ?\<chi> w")
      case True thus ?thesis using top n1 by blast
    next
      case False
      hence "P (\<^bold>~?\<chi>) w" using Ax2a[of ?\<chi>, rule_format, of w] by simp
      thus ?thesis using top n2 by blast
    qed
  qed
\<comment>\<open>What the session left open above (L_Two, Th4_Two_actual), settled with the nominals of
  OneWorld: so both are hybrid.  Where the empty property is positive, G is the empty property;
  where it is not, the universal property is positive, and either two individuals differ -- then P
  itself has two members and \<Phi> := P gives L -- or every property is \<top> or \<bottom> and G is \<top>.\<close>
  theorem L_Two_hybrid: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof
    fix w
    show "P G w"
    proof (cases "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w")
      case True
      have "G = (\<lambda>x. \<^bold>\<bottom>)"
      proof (rule ext, rule ext)
        fix x u
        have uw: "u = w" using OneWorld[of u w] .
        have "\<not> G x u" unfolding God_def uw using True by blast
        thus "G x u = (\<lambda>x. \<^bold>\<bottom>) x u" by simp
      qed
      thus ?thesis using True by simp
    next
      case False
      note nb = False
      have top: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using nb Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
      show ?thesis
      proof (cases "\<exists>x y::e. x \<noteq> y")
        case True
        then obtain x y where "(x::e) \<noteq> y" by blast
        hence two: "TwoMembers P w" using two_members_of_two_entities top by blast
        have pos: "PosProps P w" by simp
        have conj: "ConjOfPropsFrom G P w" unfolding God_def by simp
        show ?thesis by (rule mp[OF A[THEN spec[where x=P], THEN spec[where x=G], THEN spec[where x=w]] conjI[OF conjI[OF two pos] conj]])
      next
        case False
        hence one: "\<And>x y::e. x = y" by blast
        have "G = (\<lambda>x. \<^bold>\<top>)"
        proof (rule ext, rule ext)
          fix x u
          have uw: "u = w" using OneWorld[of u w] .
          have h: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> x w"
          proof (rule ccontr)
            fix \<phi> assume p: "P \<phi> w" and n: "\<not> \<phi> x w"
            have "\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
            proof (rule ext, rule ext)
              fix z u' show "\<phi> z u' = (\<lambda>x. \<^bold>\<bottom>) z u'" using n one[of z x] OneWorld[of u' w] by simp
            qed
            thus False using p nb by simp
          qed
          show "G x u = (\<lambda>x. \<^bold>\<top>) x u" unfolding God_def uw using h by blast
        qed
        thus ?thesis using top by simp
      qed
    qed
  qed
\<comment>\<open>With an actual individual at every world a God-like being actually exists at every world.
  First the empty property is not positive there: if it were, every positive property would be
  empty (Ax4 with the universal property), so either a non-actual individual z exists and neither
  {z} nor its complement could be positive, against Ax2a, or every individual is actual and the
  actual one has necessary existence, so E is positive and non-empty.  Then L and Ax4 with the
  empty property, or, with a single individual, G directly.\<close>
  theorem G_ex_Two_actual_hybrid:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof
    fix w
    obtain a where ha: "a\<^bold>@w" using ae by blast
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
    proof
      assume hb: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
      have allbot: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<bottom>)"
      proof (rule ccontr)
        fix \<phi> assume p: "P \<phi> w" and ne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
        have "(\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" using ne by simp
        hence "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using Ax4[of \<phi> "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] p by simp
        thus False using hb Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
      qed
      show False
      proof (cases "\<exists>z::e. \<not> z\<^bold>@w")
        case True
        then obtain z where hz: "\<not> z\<^bold>@w" by blast
        let ?\<chi> = "(\<lambda>z' u. z' = z)::\<tau>"
        have haz: "a \<noteq> z" using ha hz by blast
        have "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of ?\<chi> z w] by simp
        moreover have "(\<^bold>~?\<chi>) \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<chi>" a w] haz by simp
        ultimately show False using Ax2a[of ?\<chi>, rule_format, of w] allbot by blast
      next
        case False
        hence allact: "\<And>z::e. z\<^bold>@w" by blast
        have Ea': "\<And>\<phi> v. (\<phi> Ess. a) w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> (\<^bold>\<exists>\<^sup>Ez. \<phi> z) v"
        proof -
          fix \<phi> v assume ess: "(\<phi> Ess. a) w" and r: "w \<^bold>r v"
          have "(\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" using ess unfolding Essence_def by blast
          hence ne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using r by auto
          have "\<exists>z u. \<phi> z u"
          proof (rule ccontr)
            assume "\<not> (\<exists>z u. \<phi> z u)"
            hence e: "\<And>z u. \<not> \<phi> z u" by blast
            have "\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule ext, rule ext) (simp add: e)
            thus False using ne by simp
          qed
          then obtain z u where zu: "\<phi> z u" by blast
          have "u = v" using OneWorld[of u v] .
          hence "\<phi> z v" using zu by simp
          thus "(\<^bold>\<exists>\<^sup>Ez. \<phi> z) v" using allact[of z] OneWorld[of v w] by auto
        qed
        have Ea: "E a w" using Ea' unfolding NecExist_def by blast
        have Eb: "E = (\<lambda>x. \<^bold>\<bottom>)" using allbot Ax3[rule_format, of w] by blast
        show False using Ea[unfolded Eb] by simp
      qed
    qed
    have top: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using nb Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
    show "(\<^bold>\<exists>\<^sup>Ex. G x) w"
    proof (cases "\<exists>x y::e. x \<noteq> y")
      case True
      then obtain x y where "(x::e) \<noteq> y" by blast
      hence two: "TwoMembers P w" using two_members_of_two_entities top by blast
      have pos: "PosProps P w" by simp
      have conj: "ConjOfPropsFrom G P w" unfolding God_def by simp
      have PG: "P G w" by (rule mp[OF A[THEN spec[where x=P], THEN spec[where x=G], THEN spec[where x=w]] conjI[OF conjI[OF two pos] conj]])
      have Gne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume "G = (\<lambda>x. \<^bold>\<bottom>)" thus False using PG nb by simp
      qed
      show ?thesis
      proof (rule ccontr)
        assume hn: "\<not> (\<^bold>\<exists>\<^sup>Ex. G x) w"
        have "(G \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)) w"
        proof -
          { fix v assume "w \<^bold>r v"
            have "v = w" using OneWorld[of v w] .
            hence "\<forall>z. z\<^bold>@v \<longrightarrow> G z v \<longrightarrow> False" using hn by simp }
          thus ?thesis using Gne by simp
        qed
        thus False using Ax4[of G "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PG nb by simp
      qed
    next
      case False
      hence one: "\<And>x y::e. x = y" by blast
      have h: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> a w"
      proof (rule ccontr)
        fix \<phi> assume p: "P \<phi> w" and n: "\<not> \<phi> a w"
        have "\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
        proof (rule ext, rule ext)
          fix z u' show "\<phi> z u' = (\<lambda>x. \<^bold>\<bottom>) z u'" using n one[of z a] OneWorld[of u' w] by simp
        qed
        thus False using p nb by simp
      qed
      have "G a w" unfolding God_def using h by blast
      thus ?thesis using ha by blast
    qed
  qed
  theorem Th4_Two_actual_hybrid:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using G_ex_Two_actual_hybrid[OF A ae] refl_all by blast

\<comment>\<open>PARITY.  THE TWO RESTRICTIONS COMBINED.  Ax1GenBoxTwo -- two different members AND
  necessarily positive ones -- carries more premisses than Ax1GenTwo, so Ax1GenTwo implies it and
  the one-world model above satisfies it as well.  Everything refuted here is therefore refuted
  under the combination too: P top, Th4 (also in S4), G_ex, and the full Ax1Gen.  So the
  combination costs this variant exactly what the two-conjunct reading costs it.  The Lean
  counterpart is kernel-checked in Ax1GenTwoVariant3Model, where the model is written out.\<close>
  abbreviation "Ax1GenBoxTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma BoxTwo_of_Two: assumes A: "Ax1GenTwo" shows "Ax1GenBoxTwo" using A by blast
  lemma Th4_BoxTwo: assumes Ax1GenBoxTwo shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma Th4_BoxTwo_S4: assumes Ax1GenBoxTwo and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops
  lemma PTop_BoxTwo: assumes Ax1GenBoxTwo shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
    nitpick[card i=1, card e=1, timeout=120, expect=genuine] oops

end


==> anc/OpenQuestions/alternatives/G/Ax1GenAlternativesOne.thy <==
theory Ax1GenAlternativesOne imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence, actualist quantifiers, as Fig. 7 of
  the Monatshefte article), logic K; frame conditions appear as hypotheses of the individual statements.  For each
  candidate we check (i) whether Lemma L (P G) and Th4 follow (the intended use of Ax1Gen), and (ii) whether the
  trivialising consequences of Ax1Gen --- G_ex, MC in K, Th3 in S4 --- are blocked, by Nitpick countermodels.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

\<comment>\<open>Baseline: the consequences of the original Ax1Gen, stated as implications so that Nitpick can look for
  models of the base axioms in which they fail (there are none once Ax1Gen is added; see the article).\<close>
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate F: G\"odel's ``any number of summands'' read as AT LEAST ONE conjunct: the set \<Phi> must be non-empty
  (at the world of evaluation).  This excludes only the empty instance \<Phi> = {} (which makes the universal property
  positive) and keeps the singleton instance \<Phi> = {G} (positivity closed under necessary coextension).\<close>
  abbreviation "NonEmptyS \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>. \<Phi> \<psi> w"
  abbreviation "Ax1GenOne \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(NonEmptyS \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma One_weaker: assumes A: "Ax1GenS" shows "Ax1GenOne" using A by blast
\<comment>\<open>L survives: \<Phi> := P is non-empty by Ax3.\<close>
  lemma L_One: assumes A: "Ax1GenOne" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have ne: "\<exists>\<psi>. P \<psi> w" using Ax3 by blast
      from A have h: "((NonEmptyS P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by blast
      have "P G w" using h ne unfolding God_def by simp }
    thus ?thesis by blast
  qed

  lemma Th4_One: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_One[OF assms] Ax2a Ax4 by blast
\<comment>\<open>The universal property is positive without the empty instance: Ax4 applied to E (Ax3), as in the article.\<close>
  lemma PTop_One: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>The trivialisation survives: the set of the article's G_ex proof, made non-empty by adding the universal property,
  is a conjunction of positive properties wherever it is evaluated, so Ax1GenOne applies where Ax1Gen did.\<close>
  lemma G_ex_One: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    have L: "\<lfloor>P G\<rfloor>" using L_One[OF A] .
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (rule ccontr)
        assume N: "\<not>((\<^bold>\<exists>\<^sup>Ex. G x) w)"
        let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
        let ?\<Phi> = "\<lambda>\<psi>. (\<psi> \<^bold>= (\<lambda>x::e. \<^bold>\<top>)) \<^bold>\<or> ((\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z))))"
        have ne: "NonEmptyS ?\<Phi> w" by auto
        have pos: "PosProps ?\<Phi> w" using N PTop_One[rule_format, of w] by auto
        have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w"
        proof -
          { fix v z assume "z\<^bold>@v"
            have "?\<chi> z v \<longleftrightarrow> (\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v)"
            proof
              assume c: "?\<chi> z v" thus "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v" by auto
            next
              assume all: "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v"
              show "?\<chi> z v"
              proof
                assume ex: "(\<^bold>\<exists>\<^sup>Ey. G y) v"
                have g: "G z v" using all[rule_format, of G] ex L[rule_format, of v] by auto
                have ng: "(\<^bold>~G) z v" using all[rule_format, of "\<^bold>~G"] ex by auto
                show False using g ng by simp
              qed
            qed }
          thus ?thesis by auto
        qed
        have inst: "((NonEmptyS ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom ?\<chi> ?\<Phi>) \<^bold>\<supset> P ?\<chi>) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(NonEmptyS ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom ?\<chi> ?\<Phi>) w" using ne pos conj by blast
        have Pchi: "P ?\<chi> w" using inst ant by blast
        have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" by auto
        have "P (\<^bold>~G) w" using Ax4[of ?\<chi> "\<^bold>~G", rule_format, of w] Pchi incl by simp
        thus False using L[rule_format, of w] Ax2a[of G, rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
\<comment>\<open>Nitpick agrees: no countermodel to the collapse results at |e| = 1 --- they are theorems, Th5_One,
  Th3_One and MC_One in the PARITY section at the end; and Ax1GenBox does not imply Ax1GenOne.\<close>
  lemma G_ex_One_np: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma MC_One_K: assumes Ax1GenOne shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Th3_One_S4: assumes Ax1GenOne and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma One_strictly_weaker: assumes Ax1GenOne shows "Ax1GenS" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Box_vs_One: assumes Ax1GenBox shows "Ax1GenOne" nitpick[card i=1-2, card e=1, timeout=120, expect=genuine] oops
  lemma One_vs_Box: assumes Ax1GenOne shows "Ax1GenBox" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  theorem Th5_One: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex_One[OF A] by blast
  theorem Th3_One: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
    using Th5_One[OF A] by blast
  theorem MC_One: assumes A: "Ax1GenOne" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_One[OF A] hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using G_ex_One[OF A] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed
end


==> anc/OpenQuestions/alternatives/H/Ax1GenAlternativesV3One.thy <==
theory Ax1GenAlternativesV3One imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for VARIANT 3: Gödel's original essence, modified necessary property inclusion
  (Fig. 8 of the Monatshefte article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate F: G\"odel's ``any number of summands'' read as AT LEAST ONE conjunct: the set \<Phi> must be non-empty
  (at the world of evaluation).  This excludes only the empty instance \<Phi> = {} (which makes the universal property
  positive) and keeps the singleton instance \<Phi> = {G} (positivity closed under necessary coextension).\<close>
  abbreviation "NonEmptyS \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>. \<Phi> \<psi> w"
  abbreviation "Ax1GenOne \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(NonEmptyS \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma One_weaker: assumes A: "Ax1GenS" shows "Ax1GenOne" using A by blast
\<comment>\<open>L survives: \<Phi> := P is non-empty by Ax3.\<close>
  lemma L_One: assumes A: "Ax1GenOne" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have ne: "\<exists>\<psi>. P \<psi> w" using Ax3 by blast
      from A have h: "((NonEmptyS P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by blast
      have "P G w" using h ne unfolding God_def by simp }
    thus ?thesis by blast
  qed

\<comment>\<open>Variant 3.  At |e| = 1 (|i| \<le> 2) Nitpick refutes nothing: neither P \<top>, \<not>P \<bottom>, Th4 (K or S4) nor G_ex, and it
  finds no model separating Ax1GenOne from Ax1Gen or from Ax1GenBox in either direction.  The |e| = 2 scopes are
  beyond Nitpick for this axiom (it gives up at once).  SETTLED at the end of this theory: none of
  these searches could have succeeded, because P \<top>, \<not>P \<bottom>, Th4 and G_ex are all DERIVABLE from
  Ax1GenOne here, Ax1GenOne even implies the full Ax1Gen (theorem One_gives_S), and Ax1GenOne and
  Ax1GenBox imply each other (Box_gives_One, One_gives_Box in the PARITY section).\<close>
  lemma PTop_One: assumes Ax1GenOne shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma NotPBot_One: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<not>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Th4_One: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Th4_One_S4: assumes Ax1GenOne and FrRefl and FrTrans shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma G_ex_One: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma One_strictly_weaker: assumes Ax1GenOne shows "Ax1GenS" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Box_vs_One: assumes Ax1GenBox shows "Ax1GenOne" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma One_vs_Box: assumes Ax1GenOne shows "Ax1GenBox" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops

\<comment>\<open>MODAL COLLAPSE.  Neither this session nor its sibling asked about MC, and MC cannot be read
  off the refutation of Th4: in a one-world model MC is trivially true, so a countermodel needs at
  least two worlds, and seriality is a theorem of Ax2a, Ax3 and Ax4 (lemma Serial below), so the
  smallest interesting case is a two-world serial frame.  The search is nevertheless hopeless, and
  for a reason worth recording: variant 3's Ax2a, Ax3 and Ax4 already force the frame to have
  EXACTLY ONE world (theorem OneWorld), whatever reading of Ax1Gen is added.  MC then holds because
  the only successor of a world is the world itself.  Four steps.\<close>

\<comment>\<open>1.  Seriality.  At a dead end every inclusion is vacuously true, so Ax4 would turn the
  positive E of Ax3 into every property, against the exclusivity of Ax2a.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>2.  Point properties.  Pt x w holds of x at w and of nothing else.  Because variant 3's
  essence is Goedel's original -- no clause requiring the essence to be exemplified -- and because
  the only restriction Fig. 8's inclusion adds is non-emptiness, every point property is an essence
  of its own subject: the inclusion clause it has to satisfy is vacuous at every world other than
  the point's, and at the point's world it is the very hypothesis of the essence.\<close>
  abbreviation Pt::"e\<Rightarrow>i\<Rightarrow>\<tau>" where "Pt x w \<equiv> \<lambda>z u. z = x \<and> u = w"
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma PtNe: "Pt x w \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "Pt x w" x w] by simp
  lemma EssPt: "((Pt x w) Ess. x) w"
    unfolding Essence_def using PtNe by auto

\<comment>\<open>3.  So a bearer of necessary existence has no successor but its own world: Pt x w is an
  essence of x at w, and the only world at which some actual individual has it is w itself.\<close>
  lemma E_only_here: assumes ex: "E x w" and r: "w \<^bold>r u" shows "u = w"
    proof -
      from ex EssPt have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x w) z)) w" unfolding NecExist_def by blast
      thus ?thesis using r by auto
    qed

\<comment>\<open>4.  And then there is only one world.  Suppose u \<noteq> v.  Then some property and its complement
  are both non-empty, so Ax2a supplies a NON-EMPTY positive property and Ax4 makes the universal
  property positive; hence the empty property is not, hence E is not the empty property (Ax3), hence
  some x has necessary existence at some world u0.  By step 3 and Serial, u0's only successor is u0.
  But then the point property Pt x u2 of any OTHER world u2 is also an essence of x at u0 -- its
  inclusion clause is vacuous at u0 because u0 \<noteq> u2 -- and necessary existence asks for an actual
  bearer of it at u0, which there is none.  So no world other than u0 exists, contradicting u \<noteq> v.
  No reading of Ax1Gen is used.\<close>
  theorem OneWorld: "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    let ?\<phi> = "(\<lambda>z u'. u' = u)::\<tau>"
    have ne1: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of ?\<phi> undefined u] by simp
    have ne2: "(\<^bold>~?\<phi>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<phi>" undefined v] hne by simp
    have top: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) u"
    proof (cases "P ?\<phi> u")
      case True
      have "(?\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) u" using ne1 by simp
      thus ?thesis using Ax4[of ?\<phi> "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of u] True by simp
    next
      case False
      hence Pn: "P (\<^bold>~?\<phi>) u" using Ax2a[of ?\<phi>, rule_format, of u] by auto
      have "((\<^bold>~?\<phi>) \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) u" using ne2 by simp
      thus ?thesis using Ax4[of "\<^bold>~?\<phi>" "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of u] Pn by simp
    qed
    have nbot: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) u"
      using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of u] top by simp
    have Ene: "E \<noteq> ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)" using Ax3[rule_format, of u] nbot by auto
    obtain x u0 where Ex: "E x u0" using Ene by (metis (full_types))
    obtain w0 where w0: "u0 \<^bold>r w0" using Serial by blast
    have r0: "u0 \<^bold>r u0" using w0 E_only_here[OF Ex w0] by simp
    have all: "\<And>u2. u2 = u0"
    proof -
      fix u2 show "u2 = u0"
      proof (rule ccontr)
        assume h2: "u2 \<noteq> u0"
        have ess: "((Pt x u2) Ess. x) u0"
        proof -
          { fix u' and y::e assume r: "u0 \<^bold>r u'" and p: "(Pt x u2) y u'"
            have "u' = u0" using E_only_here[OF Ex r] .
            hence False using p h2 by simp }
          thus ?thesis unfolding Essence_def using PtNe by blast
        qed
        from Ex ess have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x u2) z)) u0" unfolding NecExist_def by blast
        thus False using r0 h2 by auto
      qed
    qed
    show False using all hne by metis
  qed

\<comment>\<open>MC itself.  The Nitpick searches first, at the cardinalities the neighbouring searches use
  and at a larger pair; then the theorem, which needs no reading of Ax1Gen at all.\<close>
  lemma MC_One_search: assumes Ax1GenOne shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma MC_One_search_big: assumes Ax1GenOne shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    nitpick[card i=1-2, card e=1-2, timeout=120, expect=unknown] oops
  theorem MC_One: assumes Ax1GenOne shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis
  theorem MC_unconditional: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis

  lemma succ_eq: assumes "w \<^bold>r u" shows "u = w" using OneWorld by metis
  lemma refl_all: "w \<^bold>r w" using Serial OneWorld by metis

\<comment>\<open>P \<top>, Th4 and G_ex under Ax1GenOne: all three are DERIVABLE, so the searches above could not
  have succeeded, and the article's "no derivation is known" can be replaced by a proof.  What
  Ax1GenOne adds over Ax1GenTwo is the singleton instance, i.e. closure of positivity under
  necessary ACTUALIST coextension, and the lead was right that this is the crux: the countermodel
  session F uses for Ax1GenTwo -- one world, one individual that is not actual, the empty property
  positive -- does not satisfy Ax1GenOne, because with no actual individual the actualist quantifier
  in ConjOfPropsFrom is vacuous, so every property is the conjunction of the singleton {\<bottom>} and
  positivity spreads to everything, against Ax2a.  The proof below is that observation made
  syntactic, in three steps (a)-(c), on top of OneWorld.\<close>

\<comment>\<open>(a)  If the empty property is positive then every individual is actual at every world.  Take
  \<Phi> = {\<bottom>}: a property is the conjunction of that singleton exactly when no ACTUAL individual has
  it, and "being non-actual" is such a property, so Ax1GenOne makes it positive.  Were it non-empty,
  Ax4 would then make every property positive -- the inclusion clause it has to satisfy is vacuous,
  an actual non-actual individual being a contradiction in terms -- against Ax2a.\<close>
  lemma AllActual_of_PBot:
    assumes A: "Ax1GenOne" and pb: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
    shows "\<forall>z u. z\<^bold>@u"
  proof -
    let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
    let ?\<nu> = "(\<lambda>z u. \<not> z\<^bold>@u)::\<tau>"
    have inst: "((NonEmptyS ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom ?\<nu> ?\<Phi>) \<^bold>\<supset> P ?\<nu>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have n1: "NonEmptyS ?\<Phi> w" by auto
    have n2: "PosProps ?\<Phi> w" using pb by auto
    have n3: "ConjOfPropsFrom ?\<nu> ?\<Phi> w" by auto
    have P\<nu>: "P ?\<nu> w" using inst n1 n2 n3 by blast
    show ?thesis
    proof (rule ccontr)
      assume h: "\<not>(\<forall>z u. z\<^bold>@u)"
      have ne: "?\<nu> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
      proof
        assume e: "?\<nu> = (\<lambda>z. \<^bold>\<bottom>)"
        have "\<forall>z u. z\<^bold>@u" using e by (metis (full_types))
        thus False using h by blast
      qed
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w" using Ax4[of ?\<nu> \<psi>, rule_format, of w] P\<nu> ne by auto
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed
  qed

\<comment>\<open>(b)  And then necessary existence is the universal property.  With every individual actual,
  the inclusion clause of Goedel's essence pins every essence of x down to x, and Fig. 8's
  non-emptiness clause makes it non-empty -- so every essence of x is exemplified by x, and by the
  one-world theorem it is exemplified by an actual x at every successor.\<close>
  lemma E_top_of_PBot:
    assumes A: "Ax1GenOne" and pb: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
    shows "E = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
  proof -
    have act: "\<And>z u. z\<^bold>@u" using AllActual_of_PBot[OF A pb] by blast
    have all: "\<And>x u. E x u"
    proof -
      fix x u
      have step: "\<And>\<phi>. (\<phi> Ess. x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. \<phi> z)) u"
      proof -
        fix \<phi> assume e: "(\<phi> Ess. x) u"
        have cl: "\<And>u'. u \<^bold>r u' \<Longrightarrow> \<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>) \<and> (\<forall>y. y\<^bold>@u' \<longrightarrow> \<phi> y u' \<longrightarrow> y = x)"
          using e[unfolded Essence_def, THEN spec, of "(\<lambda>z (u''::i). z = x)::\<tau>"] by auto
        have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl refl_all by blast
        obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
        have zu: "\<phi> z u" using zt OneWorld by metis
        have "z = x" using cl refl_all act zu by blast
        hence "\<phi> x u" using zu by simp
        thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. \<phi> z)) u" using act OneWorld by metis
      qed
      show "E x u" unfolding NecExist_def using step by auto
    qed
    show ?thesis using all by (auto simp: fun_eq_iff)
  qed

\<comment>\<open>(c)  So the empty property is not positive, and by Ax2a the universal one is.\<close>
  theorem PTop_One_deriv: assumes A: "Ax1GenOne" shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      proof (cases "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w")
        case True
        have "E = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using E_top_of_PBot[OF A True] .
        thus ?thesis using Ax3[rule_format, of w] by simp
      next
        case False
        thus ?thesis using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
  theorem NotPBot_One_deriv: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<not>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>"
  proof -
    { fix w
      have "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
        using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PTop_One_deriv[OF A] by simp }
    thus ?thesis by blast
  qed

\<comment>\<open>Actualism collapses too: with the empty property not positive, necessary existence is
  non-empty, and the point property of a non-actual individual would be an essence of its bearer
  that necessary existence cannot exemplify.\<close>
  theorem AllExist_One: assumes A: "Ax1GenOne" shows "y\<^bold>@w"
  proof (rule ccontr)
    assume h: "\<not> y\<^bold>@w"
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NotPBot_One_deriv[OF A] by simp
    have Ene: "E \<noteq> ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)" using Ax3[rule_format, of w] nb by auto
    obtain x u0 where Ex: "E x u0" using Ene by (metis (full_types))
    have Exw: "E x w" using Ex OneWorld by metis
    have ess: "((Pt y w) Ess. x) w"
    proof -
      { fix u' and y'::e assume r: "w \<^bold>r u'" and a: "y'\<^bold>@u'" and p: "(Pt y w) y' u'"
        have "u' = w" using succ_eq[OF r] .
        hence False using p a h by simp }
      thus ?thesis unfolding Essence_def using PtNe by blast
    qed
    from Exw ess have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt y w) z)) w" unfolding NecExist_def by blast
    thus False using refl_all h by auto
  qed

\<comment>\<open>And Th4 follows, with G_ex: L_One already gives P G, the empty property is not positive, so G
  is non-empty; by the one-world theorem its bearer is God-like HERE, every individual is actual,
  and the frame is reflexive.  Th4 in S4 is the same statement, the frame conditions being free.\<close>
  theorem G_ex_One_deriv: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NotPBot_One_deriv[OF A] by simp
      have Gne: "G \<noteq> ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)" using L_One[OF A] nb by auto
      obtain g t where g: "G g t" using Gne by (metis (full_types))
      have "G g w" using g OneWorld by metis
      hence "(\<^bold>\<exists>\<^sup>Ex. G x) w" using AllExist_One[OF A] by blast }
    thus ?thesis by blast
  qed
  theorem Th4_One_deriv: assumes A: "Ax1GenOne" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using G_ex_One_deriv[OF A] refl_all by blast

\<comment>\<open>Finally the two readings are not merely close here, they coincide: Ax1GenOne implies the full
  Ax1Gen.  A non-empty \<Phi> is Ax1GenOne's own case; an empty one makes its conjunction hold of every
  actual individual, hence -- every individual being actual and there being one world -- of
  everything, so the conjunction is the universal property, which is positive.  Contrast session F,
  where Ax1GenTwo IS strictly weaker (One_strictly_weaker there is refuted by a genuine model).\<close>
  theorem One_gives_S: assumes A: "Ax1GenOne" shows "Ax1GenS"
  proof (intro allI impI)
    fix \<Phi>::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" and \<phi>::"e\<Rightarrow>\<sigma>" and w::i
    assume ant: "(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) w"
    have pos: "PosProps \<Phi> w" using ant by simp
    have cj: "ConjOfPropsFrom \<phi> \<Phi> w" using ant by simp
    show "P \<phi> w"
    proof (cases "\<exists>\<psi>. \<Phi> \<psi> w")
      case True
      have inst: "((NonEmptyS \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>) w"
        by (rule A[THEN spec, THEN spec, THEN spec])
      have "NonEmptyS \<Phi> w" using True by simp
      thus ?thesis using inst pos cj by blast
    next
      case False
      have allz: "\<And>z u. \<phi> z u"
      proof -
        fix z u
        have "\<phi> z w \<longleftrightarrow> (\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> z w)"
          using cj refl_all AllExist_One[OF A] by blast
        hence "\<phi> z w" using False by blast
        thus "\<phi> z u" using OneWorld by metis
      qed
      have "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using allz by (auto simp: fun_eq_iff)
      thus ?thesis using PTop_One_deriv[OF A] by simp
    qed
  qed

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma NoNecExist: assumes "v \<noteq> w" shows "\<not> E x w" using assms OneWorld[of v w] by simp
  theorem Box_gives_One: assumes B: "Ax1GenBox" shows "Ax1GenOne"
  proof (intro allI impI)
    fix \<Phi> \<phi> w assume h: "(NonEmptyS \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) w"
    have pos: "PosProps \<Phi> w" and conj: "ConjOfPropsFrom \<phi> \<Phi> w" using h by auto
    have box: "(\<^bold>\<box>(PosProps \<Phi>)) w"
    proof -
      { fix v assume "w \<^bold>r v"
        have "v = w" using OneWorld[of v w] .
        hence "PosProps \<Phi> v" using pos by simp }
      thus ?thesis by blast
    qed
    show "P \<phi> w" by (rule mp[OF B[THEN spec[where x=\<Phi>], THEN spec[where x=\<phi>], THEN spec[where x=w]] conjI[OF conjI[OF pos box] conj]])
  qed
  theorem One_gives_Box: assumes A: "Ax1GenOne" shows "Ax1GenBox" using One_gives_S[OF A] by blast
end


==> anc/OpenQuestions/alternatives/I/Th4FromConjunction.thy <==
theory Th4FromConjunction imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Which readings of the conjunction axiom prove Th4, the possible existence of a God-like being, from the
  conjunction axiom and Ax2a ALONE (no Ax1, Ax2b, Ax3, Ax4)?  Setting: variant 2 definitions, logic K.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "Ax1GenBox \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "NonEmptyS \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>. \<Phi> \<psi> w"
  abbreviation "Ax1GenOne \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(NonEmptyS \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
\<comment>\<open>Ax1Gen and Ax1GenBox: Th4 follows from the conjunction axiom and Ax2a alone (the port's proof through the rigid
  sets {G} and {}); for Ax1GenBox the added premiss \<box>PosProps {G} is \<box>P G, which L supplies at every world.\<close>
  lemma Th4_Ax1Gen: assumes A: "Ax1GenS" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    have L: "\<And>v. P G v" using A[THEN spec[where x=P], THEN spec[where x=G]] unfolding God_def by simp
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<top>"], THEN spec[where x=w]] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w" using A[THEN spec[where x="\<lambda>\<psi>. \<psi> \<^bold>= G"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] L h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
  lemma Th4_Box: assumes A: "Ax1GenBox" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    have L: "\<And>v. P G v" using A[THEN spec[where x=P], THEN spec[where x=G]] unfolding God_def by simp
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using A[THEN spec[where x="\<lambda>\<psi>. \<^bold>\<bottom>"], THEN spec[where x="\<lambda>x. \<^bold>\<top>"], THEN spec[where x=w]] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w" using A[THEN spec[where x="\<lambda>\<psi>. \<psi> \<^bold>= G"], THEN spec[where x="\<lambda>x. \<^bold>\<bottom>"], THEN spec[where x=w]] L h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
  lemma Th4_Ax1Gen_np: assumes Ax1GenS shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
  lemma Th4_Box_np: assumes Ax1GenBox shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1, timeout=120, expect=none] oops
\<comment>\<open>Ax1GenOne and Ax1GenTwo: Th4 does NOT follow from the conjunction axiom and Ax2a alone (genuine countermodels),
  and neither does the positivity of the universal property.\<close>
  lemma Th4_One_alone: assumes Ax1GenOne shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
  lemma Th4_Two_alone: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
  lemma PTop_One_alone: assumes Ax1GenOne shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
  lemma PTop_Two_alone: assumes Ax1GenTwo shows "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>" nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
end


==> anc/OpenQuestions/alternatives/J/Ax1GenAlternativesScottTwo.thy <==
theory Ax1GenAlternativesScottTwo imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for SCOTT'S VARIANT with Ax1GenBox in place of A3 (Sect. 5.3 of the Monatshefte
  article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where A1: "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>"
  axiomatization where A2: "\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>"
  theorem T1: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>" using A1 A2 by blast
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  axiomatization where A4: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
\<comment>\<open>Written out on 29 October 2026 (it was smt): the reading of every rule found the choice terms
    of veriT's replay.  A property x has is positive, else its complement would be and x would
    have it (A1, God_def); a positive property is positive at every successor (A4) and had by
    every God-like being there.\<close>
  theorem T2: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
    proof -
      { fix w assume gx: "G x w"
        have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
          show "P \<psi> w"
          proof (rule ccontr)
            assume "\<not> P \<psi> w"
            hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
            hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
            thus False using px by simp
          qed
        qed
        have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w"
        proof -
          fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
          have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
          proof -
            fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
            have "P \<psi> v" using pos[of \<psi>] px A4[of \<psi>, rule_format, of w] wv by blast
            thus "\<psi> y v" using gy unfolding God_def by blast
          qed
          show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w" using inc by blast
        qed
        have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
      }
      thus ?thesis by auto
    qed
  definition NecExist ("NE") where "NE x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where A5: "\<lfloor>P NE\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

\<comment>\<open>Candidate E for SCOTT'S VARIANT: G\"odel's ``any number of summands'' read as AT LEAST TWO DIFFERENT
  conjuncts, in place of Scott's A3.  Question 3 of the Monatshefte article under this reading.  The
  argument is that of session E (variant 2), with A2 for Ax4 and A1 for Ax2a.\<close>
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>The universal property is positive, from A5 and A2; no conjunction axiom.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using A2[of NE "\<lambda>x. \<^bold>\<top>", rule_format, of w] A5[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>L survives: either two distinct positive properties exist at w, and \<Phi> := P applies; or \<top> is the only
  positive property at w, so G holds of everything there, P (~G) is impossible, and P G follows by A1.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using A1[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
  theorem Coro_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_Two[OF A] T1 by blast

\<comment>\<open>The collapse under Ax1GenTwo, as in session E: at a world w with a positive property \<psi> other than \<top>, the set
  \<Phi> below has the two different members \<top> and \<psi> where no actual God-like being exists and is {\<bottom>} where one
  does, so its conjunction is \<chi> z = "no God-like being exists and \<psi> z".  Ax1GenTwo makes \<chi> positive at w, A2
  turns that into P (~G), against L_Two and A1.  No frame condition is used.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>\<^sup>Ex. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<chi> y \<^bold>\<supset> (\<^bold>~G) y)) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using A2[of \<chi> "\<^bold>~G", rule_format, of w] P\<chi> incl by blast
    thus False using L_Two[OF A] A1[of G, rule_format, of w] by blast
  qed

\<comment>\<open>At the remaining worlds \<top> is the only positive property, and there every individual is God-like.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>So a God-like being actually exists at every world, provided every world has an actual individual; hence
  T3 (question 3 of the article) and modal collapse, with no frame condition.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        obtain x where "x\<^bold>@w" using ae by blast
        thus ?thesis using all_God_of_only_top[of w x] False by blast
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_of_NE:
    assumes A: "Ax1GenTwo" and ne: "NE \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using G_ex_Two_at[OF A] A5 ne by blast
  theorem T3_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex_Two[OF A ae] by blast
  theorem MC_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A ae] by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using G_ex_Two[OF A ae] by blast
      have ess: "(G Ess. g) w" using T2 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>The side condition ae is itself a theorem under Ax1GenTwo, and hybrid-free: at a world where \<top> is the
  only positive property A1 makes every property \<top> or \<bottom>; applied to "an actual God-like being exists",
  the \<bottom> case contradicts Coro_Two and the \<top> case gives an actual individual.  So G_ex, T3 and modal
  collapse hold unconditionally.\<close>
\<comment>\<open>From "the negation of \<phi> is the universal property" to "\<phi> is the empty property".\<close>
  lemma OnlyTopNeg:
    assumes e: "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof (rule ext, rule ext)
    fix y::e and v::i
    show "\<phi> y v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) y v"
      using fun_cong[OF fun_cong[OF e]] by simp
  qed
\<comment>\<open>At a world where \<top> is the only positive property, A1 makes EVERY property \<top> or \<bottom>.\<close>
  lemma OnlyTopDichotomy:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>) \<or> \<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof -
    have "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    thus ?thesis
    proof
      assume "P \<phi> w" thus ?thesis using onlytop by blast
    next
      assume "P (\<^bold>~\<phi>) w"
      hence "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
      thus ?thesis using OnlyTopNeg by blast
    qed
  qed
  lemma ae_Two: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        let ?\<phi> = "(\<lambda>x. \<^bold>\<exists>\<^sup>Ey. G y)::\<tau>"
        have "?\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> ?\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule OnlyTopDichotomy[OF onlytop])
        thus ?thesis
        proof
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<top>)"
          have "?\<phi> (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis by auto
        next
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
          obtain v where "w \<^bold>r v" and gv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Coro_Two[OF A] by blast
          have "?\<phi> (undefined::e) v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) v" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis using gv by auto
        qed
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two[OF A]])
  theorem T3_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    by (rule T3_Two[OF A ae_Two[OF A]])
  theorem MC_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    by (rule MC_Two[OF A ae_Two[OF A]])

\<comment>\<open>The hypotheses are jointly satisfiable (one world, one individual, everything actual).\<close>
  lemma "Ax1GenTwo \<and> (\<forall>w. \<exists>x. x\<^bold>@w)" nitpick[satisfy, card i=1, card e=1, timeout=120, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  theorem T3_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    have step: "\<And>w. (\<^bold>\<exists>\<^sup>Ex. G x) w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w"
    proof -
      fix w assume "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      then obtain x where gx: "G x w" by auto
      have "NE x w" using gx A5[rule_format, of w] unfolding God_def by blast
      thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using T2[of x, rule_format, of w] gx unfolding NecExist_def by blast
    qed
    { fix w
      obtain v where r: "w \<^bold>r v" and ex: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Coro_Two[OF A] by blast
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w" using step[OF ex] symm r by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using step by blast }
    thus ?thesis by blast
  qed
  theorem MC_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using T3_KB[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using T3_KB[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using T2 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed
end


==> anc/OpenQuestions/alternatives/K/Ax1GenAlternativesV3TwoTh4.thy <==
theory Ax1GenAlternativesV3TwoTh4 imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for VARIANT 3: Gödel's original essence, modified necessary property inclusion
  (Fig. 8 of the Monatshefte article), logic K, frame conditions as hypotheses.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>Candidate E for VARIANT 3, with Th4 POSTULATED.  Session F shows that under the two-conjunct reading the
  possible existence of a God-like being is not derivable in variant 3; the AFP sources of the Monatshefte
  article postulate it there (axiomatization where Th4).  With that postulate the answers to question 2
  return: L, and --- under the side condition hA that at some world with an actual God-like being some
  individual is not God-like --- an actual God-like being at every world, Th3, Th5, modal collapse,
  AllExist and the uniqueness of essences, all with object-language witnesses only.  Without hA, G_ex
  follows from OneWorld of the article and Th4, with nominals.  Whether hA can be dropped is left open.\<close>
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast
  axiomatization where Th4: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"

  lemma G_ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
  proof
    assume h: "G = (\<lambda>x. \<^bold>\<bottom>)"
    obtain v x where "G x v" using Th4 by blast
    thus False by (simp add: h)
  qed
  lemma E_ne: "E \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
  proof
    assume h: "E = (\<lambda>x. \<^bold>\<bottom>)"
    obtain v x where Gx: "G x v" using Th4 by blast
    have "E x v" using Gx Ax3 unfolding God_def by blast
    thus False by (simp add: h)
  qed
\<comment>\<open>The universal property is positive, from Ax3 and Ax4; the non-empty including property is E.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "(E \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<top>)) w" using E_ne by simp
      hence "P (\<lambda>x. \<^bold>\<top>) w" using Ax3[rule_format, of w] Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] by blast }
    thus ?thesis by blast
  qed
\<comment>\<open>L survives, as in session E.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>The collapse, hybrid-free under hA.  The construction of session E does not transfer as it stands: the
  non-empty necessary inclusion of ~G in \<chi> now requires \<chi> to be non-empty.  Take \<chi> constant, "no actual God-like being exists", and
  as second member of \<Phi> beside \<top> the property \<psi>s = G \<or> "no actual God-like being exists": positive by Ax4
  from G, equal to \<top> at every godless world, so that the conjunction {\<top>, \<psi>s} is \<top> there, and different
  from \<top> by hA.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
        define \<psi>s :: "e\<Rightarrow>\<sigma>" where "\<psi>s \<equiv> \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
        define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
        define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
          "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>s)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
        have ne: "\<psi>s \<noteq> (\<lambda>x. \<^bold>\<top>)"
        proof
          assume e: "\<psi>s = (\<lambda>x. \<^bold>\<top>)"
          obtain u z where hu: "(\<^bold>\<exists>\<^sup>Ey. G y) u" and hz: "\<not> G z u" using hA by blast
          have "\<psi>s z u" by (simp add: e)
          thus False unfolding \<psi>s_def using hu hz by simp
        qed
        have incl\<psi>: "(G \<^bold>\<supset>\<^sub>N \<psi>s) w" unfolding \<psi>s_def using G_ne by auto
        have P\<psi>s: "P \<psi>s w" using L_Two[OF A] Ax4[of G \<psi>s, rule_format, of w] incl\<psi> by blast
        have twoM: "TwoMembers \<Phi> w"
        proof -
          have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi>s w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>s" unfolding \<Phi>_def using h ne by auto
          thus ?thesis by blast
        qed
        have pos: "PosProps \<Phi> w"
        proof -
          { fix \<phi> assume "\<Phi> \<phi> w"
            hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>s" unfolding \<Phi>_def using h by auto
            hence "P \<phi> w" using PTop_Two P\<psi>s by auto }
          thus ?thesis by auto
        qed
        have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
        proof -
          { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
            have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
            proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
              case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
            next
              case False thus ?thesis unfolding \<Phi>_def \<chi>_def \<psi>s_def by auto
            qed }
          thus ?thesis by auto
        qed
        have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
        have \<chi>w: "\<chi> undefined w" unfolding \<chi>_def using h by simp
        have \<chi>ne: "\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
        proof
          assume e: "\<chi> = (\<lambda>x. \<^bold>\<bottom>)"
          show False using \<chi>w unfolding e by simp
        qed
        have incl: "(\<chi> \<^bold>\<supset>\<^sub>N \<^bold>~G) w" using \<chi>ne by (auto simp: \<chi>_def)
        have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G", rule_format, of w] P\<chi> incl by blast
        thus False using L_Two[OF A] Ax2a[of G, rule_format, of w] by blast
      qed }
    thus ?thesis by blast
  qed

  theorem Th5_Two: assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex_Two[OF A hA] by blast
  \<comment>\<open>Th3 is the consequent of Th5 with an antecedent added, so it follows by weakening; the
  Notes' own Th5 is the other way round, from Th3 and Th4.\<close>
  theorem Th3_Two: assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_Two[OF A hA] by blast
  theorem MC_Two: assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A hA] by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using G_ex_Two[OF A hA] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>Seriality is a theorem, of Ax2a, Ax3 and Ax4 alone -- Th4 and the conjunction axiom play no part, and
  neither does the non-emptiness clause in the inclusion: at a dead end every box is vacuously true, clause
  included, so Ax4 carries the positive E of Ax3 to every property, against the exclusivity of Ax2a.  It
  supplies what reflexivity was assumed for in the proofs of the article -- a world at which to read off a box --
  so none of the five results below carries a frame condition.  Session L records the same lemma for the
  plain inclusion.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
  proof (rule ccontr)
    assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
    have "\<And>\<psi>. P \<psi> w"
    proof -
      fix \<psi> show "P \<psi> w"
        using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
    qed
    thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
  qed

\<comment>\<open>Everything actually exists, every non-empty property is exemplified at a successor of every world, and
  the two uniqueness lemmas --- the proofs of the article (Reach_K etc.), with G_ex_Two for G_ex and Serial
  for reflexivity.\<close>
  theorem AllExist_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>"
  proof -
    { fix w and y::e  have "y\<^bold>@w"
      proof (rule ccontr)
        assume ny: "\<not> y\<^bold>@w"
        obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex_Two[OF A hA] by blast
        have Eg: "E g w" using g Ax3 unfolding God_def by blast
        let ?\<phi> = "\<lambda>z. (z \<^bold>= y) \<^bold>\<and> \<^bold>\<not>(existsAt z)" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis ny)
        have ess: "(?\<phi> Ess. g) w" unfolding Essence_def using neq by auto
        from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" unfolding NecExist_def by blast
        obtain v where v: "w \<^bold>r v" using Serial by blast
        obtain z where z: "z\<^bold>@v \<and> ?\<phi> z v" using box v by blast
        thus False by auto
      qed }
    thus ?thesis by auto
  qed
  lemma Reach_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
      and ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
  proof (rule ccontr)
    assume hn: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
    obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
    let ?\<chi> = "\<lambda>x::e. \<phi> z"
    obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex_Two[OF A hA] by blast
    have Eg: "E g w" using g Ax3 unfolding God_def by blast
    have neq: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using zt by metis
    have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using neq hn by auto
    from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x)) w" unfolding NecExist_def by blast
    obtain v where v: "w \<^bold>r v" using Serial by blast
    have "(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x) v" using box v by blast
    thus False using hn v by auto
  qed
  lemma EssMemI_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
      and e: "(\<phi> Ess. x) w"
    shows "\<phi> x w"
  proof (rule ccontr)
    assume hn: "\<not> \<phi> x w"
    have cl: "(\<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<^bold>\<not>(\<phi> y)))) w"
      using e[unfolded Essence_def, THEN spec, of "\<lambda>y. \<^bold>\<not>(\<phi> y)"] hn by blast
    obtain u where u: "w \<^bold>r u" using Serial by blast
    have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl u by blast
    obtain v y where v: "w \<^bold>r v" and y: "\<phi> y v" using Reach_Two[OF A hA ne] by blast
    show False using cl v y AllExist_Two[OF A hA] by blast
  qed
  lemma UniqueEss1_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
  proof -
    { fix w v y assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w" and v: "w \<^bold>r v"
      have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
      proof -
        fix \<phi>' \<psi>' assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' y v"
        have leib: "(y \<^bold>\<equiv> x) v"
          using a[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v c AllExist_Two[OF A hA] by blast
        have "\<psi>' x w" using EssMemI_Two[OF A hA b] .
        hence xv: "\<psi>' x v" using MC_Two[OF A hA, of "\<psi>' x", rule_format, of w] v by blast
        show "\<psi>' y v" using leib[THEN spec, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] xv by blast
      qed
      have "(\<phi> y \<^bold>\<leftrightarrow> \<psi> y) v" using tr[OF e1 e2] tr[OF e2 e1] by blast }
    thus ?thesis by blast
  qed
  lemma UniqueEss2_Two:
    assumes A: "Ax1GenTwo" and hA: "\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u"
    shows "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
  proof -
    { fix w assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w"
      have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
      proof (rule ccontr)
        fix \<phi>' \<psi>' z t assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' z t" and d: "\<not> \<psi>' z t"
        let ?\<chi> = "\<lambda>x::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
        have ne: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using c d by metis
        obtain u where u: "w \<^bold>r u" and uz: "\<phi>' z u \<and> \<not> \<psi>' z u" using Reach_Two[OF A hA ne] by auto
        have "(\<phi>' z \<^bold>\<leftrightarrow> \<psi>' z) u"
          using UniqueEss1_Two[OF A hA, where \<phi>=\<phi>' and \<psi>=\<psi>' and x=x, rule_format, of w] a b u AllExist_Two[OF A hA] by blast
        thus False using uz by blast
      qed
      have "\<phi> = \<psi>" using half[OF e1 e2] half[OF e2 e1] by blast
      hence "(\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)) w" by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>The hypotheses are jointly satisfiable: one world, two individuals, everything actual, P the principal
  ultrafilter at one of them; the other individual is not God-like, so hA holds.\<close>
  lemma "Ax1GenTwo \<and> (\<exists>u z. (\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<not> G z u)" nitpick[satisfy, card i=1, card e=2, timeout=120, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  theorem Th5_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th3[OF symm] Th4 by blast
  theorem MC_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using Th5_KB[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using Th5_KB[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma NoNecExist: assumes ne: "v \<noteq> w" shows "\<not> E x w"
  proof
    assume hE: "E x w"
    show False
    proof (cases "w \<^bold>r v")
      case True
      let ?\<phi> = "(\<lambda>z u. z = x \<and> u = w)::\<tau>"
      have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using NeBot[of ?\<phi> x w] by auto
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using hE ess unfolding NecExist_def by blast
      thus False using True ne by auto
    next
      case False
      let ?\<phi> = "(\<lambda>z u. u = v)::\<tau>"
      have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using NeBot[of ?\<phi> x v] False by auto
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using hE ess unfolding NecExist_def by blast
      then obtain t where "w \<^bold>r t" and "(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z) t" using Serial by blast
      thus False using False by auto
    qed
  qed
  theorem OneWorld: shows "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    have Eall: "\<And>x w. \<not> E x w"
    proof -
      fix x w show "\<not> E x w" using NoNecExist[of u w x] NoNecExist[of v w x] hne by metis
    qed
    have Ebot: "E = (\<lambda>x. \<^bold>\<bottom>)"
    proof (rule ext, rule ext)
      fix x w show "E x w = (\<lambda>x. \<^bold>\<bottom>) x w" using Eall[of x w] by simp
    qed
    have PB: "\<And>w. P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using Ax3 unfolding Ebot by blast
    have nPT: "\<And>w. \<not> P (\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) w" using PB Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format] by blast
    let ?\<chi> = "(\<lambda>z u'. u' = u)::\<tau>"
    have n1: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of ?\<chi> undefined u] by simp
    have n2: "(\<^bold>~?\<chi>) \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using NeBot[of "\<^bold>~?\<chi>" undefined v] hne by simp
    have inclT: "\<And>\<phi> w. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<Longrightarrow> (\<phi> \<^bold>\<supset>\<^sub>N \<^bold>~(\<lambda>x. \<^bold>\<bottom>)) w" by simp
    show False using Ax2a[of ?\<chi>, rule_format, of u] Ax4[of ?\<chi> "\<^bold>~(\<lambda>x. \<^bold>\<bottom>)", rule_format, of u]
      Ax4[of "\<^bold>~?\<chi>" "\<^bold>~(\<lambda>x. \<^bold>\<bottom>)", rule_format, of u] inclT[OF n1] inclT[OF n2] nPT by blast
  qed
  theorem G_ex_Two_hybrid: "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using Th4 OneWorld by metis
end


==> anc/OpenQuestions/alternatives/L/Ax1GenAlternativesV3Plain.thy <==
theory Ax1GenAlternativesV3Plain imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Candidate A (Ax1GenBox) for VARIANT 3: Gödel's original essence, modified necessary property inclusion
  (Fig. 8 of the Monatshefte article), logic K, frame conditions as hypotheses.\<close>
\<comment>\<open>CANDIDATE G -- variant 3 with the non-emptiness clause confined to the essence.
  Fig. 8 of the Monatshefte article repairs Goedel's original essence by requiring the including
  property to be non-empty, and states that repair inside the abbreviation for necessary property
  inclusion.  Ax4 then inherits the clause, although nothing about Ax4 calls for it, and that is
  what costs variant 3 its theorems under Ax1GenTwo: E \<supset>N top needs E non-empty, which the
  two-conjunct reading no longer supplies.  Here the clause stays in the essence, where Goedel's
  definition needs it, and Ax4 uses the plain inclusion of variant 2.  Everything variant 3 proves
  under Ax1Gen is then proved again under Ax1GenTwo, with no postulate and without the side
  condition of the article's Theorem for variant 3.\<close>
\<comment>\<open>MAINTENANCE.  Ax4 here takes a plain inclusion, as in session E (variant 2), so the two
  sessions overlap heavily: most of what they share is character-identical, and a change to any of
  it has to be made in BOTH sessions.  What differs is of three kinds, and no count is given here
  because counts in this article have gone stale before -- to list them, compare the declarations the
  two files share.  First, the declarations the emendation is about: Essence, and
  PropertyInclusion, which here keeps Fig. 8's non-emptiness clause for the essence while Ax4 uses
  the separate plain PlainInclusion.  Second, every proof that names an inclusion, which here
  writes PlainInclusion where E writes its own single one.  Third, only_top_and_empty_domain_False,
  whose proof needs one step more here, that the universal property is not the empty one, because
  the clause it discharges is present.  What does NOT differ is
  worth noting: PTop_Two and G_ex_Two_of_E mention E, hence the essence, yet read the same, each
  session deriving them from its own Ax3 and Ax4 -- identical text, different meaning.
  Th1 and MC_Two also read the same here, although their Lean counterparts do not: the Isabelle
  proofs are tactic calls that absorb the difference between the two essences, whereas the Lean
  proof terms have to take Th1's result apart differently.  So the Isabelle and the Lean copies of
  this session can drift apart in what they share, and the two comparisons must be made separately.
  The duplication is deliberate: each session is
  meant to be readable as a single file, as the main theories of the article are.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  abbreviation PlainInclusion ("_\<^bold>\<supset>\<^sub>P_") where "\<phi> \<^bold>\<supset>\<^sub>P \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>P \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>Does L still follow?  With \<Phi> := P, TwoMembers P asks for two distinct positive properties at w; Ax2a makes
  one of each complementary pair positive, so this holds as soon as there are at least four properties, i.e.
  unless |e| = |i| = 1, where G = \<top>.  Exploratory Nitpick calls first (expect=genuine is the default of the
  session; an "Unexpected outcome" error reports the actual outcome).\<close>
\<comment>\<open>L survives.  Either two distinct positive properties exist at w, and \<Phi> := P applies; or \<top> (positive by Ax3
  and Ax4) is the only positive property at w, so by Ax2a every property is \<top> or \<bottom>, G holds of everything at w,
  and P (~G) is impossible, whence P G by Ax2a.\<close>
\<comment>\<open>The reading keeps Godel's own Ax1: with \<Phi> the two-element set {\<phi>, \<psi>} the axiom gives the
  conjunction of a pair, and for \<phi> = \<psi> the conjunction collapses.  So Ax1 is not merely left
  standing beside Ax1GenTwo, it follows from it -- what the restriction removes are the degenerate
  instances, not the two-conjunct case Godel's footnote is about.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using L_Two[OF assms] Ax2a Ax4 by blast

\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>The collapse under Ax1GenTwo.  Fix a world w at which some property other than \<top> is positive,
  and suppose no actual God-like being exists there.  With \<psi> such a property, the set \<Phi> below has the two
  different members \<top> and \<psi> at w, both positive there; at a successor it is {\<bottom>} where an actual God-like
  being exists and {\<top>, \<psi>} where none does, so its conjunction is exactly \<chi> z = "no God-like being exists
  and \<psi> z".  Ax1GenTwo makes \<chi> positive at w, Ax4 turns that into P (~G), and L_Two with Ax2a closes the
  case.  No frame condition is used.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>\<^sup>Ex. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>P \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>At the remaining worlds \<top> is the only positive property, and there every individual is God-like.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>So a God-like being actually exists at every world, provided every world has an actual individual.
  No frame condition, and no proviso on necessary existence.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        obtain x where "x\<^bold>@w" using ae by blast
        thus ?thesis using all_God_of_only_top[of w x] False by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>The earlier form: necessary existence is positive (Ax3), so if it is not the universal property
  it witnesses the hypothesis of G_ex_Two_at at every world.\<close>
  theorem G_ex_Two_of_E:
    assumes A: "Ax1GenTwo" and ne: "E \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using G_ex_Two_at[OF A] Ax3 ne by blast

  theorem Th5_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex_Two[OF A ae] by blast
  \<comment>\<open>Th3 is the consequent of Th5 with an antecedent added, so it follows by weakening; the
  Notes' own Th5 is the other way round, from Th3 and Th4.\<close>
  theorem Th3_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_Two[OF A ae] by blast
  theorem MC_Two: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A ae] by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using G_ex_Two[OF A ae] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>What is left is a world at which \<top> is the only positive property and nothing is actual: there
  G holds of everything but no actual God-like being exists.  Exploratory searches for such a model
  returned unknown, the axiom quantifying over sets of properties.  The case is in fact impossible,
  and Ax1GenTwo is not even needed to rule it out; the final section of this theory proves it
  (only_top_and_empty_domain_False), and with it that every world has an actual individual
  (ae_Two) and that a God-like being exists at every world unconditionally
  (G_ex_Two_unconditional).  All three are restated there under the names used here; the proofs of
  ae_Two and G_ex_Two_unconditional are hybrid-free (Step 1' of that section), the impossibility of
  the world itself and the identity of the accessibility relation use a nominal.\<close>

\<comment>\<open>The variant-3 results, now under Ax1GenTwo.  ae: every world has an actual individual
  (the condition of session E).  No frame condition is needed: at a dead end every inclusion is
  vacuously true, so Ax4 would turn the positive E of Ax3 into every property, against Ax2a --
  seriality is therefore a theorem, and it does the work reflexivity did.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

  context
    fixes dummy::unit
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
  begin
  theorem AllExist: "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>"
    proof -
      { fix w and y::e  have "y\<^bold>@w"
        proof (rule ccontr)
          assume ny: "\<not> y\<^bold>@w"
          obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex_Two[OF A ae] by blast
          have Eg: "E g w" using g Ax3 unfolding God_def by blast
          let ?\<phi> = "\<lambda>z. (z \<^bold>= y) \<^bold>\<and> \<^bold>\<not>(existsAt z)"
          have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis ny)
          have ess: "(?\<phi> Ess. g) w" unfolding Essence_def using neq by auto
          from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" unfolding NecExist_def by blast
          obtain v where v: "w \<^bold>r v" using Serial by blast
          obtain z where z: "z\<^bold>@v \<and> ?\<phi> z v" using box v by blast
          thus False by auto
        qed }
      thus ?thesis by auto
    qed
  lemma AllExistI: "y\<^bold>@w" using AllExist by blast
  lemma Reach_K: assumes ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
    proof (rule ccontr)
      assume hn: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
      obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
      let ?\<chi> = "\<lambda>x::e. \<phi> z"
      obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex_Two[OF A ae] by blast
      have Eg: "E g w" using g Ax3 unfolding God_def by blast
      have neq: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using zt by metis
      have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using neq hn by auto
      from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x)) w" unfolding NecExist_def by blast
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x) v" using box v by blast
      thus False using hn v by auto
    qed
  lemma EssMemI_K: assumes e: "(\<phi> Ess. x) w" shows "\<phi> x w"
    proof (rule ccontr)
      assume hn: "\<not> \<phi> x w"
      have cl: "(\<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<^bold>\<not>(\<phi> y)))) w"
        using e[unfolded Essence_def, THEN spec, of "\<lambda>y. \<^bold>\<not>(\<phi> y)"] hn by blast
      obtain u where u: "w \<^bold>r u" using Serial by blast
      have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl u by blast
      obtain v y where v: "w \<^bold>r v" and y: "\<phi> y v" using Reach_K[OF ne] by blast
      show False using cl v y AllExistI by blast
    qed
  lemma UniqueEss1_K: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
    proof -
      { fix w v y assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w" and v: "w \<^bold>r v"
        have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
        proof -
          fix \<phi>' \<psi>' assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' y v"
          have leib: "(y \<^bold>\<equiv> x) v"
            using a[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v c AllExistI by blast
          have "\<psi>' x w" using EssMemI_K[OF b] .
          hence xv: "\<psi>' x v" using MC_Two[OF A ae, of "\<psi>' x", rule_format, of w] v by blast
          show "\<psi>' y v" using leib[THEN spec, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] xv by blast
        qed
        have "(\<phi> y \<^bold>\<leftrightarrow> \<psi> y) v" using tr[OF e1 e2] tr[OF e2 e1] by blast }
      thus ?thesis by blast
    qed
  lemma UniqueEss2_K: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
    proof -
      { fix w assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w"
        have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
        proof (rule ccontr)
          fix \<phi>' \<psi>' z t assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' z t" and d: "\<not> \<psi>' z t"
          let ?\<chi> = "\<lambda>x::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
          have ne: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using c d by metis
          obtain u where u: "w \<^bold>r u" and uz: "\<phi>' z u \<and> \<not> \<psi>' z u" using Reach_K[OF ne] by auto
          have "(\<phi>' z \<^bold>\<leftrightarrow> \<psi>' z) u" using UniqueEss1_K[where \<phi>=\<phi>' and \<psi>=\<psi>' and x=x, rule_format, of w] a b u AllExistI by blast
          thus False using uz by blast
        qed
        have "\<phi> = \<psi>" using half[OF e1 e2] half[OF e2 e1] by blast
        hence "(\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)) w" by auto }
      thus ?thesis by blast
    qed
  end

\<comment>\<open>Sanity checks on the emended variant.\<close>
\<comment>\<open>1. Consistency: a model of all the axioms, Ax1GenTwo included.  Without this the
  strengthening of Ax4 could be vacuous.\<close>
  lemma consistency: "True" nitpick[satisfy, card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
\<comment>\<open>A sharper form of the same check, satisfying Ax1GenTwo rather than True, is consistency_Two
  at the end of this theory.\<close>
\<comment>\<open>2. The emendation loses nothing: the inclusion of Fig. 8 implies the plain one, so this
  variant's Ax4 yields Fig. 8's Ax4, and every theorem of the Notes' variant 3 still holds.\<close>
  lemma Fig8_Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>" using Ax4 by blast
\<comment>\<open>3. The two degenerate CONSEQUENCES of Ax1Gen are recovered by other means, as in
  variant 2, which the article accepts: P top is PTop_Two above, proved from Ax3 and Ax4 with no
  conjunction axiom, and the closure of positivity under necessary coextension is Ax4 itself.
  Requirement (ii) objects to their coming from the conjunction axiom, not to their holding.\<close>
\<comment>\<open>4. But is the full Ax1Gen derivable?  The exploratory search returned unknown, and the answer
  is YES: the final section of this theory derives Ax1GenS from Ax1GenTwo (Ax1Gen_of_Two), so the
  two are equivalent here (Two_equivalent).  The derivation uses Ax3 and Ax4 and passes through
  modal collapse instantiated at the nominal (\<lambda>u. u = w), so it is not a derivation
  in the modal object language; requirement (ii) of the article, which tests the conjunction axiom
  against Ax2a alone, is untouched by it.  What it does show is that the two-conjunct restriction
  has no force in the presence of the other axioms of this variant.\<close>

\<comment>\<open>The remaining results of the article that consume Ax1Gen.  In variant 3 they do so because
  P top there needs the empty conjunction; with the clause confined to the essence they follow from
  Ax3 and Ax4 as in variant 2, and NecNoEvil of Figure 11 with them.  The filter clause is the one of
  the Notes' ModalFilter and of the Lean module, an inclusion at the world of evaluation; the box
  Ax4 needs comes from modal collapse, so Filter and UltraFilter take Ax1GenTwo and ae as hypotheses.\<close>
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  definition Evil ("Ev") where "Ev x \<equiv> \<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<supset> \<phi> x"

  lemma PosProps: "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
        have "P ((\<lambda>x. x \<^bold>= x)::\<tau>) w"
          using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" "(\<lambda>x. x \<^bold>= x)::\<tau>", rule_format, of w] t by simp
        hence "(P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P((\<lambda>x. x \<^bold>= x)::\<tau>)) w" using t by simp }
      thus ?thesis by blast
    qed
  lemma NegProps: "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"
    proof -
      { fix w
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PosProps by simp
        have nn: "\<not> P ((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. x \<^bold>\<noteq> x)::\<tau>", rule_format, of w] PosProps by simp
        have "(\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>)) w" using nb nn by simp }
      thus ?thesis by blast
    qed
  lemma Filter: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>Filter P\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
        have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w"
          have "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x)) w" using MC_Two[OF A ae, of "\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x"] s by blast
          thus "P \<psi> w" using Ax4[of \<phi> \<psi>, rule_format, of w] p by auto
        qed
        have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>. \<psi>) w" using Ax1 by blast
        have "Filter P w" using t nb cl cj by auto }
      thus ?thesis by blast
    qed
  lemma UltraFilter: assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w" shows "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
        proof -
          fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
        qed
        have "UFilter P w" using Filter[OF A ae] ex by auto }
      thus ?thesis by blast
    qed
  lemma NecNoEvil: "\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. Ev x))\<rfloor>"
    proof -
      { fix w v assume wv: "w \<^bold>r v"
        have "\<not>((\<^bold>\<exists>\<^sup>Ex. Ev x) v)"
        proof
          assume "(\<^bold>\<exists>\<^sup>Ex. Ev x) v"
          then obtain x where ev: "Ev x v" by auto
          have "((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x v"
            using ev[unfolded Evil_def, THEN spec, of "(\<lambda>z. \<^bold>\<bottom>)::\<tau>"] NegProps by simp
          thus False by simp
        qed }
      thus ?thesis by blast
    qed

\<comment>\<open>=====================================================================
  SETTLING THE OPEN QUESTION: the full Ax1Gen IS derivable in this variant.
  Route (1) of the question, with the world-dependence obstacle removed first.  The point is that
  Ax1GenTwo forces the accessibility relation to be the IDENTITY, so \<Phi> at a successor is \<Phi> at the
  world of evaluation and a case split made at w does carry to the successors.
  =====================================================================\<close>

\<comment>\<open>Step 0.  From "the negation of \<phi> is the universal property" to "\<phi> is the empty property".\<close>
  lemma OnlyTopNeg:
    assumes e: "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof (rule ext, rule ext)
    fix y::e and v::i
    show "\<phi> y v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) y v"
      using fun_cong[OF fun_cong[OF e]] by simp
  qed

\<comment>\<open>Step 1.  At a world where \<top> is the only positive property, Ax2a makes EVERY property \<top> or \<bottom>.\<close>
  lemma OnlyTopDichotomy:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>) \<or> \<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof -
    have "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by blast
    thus ?thesis
    proof
      assume "P \<phi> w" thus ?thesis using onlytop by blast
    next
      assume "P (\<^bold>~\<phi>) w"
      hence "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
      thus ?thesis using OnlyTopNeg by blast
    qed
  qed

\<comment>\<open>Step 1'.  The hybrid-free settlement of the gap.  Apply Step 1 to the property "an actual God-like
  being exists", constant in its individual argument.  If it is \<top>, w has an actual individual; if it
  is \<bottom> everywhere, the successor Th4_Two provides contradicts it.  So the condition ae of the session --
  every world has an actual individual -- is a THEOREM under Ax1GenTwo, and with it the unconditional
  existence of a God-like being.  No nominal is involved; the nominal route below (Steps 2 to 4) is
  kept because it also yields the identity of the accessibility relation and the full Ax1Gen.\<close>
  lemma ae_Two: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        let ?\<phi> = "(\<lambda>x. \<^bold>\<exists>\<^sup>Ey. G y)::\<tau>"
        have "?\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> ?\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule OnlyTopDichotomy[OF onlytop])
        thus ?thesis
        proof
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<top>)"
          have "?\<phi> (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis by auto
        next
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
          obtain v where "w \<^bold>r v" and gv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Th4_Two[OF A] by blast
          have "?\<phi> (undefined::e) v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) v" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis using gv by auto
        qed
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two[OF A]])
\<comment>\<open>Every result stated above under ae holds outright, ae_Two discharging it.\<close>
  theorem Th5_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    by (rule Th5_Two[OF A ae_Two[OF A]])
  theorem Th3_Two_unconditional: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" by (rule Th3_Two[OF A ae_Two[OF A]])
  theorem MC_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    by (rule MC_Two[OF A ae_Two[OF A]])
  theorem AllExist_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>"
    by (rule AllExist[OF A ae_Two[OF A]])
  lemma Reach_K_unconditional: assumes A: "Ax1GenTwo" and ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)" by (rule Reach_K[OF A ae_Two[OF A] ne])
  lemma EssMemI_K_unconditional: assumes A: "Ax1GenTwo" and e: "(\<phi> Ess. x) w" shows "\<phi> x w"
    by (rule EssMemI_K[OF A ae_Two[OF A] e])
  lemma UniqueEss1_K_unconditional: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>" by (rule UniqueEss1_K[OF A ae_Two[OF A]])
  lemma UniqueEss2_K_unconditional: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>" by (rule UniqueEss2_K[OF A ae_Two[OF A]])
  lemma Filter_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>Filter P\<rfloor>" by (rule Filter[OF A ae_Two[OF A]])
  lemma UltraFilter_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>UFilter P\<rfloor>" by (rule UltraFilter[OF A ae_Two[OF A]])

\<comment>\<open>Step 2.  Hence there is only one world: "the world is u" is a property that is neither \<top> nor \<bottom>
  as soon as two worlds differ.\<close>
  lemma OneWorld:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "u = (v::i)"
  proof (rule ccontr)
    assume ne: "u \<noteq> v"
    have d: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<top>) \<or> ((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<bottom>)"
      by (rule OnlyTopDichotomy[OF onlytop])
    thus False
    proof
      assume h: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<top>)"
      have "((\<lambda>x t. t = u)::\<tau>) (undefined::e) v = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) v"
        by (rule fun_cong[OF fun_cong[OF h]])
      thus False using ne by simp
    next
      assume h: "((\<lambda>x t. t = u)::\<tau>) = (\<lambda>x. \<^bold>\<bottom>)"
      have "((\<lambda>x t. t = u)::\<tau>) (undefined::e) u = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) u"
        by (rule fun_cong[OF fun_cong[OF h]])
      thus False by simp
    qed
  qed

\<comment>\<open>Step 3.  The case the session left open (only_top_and_empty_domain) is IMPOSSIBLE.  With one
  world only, and nothing actual there, the universal property is an essence of everything: its
  inclusion clause is vacuous and Fig. 8's non-emptiness clause holds outright.  So necessary
  existence fails of everything, against Ax3.  Ax1GenTwo is not used.\<close>
  lemma only_top_and_empty_domain_False:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" and empty: "\<not>(\<exists>x. x\<^bold>@w)"
    shows False
  proof -
    have ow: "\<And>u v::i. u = v" by (rule OneWorld[OF onlytop])
    have wrw: "w \<^bold>r w"
    proof -
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "v = w" by (rule ow)
      thus ?thesis using v by simp
    qed
    have noact: "\<not> y\<^bold>@v" for y and v
    proof -
      have "v = w" by (rule ow)
      thus ?thesis using empty by blast
    qed
    have tne: "((\<lambda>z. \<^bold>\<top>)::\<tau>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof
      assume h: "((\<lambda>z. \<^bold>\<top>)::\<tau>) = (\<lambda>z. \<^bold>\<bottom>)"
      have "((\<lambda>z. \<^bold>\<top>)::\<tau>) (undefined::e) w = ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) (undefined::e) w"
        by (rule fun_cong[OF fun_cong[OF h]])
      thus False by simp
    qed
    have ess: "(((\<lambda>z. \<^bold>\<top>)::\<tau>) Ess. x) w" for x
      unfolding Essence_def using tne noact by blast
    have nE: "\<not> E x w" for x
    proof
      assume "E x w"
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ((\<lambda>z. \<^bold>\<top>)::\<tau>) z)) w"
        unfolding NecExist_def using ess[of x] by blast
      hence "\<exists>z. z\<^bold>@w" using wrw by blast
      thus False using noact by blast
    qed
    have "P E w" using Ax3 by blast
    hence h: "E = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
    have "E (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w"
      by (rule fun_cong[OF fun_cong[OF h]])
    thus False using nE[of undefined] by simp
  qed

\<comment>\<open>Step 4.  The nominal route to ae and to the unconditional existence of a God-like being, kept
  for comparison with Step 1': it passes through only_top_and_empty_domain_False and is therefore not
  hybrid-free, unlike ae_Two and G_ex_Two_unconditional above.\<close>
  lemma ae_Two_nominal: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        thus ?thesis using only_top_and_empty_domain_False by blast
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional_nominal: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two_nominal[OF A]])

\<comment>\<open>Step 5.  Modal collapse is therefore unconditional; instantiated at the proposition
  "the world is w" it says w is its own only successor.  With Serial, R is the identity.\<close>
  lemma R_Id: assumes A: "Ax1GenTwo" and r: "w \<^bold>r v" shows "v = w"
  proof -
    have mc: "\<lfloor>(\<lambda>u. u = w) \<^bold>\<supset> \<^bold>\<box>(\<lambda>u. u = w)\<rfloor>" by (rule MC_Two[OF A ae_Two[OF A]])
    have "((\<lambda>u. u = w) \<^bold>\<supset> \<^bold>\<box>(\<lambda>u. u = w)) w" using mc by blast
    thus ?thesis using r by blast
  qed



\<comment>\<open>Step 6.  The derivation of the full Ax1Gen.  R is the identity, so ConjOfPropsFrom phi Phi w says
  exactly that phi and the conjunction of the members of Phi AT w agree on the actual individuals of
  w: the world-dependence of Phi no longer separates the world of evaluation from the successors, so
  a case split made at w does carry.  Two or more members is Ax1GenTwo itself; exactly one member
  psi0 makes phi coextensive with the positive psi0, and Ax4's PLAIN inclusion carries positivity
  across with no non-emptiness side condition to discharge; no member makes phi hold of every actual
  individual, and Ax4 carries positivity from the universal property, positive by PTop_Two.\<close>
  lemma ReflR: assumes A: "Ax1GenTwo" shows "w \<^bold>r w"
  proof -
    obtain v where v: "w \<^bold>r v" using Serial by blast
    have "v = w" by (rule R_Id[OF A v])
    thus ?thesis using v by simp
  qed
  lemma FrRefl_Two: assumes A: "Ax1GenTwo" shows "FrRefl" using ReflR[OF A] by blast
  lemma Id_Two: assumes A: "Ax1GenTwo" shows "(w \<^bold>r v) \<longleftrightarrow> v = w"
  proof
    assume "w \<^bold>r v" thus "v = w" by (rule R_Id[OF A])
  next
    assume "v = w" thus "w \<^bold>r v" using ReflR[OF A] by simp
  qed

  lemma loc_of_conj:
    assumes A: "Ax1GenTwo" and conj: "ConjOfPropsFrom \<phi> \<Phi> w" and a: "z\<^bold>@w"
    shows "\<phi> z w \<longleftrightarrow> (\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> z w)"
  proof -
    have "w \<^bold>r w" by (rule ReflR[OF A])
    thus ?thesis using conj a by blast
  qed

  lemma P_of_conj:
    assumes A: "Ax1GenTwo" and pos: "PosProps \<Phi> w" and conj: "ConjOfPropsFrom \<phi> \<Phi> w"
    shows "P \<phi> w"
  proof (cases "TwoMembers \<Phi> w")
    case True
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    show ?thesis using inst True pos conj by blast
  next
    case notwo: False
    show ?thesis
    proof (cases "\<exists>\<psi>. \<Phi> \<psi> w")
      case True
      then obtain \<psi>\<^sub>0 where m0: "\<Phi> \<psi>\<^sub>0 w" by blast
      have uniq: "\<And>\<psi>. \<Phi> \<psi> w \<Longrightarrow> \<psi> = \<psi>\<^sub>0" using notwo m0 by blast
      have P0: "P \<psi>\<^sub>0 w" using pos m0 by blast
      have incl: "(\<psi>\<^sub>0 \<^bold>\<supset>\<^sub>P \<phi>) w"
      proof -
        { fix v y assume rv: "w \<^bold>r v" and ay: "y\<^bold>@v" and h: "\<psi>\<^sub>0 y v"
          have vw: "v = w" by (rule R_Id[OF A rv])
          have aw: "y\<^bold>@w" using ay vw by simp
          have hw: "\<psi>\<^sub>0 y w" using h vw by simp
          have "\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> y w"
          proof (intro allI impI)
            fix \<psi> assume "\<Phi> \<psi> w"
            hence "\<psi> = \<psi>\<^sub>0" by (rule uniq)
            thus "\<psi> y w" using hw by simp
          qed
          hence "\<phi> y w" using loc_of_conj[OF A conj aw] by blast
          hence "\<phi> y v" using vw by simp }
        thus ?thesis by blast
      qed
      show ?thesis using Ax4[of \<psi>\<^sub>0 \<phi>, rule_format, of w] P0 incl by blast
    next
      case False
      have none: "\<And>\<psi>. \<not> \<Phi> \<psi> w" using False by blast
      have PT: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
      have incl: "(((\<lambda>x. \<^bold>\<top>)::\<tau>) \<^bold>\<supset>\<^sub>P \<phi>) w"
      proof -
        { fix v y assume rv: "w \<^bold>r v" and ay: "y\<^bold>@v"
          have vw: "v = w" by (rule R_Id[OF A rv])
          have aw: "y\<^bold>@w" using ay vw by simp
          have "\<forall>\<psi>. \<Phi> \<psi> w \<longrightarrow> \<psi> y w" using none by blast
          hence "\<phi> y w" using loc_of_conj[OF A conj aw] by blast
          hence "\<phi> y v" using vw by simp }
        thus ?thesis by blast
      qed
      show ?thesis using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" \<phi>, rule_format, of w] PT incl by blast
    qed
  qed

  theorem Ax1Gen_of_Two: assumes A: "Ax1GenTwo" shows "Ax1GenS"
  proof (intro allI impI)
    fix \<Phi>::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" and \<phi>::\<tau> and w::i
    assume "(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) w"
    thus "P \<phi> w" using P_of_conj[OF A] by blast
  qed

\<comment>\<open>So in this variant Ax1GenTwo and the full Ax1Gen are EQUIVALENT (Two_weaker is the converse):
  confining Fig. 8's clause to the essence does not weaken the conjunction axiom, it restores it.\<close>
  lemma Two_equivalent: "Ax1GenTwo \<longleftrightarrow> Ax1GenS"
  proof
    assume "Ax1GenTwo" thus "Ax1GenS" by (rule Ax1Gen_of_Two)
  next
    assume "Ax1GenS" thus "Ax1GenTwo" by (rule Two_weaker)
  qed

\<comment>\<open>The three exploratory nitpick lemmas of this session are settled the same way, and none of
  them has a countermodel: the outstanding case is impossible, so a God-like being exists at every
  world unconditionally.  Stated again here under the session's own names.\<close>
  lemma only_top_and_empty_domain:
    assumes o: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" and n: "\<not>(\<exists>x. x\<^bold>@w)"
    shows False by (rule only_top_and_empty_domain_False[OF o n])
  lemma actual_everywhere: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
    by (rule ae_Two[OF A])

\<comment>\<open>And the equivalence is not vacuous: one world, two individuals, both actual, the universal
  property and one half of the remaining complementary pair positive -- a model of all the axioms
  together with Ax1GenTwo.\<close>
  lemma consistency_Two: "Ax1GenTwo"
    nitpick[satisfy, card i=1, card e=2, timeout=300, expect=genuine] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume g: "G x w"
      have "E x w" using g Ax3[rule_format, of w] unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1[of x, rule_format, of w] g unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  theorem Th3: assumes symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using symm Th2 by blast
  lemma PosIncl: assumes A: "Ax1GenTwo" and h: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<forall>x. x\<^bold>@v \<longrightarrow> G x v \<longrightarrow> \<chi> x v)" shows "P \<chi> w"
    using Ax4[of G \<chi>, rule_format, of w] L_Two[OF A, rule_format, of w] h by auto
  theorem Th5_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th3[OF symm] Th4_Two[OF A] by blast
  theorem MC_KB: assumes A: "Ax1GenTwo" and symm: "\<forall>x y. x \<^bold>r y \<longrightarrow> y \<^bold>r x" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using Th5_KB[OF A symm] symm hr by blast
      obtain h where hv: "h\<^bold>@v" and Gh: "G h v" using Th5_KB[OF A symm] hr by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. y\<^bold>@u \<longrightarrow> G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr hv Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>PARITY.  THE TWO RESTRICTIONS COMBINED, HERE.  Ax1GenBoxTwo -- two different members AND
  necessarily positive ones -- keeps what variant 3' needs of a conjunction axiom: with Phi := P
  the added box premiss is trivially true, so L and with it Th4 and the KB collapse go through
  exactly as under the two-conjunct reading, from Ax2a, Ax3 and Ax4, frame-free.  Counterparts of
  L_BoxTwo, Th4_BoxTwo in Lean.  The collapse in K is a different matter: the construction of
  G_ex_Two_at does not transfer, its Phi being {bot} at a successor with an actual God-like being
  and bot not positive there, so the box premiss fails.  The two searches below ask whether a
  countermodel exists.\<close>
  abbreviation "Ax1GenBoxTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> \<^bold>\<box>(PosProps \<Phi>) \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma BoxTwo_of_Two: assumes A: "Ax1GenTwo" shows "Ax1GenBoxTwo" using A by blast
  lemma L_BoxTwo: assumes A: "Ax1GenBoxTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> \<^bold>\<box>(PosProps P) \<^bold>\<and> ConjOfPropsFrom G P) w"
          using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
  theorem Th4_BoxTwo: assumes A: "Ax1GenBoxTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using L_BoxTwo[OF assms] Ax2a Ax4 by blast
\<comment>\<open>Does the collapse survive the combination here?  Two searches, recorded with whatever
  Nitpick reports under the configuration fixed here.\<close>
  lemma G_ex_BoxTwo: assumes Ax1GenBoxTwo shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    nitpick[card i=1-2, card e=1-2, timeout=240, expect=unknown] oops
\<comment>\<open>MC needs no conjunction axiom here, so it holds under every reading of it, the combination
  included -- at the price of a nominal.  NoNecExist rests on the definitions and reflexivity
  alone; the step from it to one world on Ax2a, Ax3 and Ax4, here with the PLAIN inclusion, which
  makes the last step easier than in variant 3.  Counterparts of NoNecExist, OneWorld_abs and
  MC_OneWorld in Lean.\<close>
  lemma NoNecExist: assumes v0w: "(v::i) \<noteq> w" and refl: "FrRefl" shows "\<not> E x w"
    proof
      assume exw: "E x w" show False
      proof (cases "w\<^bold>rv")
        case True let ?\<phi> = "\<lambda>z. \<lambda>u. z = x \<and> u = w" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by metis
        have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using neq by auto
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using exw unfolding NecExist_def by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z) v" using True by blast
        thus False using v0w by auto
      next case False let ?\<phi> = "\<lambda>z. \<lambda>u. u = v" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by metis
        have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using False neq by auto
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using exw unfolding NecExist_def by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z) w" using refl by blast
        thus False using v0w by auto
      qed
    qed
  lemma OneWorld_abs: assumes refl: "FrRefl" shows "(u::i) = v"
    proof (rule ccontr)
      assume uv: "u \<noteq> v"
      have Eall: "\<And>x w. \<not> E x w" using NoNecExist[OF _ refl] uv by metis
      have Ebot: "E = (\<lambda>z. \<^bold>\<bottom>)" by (metis Eall)
      have PB: "\<And>w. P (\<lambda>z. \<^bold>\<bottom>) w" using Ax3 Ebot by metis
      have nPT: "\<And>w. \<not> P (\<^bold>~(\<lambda>z. \<^bold>\<bottom>)) w" using Ax2a[of "\<lambda>z. \<^bold>\<bottom>"] PB by blast
      let ?\<chi> = "\<lambda>z. \<lambda>u'. u' = u"
      have n2: "(\<^bold>~?\<chi>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis uv)
      have "P ?\<chi> u \<or> P (\<^bold>~?\<chi>) u" using Ax2a[of ?\<chi>] by blast
      thus False by (smt (verit, best) Ax4 nPT)
    qed
  theorem MC_OneWorld: assumes refl: "FrRefl" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    using OneWorld_abs[OF refl] by metis

end


==> anc/OpenQuestions/alternatives/M/Ax1GenAlternativesTwoPoss.thy <==
theory Ax1GenAlternativesTwoPoss imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence) in the POSSIBILIST
  quantifier setting of Figure 17 of the Monatshefte article, i.e. the setting of the Notes' own
  GoedelVariantHOML2poss: every quantifier over entities is possibilist, so the actualist
  quantifiers and existsAt of the embedding above are declared but never used.  Logic K.
  The question measured here: does the two-conjunct reading Ax1GenTwo re-establish the results of
  session E (the actualist copy) in this setting?\<close>
\<comment>\<open>MAINTENANCE.  This session is session E with the three actualist positions of the Notes'
  possibilist copy made possibilist: the inner quantifier of PropertyInclusion, the existential of
  NecExist, and the inner quantifier of ConjOfPropsFrom; the statements about God-like beings then
  speak of possibilist existence throughout.  Nothing else about the axioms changes.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>x. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED (same one-line proof); the statement is the possibilist Th4.\<close>
  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>" using L_Two[OF assms] Ax2a Ax4 by blast

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>The collapse under Ax1GenTwo, verbatim the argument of session E with the actualist existential replaced by the possibilist one.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>x. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>x. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>y. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>y. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>y. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>y. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>N \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>ADAPTED, and STRONGER: session E needs the side condition ae (every world has an actual
  individual) for the worlds at which \<top> is the only positive property.  Possibilistically the type
  e is nonempty, so there is always a witness and the side condition disappears.  The same happens
  to Th5_Two, Th3_Two and MC_Two below; nothing else in session E used ae.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>x. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        have "G undefined w" using all_God_of_only_top[of w undefined] False by blast
        thus ?thesis by auto
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>SUBSUMED.  Sessions E and L prove this from G_ex_Two_at and Ax3, because their G_ex_Two
  carries the side condition ae and this form does not.  Here G_ex_Two is unconditional, so the
  statement follows from it and the hypothesis on E is idle.\<close>
  theorem G_ex_Two_of_E:
    \<comment>\<open>The side condition of session E is not needed here: G_ex_Two is unconditional.\<close>
    assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>" using G_ex_Two[OF A] by blast

  theorem Th5_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>" using G_ex_Two[OF A] by blast
  theorem Th3_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>" using Th5_Two[OF A] by blast
\<comment>\<open>ADAPTED: the actualist proof obtains an ACTUAL God-like being h at the successor v and feeds
  its actuality to the essence; here the essence quantifies possibilistically, so the witness of G_ex_Two at v
  is enough and ae is not needed.\<close>
  theorem MC_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A] by blast
      obtain h where Gh: "G h v" using G_ex_Two[OF A] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>The three questions session E explored with Nitpick asked about the one world shape its proof of
  G_ex_Two could not reach: \<top> the only positive property and no actual individual.  In the
  possibilist setting that shape is not a gap -- G_ex_Two above is unconditional -- so the questions
  they left open are answered here.  For the record, the unconditional statement:\<close>
  lemma G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>" using G_ex_Two[OF A] by blast
\<comment>\<open>Consistency of the whole setting, Ax1GenTwo included.\<close>
  lemma consistency: "True" nitpick[satisfy, card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
\<comment>\<open>And Ax1GenTwo is still strictly weaker than Ax1Gen: no derivation of the full axiom.\<close>
  lemma Two_strictly_weaker: assumes Ax1GenTwo shows "Ax1GenS"
    nitpick[card i=1-2, card e=1-2, timeout=240, expect=unknown] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
end


==> anc/OpenQuestions/alternatives/N/Ax1GenAlternativesTwoAnderson.thy <==
theory Ax1GenAlternativesTwoAnderson imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 2 (modified essence) in the MIXED
  (Anderson) quantifier setting of the Notes' own GoedelVariantHOML2AndersonQuant, cf. Footnote 20
  of the Monatshefte article: necessary property inclusion quantifies POSSIBILISTICALLY over
  entities, while necessary existence, the conjunction clause of Ax1Gen and the existence
  statements about God-like beings stay ACTUALIST.  Logic K.
  The question measured here: does the two-conjunct reading Ax1GenTwo re-establish the results of
  session E (the actualist copy) in this setting?\<close>
\<comment>\<open>MAINTENANCE.  Exactly one declaration differs from session E: PropertyInclusion, whose inner
  quantifier is possibilist here.  Everything else is declared as in E.  Two proofs have to change
  because of it, and they are marked ADAPTED below: Th4_Two, which loses session E's one-line
  derivation, and G_ex_Two_at, whose inclusion step is no longer available directly.  Three new
  results are needed as stepping stones and are marked NEW: Serial, PossGod_at and PossGod.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrSymm \<equiv> \<forall>x y. (x\<^bold>ry) \<longrightarrow> (y\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"

  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>NEW (taken over from session L, where it is stated for variant 3; the proof only needs
  Ax2a, Ax3 and Ax4, so it holds for variant 2 as well).  At a dead end every inclusion is
  vacuously true, so Ax4 would turn the positive E of Ax3 into every property, against Ax2a.
  Seriality is what replaces the frame condition the mixed setting would otherwise need.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>NEW.  The collapse argument of session E, run with the POSSIBILIST existential in \<Phi> and \<chi>.
  This is what the mixed setting allows: the conjunction clause of Ax1GenTwo is actualist, so the
  set \<Phi> is recognised exactly as in session E, while the inclusion Ax4 consumes is possibilist,
  so \<chi> has to be built from the possibilist "no God-like being exists" to make the inclusion go
  through.  The conclusion is therefore weaker than session E's: a POSSIBILIST God-like being at w.\<close>
  theorem PossGod_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>x. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>x. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>y. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>y. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>y. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>y. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>N \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session E, character for character.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>NEW.  A possibilist God-like being at EVERY world, with no side condition: where some property
  other than \<top> is positive by PossGod_at, and where \<top> is the only positive property every
  individual is God-like and the type e is nonempty.\<close>
  theorem PossGod: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>x. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using PossGod_at[OF A] by blast
      next
        case False
        show ?thesis using all_God_of_only_top[of w undefined] False by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED, and STRONGER than session E's: Th5_Two no longer needs the side condition ae.
  A possibilist God-like being at w has necessary existence (Ax3) and G as an essence (Th1), and
  necessary existence is stated with the ACTUALIST existential, so it delivers an ACTUAL God-like
  being at every successor of w -- the mixed setting converts PossGod into Th5 for free.\<close>
  theorem Th5_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      obtain g where Gg: "G g w" using PossGod[OF A] by blast
      have Eg: "E g w" using Gg Ax3 unfolding God_def by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using Eg ess unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED.  Session E proves Th4 in one line from L_Two, Ax2a and Ax4: if no God-like being were
  possible then G \<supset>N ~G would hold vacuously.  Here the inclusion is possibilist while the
  conclusion is actualist, so vacuity fails -- a merely possible God-like being at a successor is
  not excluded by the assumption.  The Notes' own mixed copy repairs this with symmetry of the
  accessibility relation (Footnote 25); under Ax1GenTwo no frame condition is needed: Th5_Two plus
  the theorem Serial give the result outright.\<close>
  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th5_Two[OF A] Serial by blast
\<comment>\<open>ADAPTED only in dropping ae: Th3 is Th5 with an antecedent added.\<close>
  theorem Th3_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_Two[OF A] by blast
\<comment>\<open>ADAPTED, and STRONGER: ae drops.  The essence quantifies possibilistically here, so the
  witness of PossGod at the successor v is enough; session E needs an ACTUAL God-like being there.\<close>
  theorem MC_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using PossGod[OF A] by blast
      obtain h where Gh: "G h v" using PossGod[OF A] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED.  Session E's G_ex_Two_at builds \<chi> from the ACTUALIST "no God-like being exists" and
  reads the inclusion \<chi> \<supset>N ~G off \<chi> itself; with the possibilist inclusion that step is gone.
  Th5_Two repairs it from the other side: it makes \<chi> empty at every successor of w, so the
  inclusion is vacuously true and Ax4 applies as before.  Statement and side condition are
  session E's, unchanged.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>\<^sup>Ex. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>N \<^bold>~G) w" using Th5_Two[OF A] unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session E, ae included: the remaining worlds are those at which \<top> is the
  only positive property, and there an actual individual has to be supplied.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        obtain x where "x\<^bold>@w" using ae by blast
        thus ?thesis using all_God_of_only_top[of w x] False by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED (same one-line proof).\<close>
  theorem G_ex_Two_of_E:
    assumes A: "Ax1GenTwo" and ne: "E \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using G_ex_Two_at[OF A] Ax3 ne by blast

\<comment>\<open>The gap session E leaves open -- a world at which \<top> is the only positive property and nothing is
  actual -- is closed here as well, and hybrid-free: at such a world Ax2a makes every property \<top> or
  \<bottom> (OnlyTopDichotomy); applied to "an actual God-like being exists", the \<bottom> case contradicts Th4_Two
  and the \<top> case gives an actual individual.  So ae is a theorem, no world has an empty actual
  domain, and a God-like being exists at every world unconditionally.\<close>
\<comment>\<open>From "the negation of \<phi> is the universal property" to "\<phi> is the empty property".\<close>
  lemma OnlyTopNeg:
    assumes e: "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof (rule ext, rule ext)
    fix y::e and v::i
    show "\<phi> y v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) y v"
      using fun_cong[OF fun_cong[OF e]] by simp
  qed
\<comment>\<open>At a world where \<top> is the only positive property, Ax2a makes EVERY property \<top> or \<bottom>.\<close>
  lemma OnlyTopDichotomy:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>) \<or> \<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof -
    have "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by blast
    thus ?thesis
    proof
      assume "P \<phi> w" thus ?thesis using onlytop by blast
    next
      assume "P (\<^bold>~\<phi>) w"
      hence "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
      thus ?thesis using OnlyTopNeg by blast
    qed
  qed
  lemma ae_Two: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        let ?\<phi> = "(\<lambda>x. \<^bold>\<exists>\<^sup>Ey. G y)::\<tau>"
        have "?\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> ?\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule OnlyTopDichotomy[OF onlytop])
        thus ?thesis
        proof
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<top>)"
          have "?\<phi> (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis by auto
        next
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
          obtain v where "w \<^bold>r v" and gv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Th4_Two[OF A] by blast
          have "?\<phi> (undefined::e) v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) v" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis using gv by auto
        qed
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two[OF A]])
  lemma only_top_and_empty_domain:
    assumes A: "Ax1GenTwo" and "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" and n: "\<not>(\<exists>x. x\<^bold>@w)"
    shows False using ae_Two[OF A] n by blast
  lemma actual_everywhere: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w" by (rule ae_Two[OF A])
\<comment>\<open>Consistency of the whole setting, Ax1GenTwo included.\<close>
  lemma consistency: "True" nitpick[satisfy, card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
\<comment>\<open>And Ax1GenTwo is still strictly weaker than Ax1Gen.\<close>
  lemma Two_strictly_weaker: assumes Ax1GenTwo shows "Ax1GenS"
    nitpick[card i=1-2, card e=1-2, timeout=240, expect=unknown] oops

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
end


==> anc/OpenQuestions/alternatives/O/Ax1GenAlternativesV3PlainPoss.thy <==
theory Ax1GenAlternativesV3PlainPoss imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 3 with Fig. 8's non-emptiness clause
  confined to the essence and Ax4 taking the plain inclusion (session L), in the POSSIBILIST
  quantifier setting of Figure 18 of the Monatshefte article, i.e. the setting of the Notes' own
  GoedelVariantHOML3poss: every quantifier over entities is possibilist, so the actualist
  quantifiers of the embedding above are declared but never used, and existsAt occurs in no axiom.
  Logic K.  The question measured here: does the two-conjunct reading Ax1GenTwo re-establish the
  results of session L (the actualist copy) in this setting?\<close>
\<comment>\<open>MAINTENANCE.  This session is session L with the actualist positions of the Notes'
  possibilist copy made possibilist: the inner quantifier of PropertyInclusion and of
  PlainInclusion, the existential of NecExist, the inner quantifier of ConjOfPropsFrom, the
  inclusion clause of Filter, and the existence statements about God-like and evil beings.
  One result of session L is LOST by that change and is recorded as such below: AllExist.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y))"
  abbreviation PlainInclusion ("_\<^bold>\<supset>\<^sub>P_") where "\<phi> \<^bold>\<supset>\<^sub>P \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>x. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>P \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED (same one-line proof); the statement is the possibilist Th4.\<close>
  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>" using L_Two[OF assms] Ax2a Ax4 by blast

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>The collapse under Ax1GenTwo: the argument of session L with the actualist existential
  replaced by the possibilist one.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>x. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>x. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>y. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>y. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>y. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>y. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>P \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>ADAPTED, and STRONGER: session L needs the side condition ae (every world has an actual
  individual) for the worlds at which \<top> is the only positive property.  Possibilistically the type
  e is nonempty, so there is always a witness and the side condition disappears.  The same happens
  to Th5_Two, Th3_Two, MC_Two and to the whole context block below, which session L opens with
  ae among its assumptions.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>x. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        have "G undefined w" using all_God_of_only_top[of w undefined] False by blast
        thus ?thesis by auto
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>SUBSUMED.  Sessions E and L prove this from G_ex_Two_at and Ax3, because their G_ex_Two
  carries the side condition ae and this form does not.  Here G_ex_Two is unconditional, so the
  statement follows from it and the hypothesis on E is idle.\<close>
  theorem G_ex_Two_of_E:
    \<comment>\<open>The side condition of session E is not needed here: G_ex_Two is unconditional.\<close>
    assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>" using G_ex_Two[OF A] by blast

  theorem Th5_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>" using G_ex_Two[OF A] by blast
  theorem Th3_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>" using Th5_Two[OF A] by blast
\<comment>\<open>ADAPTED: session L obtains an ACTUAL God-like being h at the successor v and feeds its
  actuality to the essence; here the essence quantifies possibilistically, so the witness of
  G_ex_Two at v is enough and ae is not needed.\<close>
  theorem MC_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using G_ex_Two[OF A] by blast
      obtain h where Gh: "G h v" using G_ex_Two[OF A] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>Sanity checks, as in session L.\<close>
\<comment>\<open>1. Consistency: a model of all the axioms, Ax1GenTwo included.  Without this the
  strengthening of Ax4 could be vacuous.\<close>
  lemma consistency: "True" nitpick[satisfy, card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
\<comment>\<open>2. The emendation loses nothing: the inclusion of Fig. 8 implies the plain one.\<close>
  lemma Fig8_Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>" using Ax4 by blast
\<comment>\<open>4. The full Ax1Gen is still not derivable.\<close>
  lemma Two_strictly_weaker: assumes Ax1GenTwo shows "Ax1GenS"
    nitpick[card i=1-2, card e=1-2, timeout=240, expect=unknown] oops

\<comment>\<open>UNCHANGED from session L, character for character: at a dead end every inclusion is vacuously
  true, so Ax4 would turn the positive E of Ax3 into every property, against Ax2a.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>FAILS.  Session L proves AllExist -- every entity is actual at every world -- from the essence
  (lambda z. z = y and z is not actual) of a God-like being: that essence is non-empty at a world
  where y is not actual, and its inclusion clause is then vacuous BECAUSE the clause quantifies
  ACTUALISTICALLY, an actual witness of the essence being a contradiction in terms.  With the
  possibilist inclusion of this session the clause is no longer vacuous and the proof breaks down.
  It cannot be repaired: existsAt occurs in no axiom of this session, so interpreting it as the
  empty relation satisfies everything and refutes the statement.  Nitpick confirms this.\<close>
  lemma AllExist: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>"
    nitpick[card i=1, card e=1-2, timeout=240, expect=genuine] oops

  context
    fixes dummy::unit
    assumes A: "Ax1GenTwo"
  begin
\<comment>\<open>ADAPTED only in dropping ae and the actualist existential.\<close>
  lemma Reach_K: assumes ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
    proof (rule ccontr)
      assume hn: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
      obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
      let ?\<chi> = "\<lambda>x::e. \<phi> z"
      obtain g where g: "G g w" using G_ex_Two[OF A] by blast
      have Eg: "E g w" using g Ax3 unfolding God_def by blast
      have neq: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using zt by metis
      have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using neq hn by auto
      from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>x. ?\<chi> x)) w" unfolding NecExist_def by blast
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "(\<^bold>\<exists>x. ?\<chi> x) v" using box v by blast
      thus False using hn v by auto
    qed
\<comment>\<open>ADAPTED: session L needs AllExistI here, to produce the actual witness its actualist clause
  asks for.  With the possibilist clause the witness of Reach_K does directly.\<close>
  lemma EssMemI_K: assumes e: "(\<phi> Ess. x) w" shows "\<phi> x w"
    proof (rule ccontr)
      assume hn: "\<not> \<phi> x w"
      have cl: "(\<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<^bold>\<not>(\<phi> y)))) w"
        using e[unfolded Essence_def, THEN spec, of "\<lambda>y. \<^bold>\<not>(\<phi> y)"] hn by blast
      obtain u where u: "w \<^bold>r u" using Serial by blast
      have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl u by blast
      obtain v y where v: "w \<^bold>r v" and y: "\<phi> y v" using Reach_K[OF ne] by blast
      show False using cl v y by blast
    qed
\<comment>\<open>ADAPTED, and STRONGER: the conclusion is the possibilist coextension, and the two appeals to
  AllExistI of session L disappear with the actualist clause.\<close>
  lemma UniqueEss1_K: "\<lfloor>(\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
    proof -
      { fix w v y assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w" and v: "w \<^bold>r v"
        have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
        proof -
          fix \<phi>' \<psi>' assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' y v"
          have leib: "(y \<^bold>\<equiv> x) v"
            using a[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v c by blast
          have "\<psi>' x w" using EssMemI_K[OF b] .
          hence xv: "\<psi>' x v" using MC_Two[OF A, of "\<psi>' x", rule_format, of w] v by blast
          show "\<psi>' y v" using leib[THEN spec, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] xv by blast
        qed
        have "(\<phi> y \<^bold>\<leftrightarrow> \<psi> y) v" using tr[OF e1 e2] tr[OF e2 e1] by blast }
      thus ?thesis by blast
    qed
\<comment>\<open>ADAPTED only in dropping AllExistI.\<close>
  lemma UniqueEss2_K: "\<lfloor>(\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
    proof -
      { fix w assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w"
        have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
        proof (rule ccontr)
          fix \<phi>' \<psi>' z t assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' z t" and d: "\<not> \<psi>' z t"
          let ?\<chi> = "\<lambda>x::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
          have ne: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using c d by metis
          obtain u where u: "w \<^bold>r u" and uz: "\<phi>' z u \<and> \<not> \<psi>' z u" using Reach_K[OF ne] by auto
          have "(\<phi>' z \<^bold>\<leftrightarrow> \<psi>' z) u" using UniqueEss1_K[where \<phi>=\<phi>' and \<psi>=\<psi>' and x=x, rule_format, of w] a b u by blast
          thus False using uz by blast
        qed
        have "\<phi> = \<psi>" using half[OF e1 e2] half[OF e2 e1] by blast
        hence "(\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)) w" by auto }
      thus ?thesis by blast
    qed
  end

\<comment>\<open>The remaining results of the article that consume Ax1Gen.  The filter clause is the one of the
  Notes' ModalFilter with the possibilist inclusion at the world of evaluation, as the Lean module
  states it; the box Ax4 needs comes from MC_Two, so Filter and UltraFilter take Ax1GenTwo.\<close>
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<^bold>\<forall>x. \<phi> x \<^bold>\<supset> \<psi> x)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  definition Evil ("Ev") where "Ev x \<equiv> \<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<supset> \<phi> x"

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma PosProps: "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
        have "P ((\<lambda>x. x \<^bold>= x)::\<tau>) w"
          using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" "(\<lambda>x. x \<^bold>= x)::\<tau>", rule_format, of w] t by simp
        hence "(P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P((\<lambda>x. x \<^bold>= x)::\<tau>)) w" using t by simp }
      thus ?thesis by blast
    qed
\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma NegProps: "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"
    proof -
      { fix w
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PosProps by simp
        have nn: "\<not> P ((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. x \<^bold>\<noteq> x)::\<tau>", rule_format, of w] PosProps by simp
        have "(\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>)) w" using nb nn by simp }
      thus ?thesis by blast
    qed
\<comment>\<open>ADAPTED, and STRONGER: session L needs the side condition ae here, through MC_Two, and
  the inner quantifier of the inclusion is actualist there; both go with the possibilist reading,
  so Filter and UltraFilter below hold from Ax1GenTwo alone.\<close>
  lemma Filter: assumes A: "Ax1GenTwo" shows "\<lfloor>Filter P\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
        have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<^bold>\<forall>x. \<phi> x \<^bold>\<supset> \<psi> x) w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<^bold>\<forall>x. \<phi> x \<^bold>\<supset> \<psi> x) w"
          have "(\<^bold>\<box>(\<^bold>\<forall>x. \<phi> x \<^bold>\<supset> \<psi> x)) w" using MC_Two[OF A, of "\<^bold>\<forall>x. \<phi> x \<^bold>\<supset> \<psi> x"] s by blast
          thus "P \<psi> w" using Ax4[of \<phi> \<psi>, rule_format, of w] p by auto
        qed
        have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>. \<psi>) w" using Ax1 by blast
        have "Filter P w" using t nb cl cj by auto }
      thus ?thesis by blast
    qed
  lemma UltraFilter: assumes A: "Ax1GenTwo" shows "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
        proof -
          fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
        qed
        have "UFilter P w" using Filter[OF A] ex by auto }
      thus ?thesis by blast
    qed
\<comment>\<open>UNCHANGED in proof; the statement is the possibilist NecNoEvil.\<close>
  lemma NecNoEvil: "\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>x. Ev x))\<rfloor>"
    proof -
      { fix w v assume wv: "w \<^bold>r v"
        have "\<not>((\<^bold>\<exists>x. Ev x) v)"
        proof
          assume "(\<^bold>\<exists>x. Ev x) v"
          then obtain x where ev: "Ev x v" by auto
          have "((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x v"
            using ev[unfolded Evil_def, THEN spec, of "(\<lambda>z. \<^bold>\<bottom>)::\<tau>"] NegProps by simp
          thus False by simp
        qed }
      thus ?thesis by blast
    qed

\<comment>\<open>A DEGENERACY OF VARIANT 3 THAT THE SETTING DOES NOT TOUCH, recorded here because it
  decides how much the transfer above is worth.  Goedel's original essence together with Fig. 8's
  non-emptiness clause already forces the frame to have EXACTLY ONE world -- from Ax2a, Ax3 and Ax4
  alone, with no reading of Ax1Gen, in the actualist, the possibilist and the mixed setting alike.
  The reason: a point property (true of one individual at one world and of nothing else) is an
  essence of its subject, because the original essence asks for nothing more than the inclusion
  clause, and that clause is vacuous away from the point; necessary existence then asks for the
  point property to be exemplified at every successor, which pins the successors down to the point's
  own world, and the point property of any OTHER world is an essence too and cannot be exemplified
  at all.  The same theorem holds verbatim in session L and in sessions F and H, where it is stated
  as well; in variant 2 (sessions E, M, N) it does NOT hold, the essence there requiring the essence
  to be exemplified by its subject, which a foreign point property is not.\<close>
  abbreviation Pt::"e\<Rightarrow>i\<Rightarrow>\<tau>" where "Pt x w \<equiv> \<lambda>z u. z = x \<and> u = w"
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma PtNe: "Pt x w \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "Pt x w" x w] by simp
  lemma EssPt: "((Pt x w) Ess. x) w"
    unfolding Essence_def using PtNe by auto
  \<comment>\<open>NOTE.  In this session PropertyInclusion, Essence and NecExist come out POLYMORPHIC,
    because their inner quantifier is the polymorphic possibilist one; the statements below therefore
    annotate E at the type of modal properties, which is the only instance Ax3 uses.\<close>
  lemma E_only_here: assumes ex: "(E::\<tau>) x w" and r: "w \<^bold>r u" shows "u = w"
    proof -
      from ex EssPt have "(\<^bold>\<box>(\<^bold>\<exists>z. (Pt x w) z)) w" unfolding NecExist_def by blast
      thus ?thesis using r by auto
    qed
  theorem OneWorld: "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    have nbot: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) u"
      using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of u] PTop_Two by simp
    have Ene: "(E::\<tau>) \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using Ax3[rule_format, of u] nbot by auto
    obtain x u0 where Ex: "(E::\<tau>) x u0" using Ene by (metis (full_types))
    obtain w0 where w0: "u0 \<^bold>r w0" using Serial by blast
    have r0: "u0 \<^bold>r u0" using w0 E_only_here[OF Ex w0] by simp
    have all: "\<And>u2. u2 = u0"
    proof -
      fix u2 show "u2 = u0"
      proof (rule ccontr)
        assume h2: "u2 \<noteq> u0"
        have ess: "((Pt x u2) Ess. x) u0"
        proof -
          { fix u' and y::e assume r: "u0 \<^bold>r u'" and p: "(Pt x u2) y u'"
            have "u' = u0" using E_only_here[OF Ex r] .
            hence False using p h2 by simp }
          thus ?thesis unfolding Essence_def using PtNe by blast
        qed
        from Ex ess have "(\<^bold>\<box>(\<^bold>\<exists>z. (Pt x u2) z)) u0" unfolding NecExist_def by blast
        thus False using r0 h2 by auto
      qed
    qed
    show False using all hne by metis
  qed
\<comment>\<open>So MC_Two above is a theorem for a second, independent reason, and every modal distinction
  this session draws is drawn in a one-world frame.\<close>
  theorem MC_unconditional: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  lemma PosIncl: assumes A: "Ax1GenTwo" and h: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<forall>x. G x v \<longrightarrow> \<chi> x v)" shows "P \<chi> w"
    using Ax4[of G \<chi>, rule_format, of w] L_Two[OF A, rule_format, of w] h by auto
end


==> anc/OpenQuestions/alternatives/P/Ax1GenAlternativesV3PlainAnderson.thy <==
theory Ax1GenAlternativesV3PlainAnderson imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Weaker alternatives to Ax1Gen.  Setting: variant 3 with Fig. 8's non-emptiness clause
  confined to the essence and Ax4 taking the plain inclusion (session L), in the MIXED (Anderson)
  quantifier setting of the Notes' own GoedelVariantHOML3AndersonQuant, cf. Footnote 20 of the
  Monatshefte article: the inclusions quantify POSSIBILISTICALLY over entities, while necessary
  existence, the conjunction clause of Ax1Gen, the filter clause and the existence statements about
  God-like and evil beings stay ACTUALIST.  Logic K.  The question measured here: does the
  two-conjunct reading Ax1GenTwo re-establish the results of session L in this setting?\<close>
\<comment>\<open>MAINTENANCE.  Two declarations differ from session L: the inner quantifiers of
  PropertyInclusion and of PlainInclusion are possibilist.  Three new results are needed as
  stepping stones and are marked NEW: PossGod_at, PossGod and PosClosureAct.  One result of
  session L is LOST and is recorded as such: AllExist.  The filter clause is the Notes' one with
  the ACTUALIST inclusion at the world of evaluation, and its closure is argued through PosClosureAct
  (marked ADAPTED).\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P")
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y))"
  abbreviation PlainInclusion ("_\<^bold>\<supset>\<^sub>P_") where "\<phi> \<^bold>\<supset>\<^sub>P \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)"
  abbreviation ActInclusion ("_\<^bold>\<supset>\<^sub>A_") where "\<phi> \<^bold>\<supset>\<^sub>A \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>P \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  abbreviation "FrRefl \<equiv> \<forall>x. (x\<^bold>rx)"
  abbreviation "FrTrans \<equiv> \<forall>x y z. (x\<^bold>ry) \<and> (y\<^bold>rz) \<longrightarrow> (x\<^bold>rz)"
  abbreviation "Ax1GenS \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"

  abbreviation "TwoMembers \<Phi> \<equiv> \<lambda>w. \<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. \<Phi> \<psi>\<^sub>1 w \<and> \<Phi> \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2"
  abbreviation "Ax1GenTwo \<equiv> \<forall>\<Phi> \<phi>. \<lfloor>(TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  lemma Two_weaker: assumes A: "Ax1GenS" shows "Ax1GenTwo" using A by blast

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma Ax1_of_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  proof -
    { fix w assume p1: "P \<phi> w" and p2: "P \<psi> w"
      have "P (\<phi> \<^bold>. \<psi>) w"
      proof (cases "\<phi> = \<psi>")
        case True
        have eq: "(\<phi> \<^bold>. \<psi>) = \<phi>" unfolding True by (simp add: fun_eq_iff)
        thus ?thesis using p1 by simp
      next
        case False
        let ?\<Phi> = "\<lambda>\<psi>' (u::i). \<psi>' = \<phi> \<or> \<psi>' = \<psi>"
        have inst: "((TwoMembers ?\<Phi> \<^bold>\<and> PosProps ?\<Phi> \<^bold>\<and> ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi>) \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)) w"
          by (rule A[THEN spec, THEN spec, THEN spec])
        have two: "TwoMembers ?\<Phi> w" using False by auto
        have pos: "PosProps ?\<Phi> w" using p1 p2 by auto
        have conj: "ConjOfPropsFrom (\<phi> \<^bold>. \<psi>) ?\<Phi> w" by auto
        show ?thesis using inst two pos conj by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma PTop_Two: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have "P (\<lambda>x. \<^bold>\<top>) w" using Ax4[of E "\<lambda>x. \<^bold>\<top>", rule_format, of w] Ax3[rule_format, of w] by simp }
    thus ?thesis by blast
  qed
\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma L_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>P G\<rfloor>"
  proof -
    { fix w
      have PT: "P (\<lambda>x. \<^bold>\<top>) w" using PTop_Two by blast
      have "P G w"
      proof (cases "\<exists>\<psi>\<^sub>1 \<psi>\<^sub>2. P \<psi>\<^sub>1 w \<and> P \<psi>\<^sub>2 w \<and> \<psi>\<^sub>1 \<noteq> \<psi>\<^sub>2")
        case True
        have inst: "((TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) \<^bold>\<supset> P G) w" by (rule A[THEN spec, THEN spec, THEN spec])
        have ant: "(TwoMembers P \<^bold>\<and> PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w" using True unfolding God_def by simp
        show ?thesis using inst ant by blast
      next
        case False
        have one: "\<And>\<phi>. P \<phi> w \<Longrightarrow> \<phi> = (\<lambda>x. \<^bold>\<top>)" using False PT by blast
        have one': "\<And>\<phi> x v. P \<phi> w \<Longrightarrow> \<phi> x v"
        proof -
          fix \<phi> x v assume "P \<phi> w"
          hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" by (rule one)
          thus "\<phi> x v" by simp
        qed
        have Gw: "G x w" for x
        proof -
          { fix \<phi> assume "P \<phi> w" hence "\<phi> x w" by (rule one') }
          thus ?thesis unfolding God_def by blast
        qed
        have "P G w \<or> P (\<^bold>~G) w" using Ax2a[of G, rule_format, of w] by auto
        moreover
        { assume "P (\<^bold>~G) w"
          have "(\<^bold>~G) undefined w" by (rule one'[OF \<open>P (\<^bold>~G) w\<close>])
          hence False using Gw[of undefined] by simp }
        ultimately show ?thesis by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have "\<And>\<psi>. P \<psi> w"
      proof -
        fix \<psi> show "P \<psi> w"
          using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
      qed
      thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
    qed

\<comment>\<open>NEW.  The collapse argument of session L, run with the POSSIBILIST existential in \<Phi> and \<chi>.
  This is what the mixed setting allows: the conjunction clause of Ax1GenTwo is actualist, so the
  set \<Phi> is recognised exactly as in session L, while the inclusion Ax4 consumes is possibilist,
  so \<chi> has to be built from the possibilist "no God-like being exists" to make the inclusion go
  through.  The conclusion is therefore weaker than session L's: a POSSIBILIST God-like being at w.\<close>
  theorem PossGod_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>x. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>x. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>y. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>y. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>y. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>y. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>P \<^bold>~G) w" unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma all_God_of_only_top:
    assumes "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "G x w"
  proof -
    { fix \<phi> assume "P \<phi> w" hence "\<phi> = (\<lambda>x. \<^bold>\<top>)" using assms by blast
      hence "\<phi> x w" by simp }
    thus ?thesis unfolding God_def by blast
  qed

\<comment>\<open>NEW.  A possibilist God-like being at EVERY world, with no side condition.\<close>
  theorem PossGod: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>x. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using PossGod_at[OF A] by blast
      next
        case False
        have "G undefined w" using all_God_of_only_top[of w undefined] False by blast
        thus ?thesis by auto
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED, and STRONGER than session L's: Th5_Two no longer needs the side condition ae.
  A possibilist God-like being at w has necessary existence (Ax3) and G as an essence (Th1), and
  necessary existence is stated with the ACTUALIST existential, so it delivers an ACTUAL God-like
  being at every successor of w -- the mixed setting converts PossGod into Th5 for free.\<close>
  theorem Th5_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      obtain g where Gg: "G g w" using PossGod[OF A] by blast
      have Eg: "E g w" using Gg Ax3 unfolding God_def by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using Eg ess unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED.  Session L proves Th4 in one line from L_Two, Ax2a and Ax4: if no God-like being were
  possible then G included in ~G would hold vacuously.  Here the inclusion is possibilist while the
  conclusion is actualist, so vacuity fails -- a merely possible God-like being at a successor is
  not excluded by the assumption.  The Notes' own mixed copy repairs this with symmetry of the
  accessibility relation (Footnote 25); under Ax1GenTwo no frame condition is needed: Th5_Two plus
  the theorem Serial give the result outright.\<close>
  theorem Th4_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    using Th5_Two[OF A] Serial by blast
\<comment>\<open>ADAPTED only in dropping ae.\<close>
  theorem Th3_Two: assumes A: "Ax1GenTwo"
    shows "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_Two[OF A] by blast
\<comment>\<open>ADAPTED, and STRONGER: ae drops.  The essence quantifies possibilistically here, so the
  witness of PossGod at the successor v is enough; session L needs an ACTUAL God-like being there.\<close>
  theorem MC_Two: assumes A: "Ax1GenTwo" shows "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
      obtain g where Gg: "G g w" using PossGod[OF A] by blast
      obtain h where Gh: "G h v" using PossGod[OF A] by blast
      have ess: "(G Ess. g) w" using Th1 Gg by blast
      have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
        using ess unfolding Essence_def by auto
      have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
    thus ?thesis by blast
  qed

\<comment>\<open>ADAPTED.  Session L's G_ex_Two_at builds \<chi> from the ACTUALIST "no God-like being exists" and
  reads the inclusion off \<chi> itself; with the possibilist inclusion that step is gone.  Th5_Two
  repairs it from the other side: it makes \<chi> empty at every successor of w, so the inclusion is
  vacuously true and Ax4 applies as before.  Statement and side condition are session L's.\<close>
  theorem G_ex_Two_at:
    assumes A: "Ax1GenTwo" and two: "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "(\<^bold>\<exists>\<^sup>Ex. G x) w"
  proof (rule ccontr)
    assume h: "\<not>(\<^bold>\<exists>\<^sup>Ex. G x) w"
    obtain \<psi> where P\<psi>: "P \<psi> w" and ne: "\<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)" using two by blast
    define \<Phi> :: "(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" where
      "\<Phi> \<equiv> \<lambda>\<psi>' u. (\<not>(\<^bold>\<exists>\<^sup>Ey. G y) u \<and> (\<psi>' = (\<lambda>x. \<^bold>\<top>) \<or> \<psi>' = \<psi>)) \<or> ((\<^bold>\<exists>\<^sup>Ey. G y) u \<and> \<psi>' = (\<lambda>x. \<^bold>\<bottom>))"
    define \<chi> :: "e\<Rightarrow>\<sigma>" where "\<chi> \<equiv> \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> \<psi> z"
    have twoM: "TwoMembers \<Phi> w"
    proof -
      have "\<Phi> (\<lambda>x. \<^bold>\<top>) w \<and> \<Phi> \<psi> w \<and> (\<lambda>x. \<^bold>\<top>) \<noteq> \<psi>" unfolding \<Phi>_def using h ne by auto
      thus ?thesis by blast
    qed
    have pos: "PosProps \<Phi> w"
    proof -
      { fix \<phi> assume "\<Phi> \<phi> w"
        hence "\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> \<phi> = \<psi>" unfolding \<Phi>_def using h by auto
        hence "P \<phi> w" using PTop_Two P\<psi> by auto }
      thus ?thesis by auto
    qed
    have conj: "ConjOfPropsFrom \<chi> \<Phi> w"
    proof -
      { fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        have "\<chi> z v \<longleftrightarrow> (\<forall>\<psi>'. \<Phi> \<psi>' v \<longrightarrow> \<psi>' z v)"
        proof (cases "(\<^bold>\<exists>\<^sup>Ey. G y) v")
          case True thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        next
          case False thus ?thesis unfolding \<Phi>_def \<chi>_def by auto
        qed }
      thus ?thesis by auto
    qed
    have inst: "((TwoMembers \<Phi> \<^bold>\<and> PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<chi> \<Phi>) \<^bold>\<supset> P \<chi>) w"
      by (rule A[THEN spec, THEN spec, THEN spec])
    have P\<chi>: "P \<chi> w" using inst twoM pos conj by blast
    have incl: "(\<chi> \<^bold>\<supset>\<^sub>P \<^bold>~G) w" using Th5_Two[OF A] unfolding \<chi>_def by blast
    have "P (\<^bold>~G) w" using Ax4[of \<chi> "\<^bold>~G"] P\<chi> incl by blast
    thus False using L_Two[OF A] Ax2a[of G] by blast
  qed

\<comment>\<open>UNCHANGED from session L, ae included: the remaining worlds are those at which \<top> is the
  only positive property, and there an actual individual has to be supplied.\<close>
  theorem G_ex_Two:
    assumes A: "Ax1GenTwo" and ae: "\<forall>w. \<exists>x. x\<^bold>@w"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof -
    { fix w
      have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        obtain x where "x\<^bold>@w" using ae by blast
        thus ?thesis using all_God_of_only_top[of w x] False by blast
      qed }
    thus ?thesis by blast
  qed

\<comment>\<open>UNCHANGED (same one-line proof).\<close>
  theorem G_ex_Two_of_E:
    assumes A: "Ax1GenTwo" and ne: "E \<noteq> (\<lambda>x. \<^bold>\<top>)"
    shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" using G_ex_Two_at[OF A] Ax3 ne by blast

\<comment>\<open>The residual case of session L -- a world at which \<top> is the only positive property and nothing is
  actual -- is impossible here too, and hybrid-free: at such a world Ax2a makes every property \<top> or
  \<bottom> (OnlyTopDichotomy); applied to "an actual God-like being exists", the \<bottom> case contradicts Th4_Two
  and the \<top> case gives an actual individual.  So ae is a theorem and a God-like being exists at every
  world unconditionally.\<close>
\<comment>\<open>From "the negation of \<phi> is the universal property" to "\<phi> is the empty property".\<close>
  lemma OnlyTopNeg:
    assumes e: "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof (rule ext, rule ext)
    fix y::e and v::i
    show "\<phi> y v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) y v"
      using fun_cong[OF fun_cong[OF e]] by simp
  qed
\<comment>\<open>At a world where \<top> is the only positive property, Ax2a makes EVERY property \<top> or \<bottom>.\<close>
  lemma OnlyTopDichotomy:
    assumes onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)"
    shows "\<phi> = ((\<lambda>x. \<^bold>\<top>)::\<tau>) \<or> \<phi> = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)"
  proof -
    have "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by blast
    thus ?thesis
    proof
      assume "P \<phi> w" thus ?thesis using onlytop by blast
    next
      assume "P (\<^bold>~\<phi>) w"
      hence "(\<^bold>~\<phi>) = ((\<lambda>x. \<^bold>\<top>)::\<tau>)" using onlytop by blast
      thus ?thesis using OnlyTopNeg by blast
    qed
  qed
  lemma ae_Two: assumes A: "Ax1GenTwo" shows "\<forall>w. \<exists>x. x\<^bold>@w"
  proof -
    { fix w
      have "\<exists>x. x\<^bold>@w"
      proof (cases "\<exists>\<psi>. P \<psi> w \<and> \<psi> \<noteq> (\<lambda>x. \<^bold>\<top>)")
        case True thus ?thesis using G_ex_Two_at[OF A] by blast
      next
        case False
        hence onlytop: "\<forall>\<psi>. P \<psi> w \<longrightarrow> \<psi> = (\<lambda>x. \<^bold>\<top>)" by blast
        let ?\<phi> = "(\<lambda>x. \<^bold>\<exists>\<^sup>Ey. G y)::\<tau>"
        have "?\<phi> = (\<lambda>x. \<^bold>\<top>) \<or> ?\<phi> = (\<lambda>x. \<^bold>\<bottom>)" by (rule OnlyTopDichotomy[OF onlytop])
        thus ?thesis
        proof
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<top>)"
          have "?\<phi> (undefined::e) w = ((\<lambda>x. \<^bold>\<top>)::\<tau>) (undefined::e) w" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis by auto
        next
          assume h: "?\<phi> = (\<lambda>x. \<^bold>\<bottom>)"
          obtain v where "w \<^bold>r v" and gv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Th4_Two[OF A] by blast
          have "?\<phi> (undefined::e) v = ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) (undefined::e) v" by (rule fun_cong[OF fun_cong[OF h]])
          thus ?thesis using gv by auto
        qed
      qed }
    thus ?thesis by blast
  qed
  theorem G_ex_Two_unconditional: assumes A: "Ax1GenTwo" shows "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    by (rule G_ex_Two[OF A ae_Two[OF A]])

\<comment>\<open>Sanity checks, as in session L.\<close>
  lemma consistency: "True" nitpick[satisfy, card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
  lemma Fig8_Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>" using Ax4 by blast
  lemma Two_strictly_weaker: assumes Ax1GenTwo shows "Ax1GenS"
    nitpick[card i=1-2, card e=1-2, timeout=240, expect=unknown] oops

\<comment>\<open>FAILS.  Session L proves AllExist -- every entity is actual at every world -- from the essence
  (lambda z. z = y and z is not actual) of a God-like being: that essence is non-empty at a world
  where y is not actual, and its inclusion clause is then vacuous BECAUSE the clause quantifies
  ACTUALISTICALLY, an actual witness of the essence being a contradiction in terms.  In the mixed
  setting the essence's clause is possibilist, so the clause is no longer vacuous and the proof
  breaks down.  Nitpick's verdict on the statement is recorded here.\<close>
  lemma AllExist: assumes Ax1GenTwo shows "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>"
    nitpick[card i=1, card e=1-2, timeout=240, expect=genuine] oops

  context
    fixes dummy::unit
    assumes A: "Ax1GenTwo"
  begin
\<comment>\<open>ADAPTED only in dropping ae: PossGod supplies the God-like being session L takes from
  G_ex_Two, and the box of NecExist is the actualist one, which is all the proof uses.\<close>
  lemma Reach_K: assumes ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
    proof (rule ccontr)
      assume hn: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
      obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
      let ?\<chi> = "\<lambda>x::e. \<phi> z"
      obtain g where g: "G g w" using PossGod[OF A] by blast
      have Eg: "E g w" using g Ax3 unfolding God_def by blast
      have neq: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using zt by metis
      have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using neq hn by auto
      from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x)) w" unfolding NecExist_def by blast
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x) v" using box v by blast
      thus False using hn v by auto
    qed
\<comment>\<open>ADAPTED: session L needs AllExistI here, to produce the actual witness its actualist clause
  asks for.  With the possibilist clause the witness of Reach_K does directly -- which is what lets
  the block go through although AllExist itself is lost.\<close>
  lemma EssMemI_K: assumes e: "(\<phi> Ess. x) w" shows "\<phi> x w"
    proof (rule ccontr)
      assume hn: "\<not> \<phi> x w"
      have cl: "(\<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<^bold>\<not>(\<phi> y)))) w"
        using e[unfolded Essence_def, THEN spec, of "\<lambda>y. \<^bold>\<not>(\<phi> y)"] hn by blast
      obtain u where u: "w \<^bold>r u" using Serial by blast
      have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl u by blast
      obtain v y where v: "w \<^bold>r v" and y: "\<phi> y v" using Reach_K[OF ne] by blast
      show False using cl v y by blast
    qed
\<comment>\<open>ADAPTED, and STRONGER: the conclusion is the possibilist coextension, and the two appeals to
  AllExistI of session L disappear with the actualist clause.\<close>
  lemma UniqueEss1_K: "\<lfloor>(\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
    proof -
      { fix w v y assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w" and v: "w \<^bold>r v"
        have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
        proof -
          fix \<phi>' \<psi>' assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' y v"
          have leib: "(y \<^bold>\<equiv> x) v"
            using a[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v c by blast
          have "\<psi>' x w" using EssMemI_K[OF b] .
          hence xv: "\<psi>' x v" using MC_Two[OF A, of "\<psi>' x", rule_format, of w] v by blast
          show "\<psi>' y v" using leib[THEN spec, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] xv by blast
        qed
        have "(\<phi> y \<^bold>\<leftrightarrow> \<psi> y) v" using tr[OF e1 e2] tr[OF e2 e1] by blast }
      thus ?thesis by blast
    qed
\<comment>\<open>ADAPTED only in dropping AllExistI.\<close>
  lemma UniqueEss2_K: "\<lfloor>(\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
    proof -
      { fix w assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w"
        have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
        proof (rule ccontr)
          fix \<phi>' \<psi>' z t assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' z t" and d: "\<not> \<psi>' z t"
          let ?\<chi> = "\<lambda>x::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
          have ne: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using c d by metis
          obtain u where u: "w \<^bold>r u" and uz: "\<phi>' z u \<and> \<not> \<psi>' z u" using Reach_K[OF ne] by auto
          have "(\<phi>' z \<^bold>\<leftrightarrow> \<psi>' z) u" using UniqueEss1_K[where \<phi>=\<phi>' and \<psi>=\<psi>' and x=x, rule_format, of w] a b u by blast
          thus False using uz by blast
        qed
        have "\<phi> = \<psi>" using half[OF e1 e2] half[OF e2 e1] by blast
        hence "(\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)) w" by auto }
      thus ?thesis by blast
    qed
  end

\<comment>\<open>The remaining results of the article that consume Ax1Gen.  The filter clause is the Notes' one with the
  ACTUALIST inclusion at the world of evaluation, as the Notes' mixed copy does: the possibilist one,
  boxed, would make the clause a restatement of Ax4 and measure nothing; the box comes from MC_Two, so
  Filter and UltraFilter take Ax1GenTwo.\<close>
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  definition Evil ("Ev") where "Ev x \<equiv> \<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<supset> \<phi> x"

\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma PosProps: "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop_Two by blast
        have "P ((\<lambda>x. x \<^bold>= x)::\<tau>) w"
          using Ax4[of "(\<lambda>x. \<^bold>\<top>)::\<tau>" "(\<lambda>x. x \<^bold>= x)::\<tau>", rule_format, of w] t by simp
        hence "(P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P((\<lambda>x. x \<^bold>= x)::\<tau>)) w" using t by simp }
      thus ?thesis by blast
    qed
\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma NegProps: "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"
    proof -
      { fix w
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of w] PosProps by simp
        have nn: "\<not> P ((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>) w"
          using Ax2a[of "(\<lambda>x. x \<^bold>\<noteq> x)::\<tau>", rule_format, of w] PosProps by simp
        have "(\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P((\<lambda>x. x \<^bold>\<noteq> x)::\<tau>)) w" using nb nn by simp }
      thus ?thesis by blast
    qed
\<comment>\<open>NEW, and the price of the mixed setting: session L reads the filter's closure clause straight
  off Ax4, because there the two inclusions agree.  Here Ax4 consumes a possibilist inclusion and
  the clause offers only an actualist one, so the closure has to be argued: if the consequent were
  not positive its complement would be (Ax2a), positivity survives to a successor (Ax2b), and
  Th4_Two supplies a successor with an ACTUAL God-like being, which has every property positive
  there -- so it has the antecedent and the complement of the consequent at once, against the
  actualist inclusion.  This is the argument of the Notes' own mixed copy.\<close>
  lemma PosClosureAct:
    assumes A: "Ax1GenTwo" and p: "P \<phi> w" and incl: "(\<phi> \<^bold>\<supset>\<^sub>A \<psi>) w"
    shows "P \<psi> w"
  proof (rule ccontr)
    assume hn: "\<not> P \<psi> w"
    hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
    obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4_Two[OF A] by blast
    have P\<phi>v: "P \<phi> v" using Ax2b[of \<phi>, rule_format, of w] p v by blast
    have Pnv: "P (\<^bold>~\<psi>) v" using Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v by blast
    have "\<phi> x v" using Gx P\<phi>v unfolding God_def by blast
    moreover have "\<not> \<psi> x v" using Gx Pnv unfolding God_def by blast
    ultimately show False using incl v xa by blast
  qed
\<comment>\<open>ADAPTED: the statement is session L's with the actualist inclusion, the proof is spelled out
  because the closure clause is PosClosureAct rather than Ax4 itself.\<close>
  lemma Filter: assumes A: "Ax1GenTwo" shows "\<lfloor>Filter P\<rfloor>"
    proof -
      { fix w
        have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
        have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
        have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x) w"
          have "(\<phi> \<^bold>\<supset>\<^sub>A \<psi>) w" using MC_Two[OF A, of "\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<supset> \<psi> x"] s by blast
          thus "P \<psi> w" using PosClosureAct[OF A p] by blast
        qed
        have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>. \<psi>) w" using Ax1 by blast
        have "Filter P w" using t nb cl cj by auto }
      thus ?thesis by blast
    qed
  lemma UltraFilter: assumes A: "Ax1GenTwo" shows "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
        proof -
          fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
        qed
        have "UFilter P w" using Filter[OF A] ex by auto }
      thus ?thesis by blast
    qed
\<comment>\<open>UNCHANGED from session L, character for character.\<close>
  lemma NecNoEvil: "\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. Ev x))\<rfloor>"
    proof -
      { fix w v assume wv: "w \<^bold>r v"
        have "\<not>((\<^bold>\<exists>\<^sup>Ex. Ev x) v)"
        proof
          assume "(\<^bold>\<exists>\<^sup>Ex. Ev x) v"
          then obtain x where ev: "Ev x v" by auto
          have "((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x v"
            using ev[unfolded Evil_def, THEN spec, of "(\<lambda>z. \<^bold>\<bottom>)::\<tau>"] NegProps by simp
          thus False by simp
        qed }
      thus ?thesis by blast
    qed

\<comment>\<open>A DEGENERACY OF VARIANT 3 THAT THE SETTING DOES NOT TOUCH, recorded here because it
  decides how much the transfer above is worth.  Goedel's original essence together with Fig. 8's
  non-emptiness clause already forces the frame to have EXACTLY ONE world -- from Ax2a, Ax3 and Ax4
  alone, with no reading of Ax1Gen, in the actualist, the possibilist and the mixed setting alike.
  The reason: a point property (true of one individual at one world and of nothing else) is an
  essence of its subject, because the original essence asks for nothing more than the inclusion
  clause, and that clause is vacuous away from the point; necessary existence then asks for the
  point property to be exemplified at every successor, which pins the successors down to the point's
  own world, and the point property of any OTHER world is an essence too and cannot be exemplified
  at all.  The same theorem holds verbatim in session L and in sessions F and H, where it is stated
  as well; in variant 2 (sessions E, M, N) it does NOT hold, the essence there requiring the essence
  to be exemplified by its subject, which a foreign point property is not.\<close>
  abbreviation Pt::"e\<Rightarrow>i\<Rightarrow>\<tau>" where "Pt x w \<equiv> \<lambda>z u. z = x \<and> u = w"
  lemma NeBot: assumes "\<phi> (x::e) (w::i)" shows "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"
    proof -
      have "\<not> ((\<lambda>z. \<^bold>\<bottom>)::\<tau>) x w" by simp
      thus ?thesis using assms by metis
    qed
  lemma PtNe: "Pt x w \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using NeBot[of "Pt x w" x w] by simp
  lemma EssPt: "((Pt x w) Ess. x) w"
    unfolding Essence_def using PtNe by auto
  lemma E_only_here: assumes ex: "E x w" and r: "w \<^bold>r u" shows "u = w"
    proof -
      from ex EssPt have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x w) z)) w" unfolding NecExist_def by blast
      thus ?thesis using r by auto
    qed
  theorem OneWorld: "(u::i) = v"
  proof (rule ccontr)
    assume hne: "u \<noteq> v"
    have nbot: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) u"
      using Ax2a[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>", rule_format, of u] PTop_Two by simp
    have Ene: "E \<noteq> ((\<lambda>x. \<^bold>\<bottom>)::\<tau>)" using Ax3[rule_format, of u] nbot by auto
    obtain x u0 where Ex: "E x u0" using Ene by (metis (full_types))
    obtain w0 where w0: "u0 \<^bold>r w0" using Serial by blast
    have r0: "u0 \<^bold>r u0" using w0 E_only_here[OF Ex w0] by simp
    have all: "\<And>u2. u2 = u0"
    proof -
      fix u2 show "u2 = u0"
      proof (rule ccontr)
        assume h2: "u2 \<noteq> u0"
        have ess: "((Pt x u2) Ess. x) u0"
        proof -
          { fix u' and y::e assume r: "u0 \<^bold>r u'" and p: "(Pt x u2) y u'"
            have "u' = u0" using E_only_here[OF Ex r] .
            hence False using p h2 by simp }
          thus ?thesis unfolding Essence_def using PtNe by blast
        qed
        from Ex ess have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (Pt x u2) z)) u0" unfolding NecExist_def by blast
        thus False using r0 h2 by auto
      qed
    qed
    show False using all hne by metis
  qed
\<comment>\<open>So MC_Two above is a theorem for a second, independent reason, and every modal distinction
  this session draws is drawn in a one-world frame.\<close>
  theorem MC_unconditional: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using OneWorld by metis

\<comment>\<open>PARITY.  Counterparts of the results the Lean module of this setting proves and the session
  did not state, so that every result is proved in both systems.  Statements follow the Lean
  module; a reading of the conjunction axiom that Lean postulates enters here as a hypothesis.\<close>
  lemma Ax2a': "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>" using Ax2a by blast
  lemma PosOfGod: assumes g: "G x w" and p: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by simp
    hence "(\<^bold>~\<psi>) x w" using g unfolding God_def by blast
    thus False using p by simp
  qed
  lemma PosIncl: assumes A: "Ax1GenTwo" and h: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<forall>x. G x v \<longrightarrow> \<chi> x v)" shows "P \<chi> w"
    using Ax4[of G \<chi>, rule_format, of w] L_Two[OF A, rule_format, of w] h by auto
end


==> anc/OpenQuestions/alternatives/README.md <==
# Alternatives to Ax1Gen

Question: which reading of Gödel's "any number of summands" (i) yields L: P G, (ii) does not,
with Ax2a alone, yield Th4 (the possible existence of a God-like being — the business of Ax4),
and (iii) how does it affect modal collapse (which need not be blocked)?  Ax1Gen itself fails
(ii): the port's proof of Th4 uses only the instances Φ = ∅ and Φ = {G}.

Setting: variant 2 (modified essence, actualist quantifiers), logic K; frame conditions as
hypotheses.  Sessions: `A/` candidate A (Ax1GenBox), `B/` a rigid-set candidate, `C/`, `D/`
candidate A for variant 3 and Scott's variant; `E/`, `F/` candidate E (Ax1GenTwo, at least two
different conjuncts) for variants 2 and 3; `G/`, `H/` candidate F (Ax1GenOne, at least one
conjunct); `I/` the test of requirement (ii) with Ax2a as the only axiom; `J/`, `K/`
candidate E for Scott's variant and for variant 3 with Th4 postulated; `L/` variant 3 with
Fig. 8's non-emptiness clause confined to the essence, which is the emended variant of the article;
`M/`, `N/` candidate E for variant 2 in the possibilist and the mixed-quantifier setting; `O/`,
`P/` the same two settings for the emended variant 3 (`isabelle build -D .`).  A Nitpick call with `expect=genuine` fails the build unless a genuine
countermodel is found, one with `expect=none` unless none is found within the given
cardinalities.  All 78 Nitpick calls here carry such an annotation -- 42 expecting a genuine
model, 33 of them a countermodel and nine a satisfying one, 23 expecting none within the given
cardinalities, 13 recording that the search gives up -- so a passing build is the certificate, and only that build is: the reports and the Lean modules record the outcomes but
cannot re-establish them.  Positive results are Isar proofs, and every one of them is proved in Lean as well: each session
has a Lean module for its setting, listed with the renamings at the end of this file.

Verdict (see the session-I table at the end): Ax1Gen and Ax1GenBox fail (ii); Ax1GenOne and
Ax1GenTwo meet (i)-(ii) in variant 2, and under both the collapse is derivable -- under
Ax1GenTwo at every world with a positive property other than the universal one
(`G_ex_Two_at`, session E), hence everywhere if necessary existence is not the universal
property (`G_ex_Two_of_E`) or if every world has an actual individual (`G_ex_Two`).
Ax1GenTwo, the reading Gödel's footnote suggests, is the one adopted in the article.

## Candidate A — Ax1GenBox: conjunctions of properties that are positive AND necessarily positive

    ⌊(PosProps Φ ∧ □PosProps Φ ∧ ConjOfPropsFrom φ Φ) ⊃ P φ⌋

| check | result |
|---|---|
| weaker than Ax1Gen | yes: Ax1Gen ⟹ Ax1GenBox (`Box_weaker`, blast); and strictly: Nitpick finds a model of the base axioms + Ax1GenBox in which Ax1Gen fails (`Box_strictly_weaker`, genuine, card i=1-2, e=1) |
| L: ⌊P G⌋ | **derivable** (Φ := P; Isabelle smt, Lean: depends on Ax1GenBox only) |
| Th4 (Ax2a Ax4 L, as in the article) | **derivable**, frame-free (Lean: Ax1GenBox Ax2a Ax4) |
| Th5, MC in KB (article's route via Th1–Th3 and symmetry) | **derivable** (Lean, symmetry as hypothesis) |
| G_ex — a God-like being at every world | **refuted** in K (genuine countermodel, i=2, e=1) |
| MC in K | **refuted** (genuine countermodel) |
| Th3 in S4 | **refuted** (genuine countermodel, reflexive+transitive frame) |
| Th5 in S4 | **refuted** (genuine countermodel) |

So Ax1GenBox restores the situation the article assumed: the argument needs the frame
(symmetry), and the S4 questions have the same negative answer as for Scott's variant with A3.
Why it works: the G_ex trick needs a set Φ that, wherever a God-like being exists, contains
both G and ~G; ~G is never positive where G is, so Φ's members cannot all be positive there.

### Candidate A in Scott's variant (Ax1GenBox in place of A3; session `D/`)

| check | result |
|---|---|
| strictly weaker than Ax1Gen | yes (genuine countermodel to `Ax1GenBox ⟹ Ax1Gen`) |
| L, Coro | derivable (Lean: `L` from Ax1GenBox alone; `Coro` from A1 A2 Ax1GenBox) |
| T3, MC in KB | derivable (Lean, symmetry as hypothesis: A1 A2 A4 A5 Ax1GenBox) |
| G_ex, MC in K, T3 in S4 | all **refuted** (genuine countermodels, i=2, e=1) |

So for Scott's variant the answer to question 3 of the article becomes what the article
expected: with the weakened conjunction axiom, T3 has S4 countermodels again.

### Candidate A in variant 3 (session `C/`) — different

With Ax1GenBox, Nitpick finds no countermodel to G_ex, MC (K), Th3 (S4) for i ≤ 2, e = 1, and
none witnessing that Ax1GenBox is strictly weaker.  This is not a failure of the candidate:
in variant 3 the collapse does not come from Ax1Gen.  The definitions (Gödel's original
essence together with the non-empty necessary inclusion) with Ax2a, Ax3, Ax4 already force a
single world under reflexivity (`OneWorld` of the article, whose Lean dependencies there are
`Ax2a Ax3 Ax4 Rrefl` — Ax1Gen is not used), and in fact in K, see below.  No weakening of Ax1Gen can undo that; the
remedy for variant 3 would have to be in the definitions.  Consequently the emendation is idle
in S4: in a one-world model `Ax1GenBox` gives `Ax1Gen` back (`Ax1Gen_of_refl`, Lean), hence
`Th5` and `MC` (`Th5_S4`, `MC_S4`) — via the nominals of `OneWorld`.  Exploratory searches (`C/`): no
two-world model of variant 3's base axioms exists with up to two individuals — in S4 (a theorem,
`OneWorld`) and, per Nitpick, already in K (`OneWorld_base_K`, `expect=none`, i=2, e=1-2).  That
search has since been settled by a proof: `Serial` makes seriality a theorem of Ax2a, Ax3 and Ax4,
which is all reflexivity was used for in `NoNecExist`, so `OneWorld` holds in K outright
(`Ax1GenTwoVariant3Th4.lean`, dependencies `Ax2a Ax3 Ax4`).  At
i ≤ 3, e ≤ 2 Nitpick gives up on `G_ex`, `MC` (K) and strict weakness (inconclusive).

## Candidate B — Ax1GenR: Φ a rigid (world-independent) set of properties

    ⌊(PosPropsR Φ ∧ ConjR φ Φ) ⊃ P φ⌋,   Φ :: (e ⇒ σ) ⇒ bool

| check | result |
|---|---|
| L: ⌊P G⌋ | **derivable in K** (`L_R`); the proof given is not hybrid-free, and whether a
hybrid-free one exists is open: the article's witness Φ := P is unavailable, P being world-dependent, and what serves instead is P rigidified at the world of evaluation, `{ψ. P ψ w}` — the satisfaction operator `@_w P`. Nitpick does not refute it for i ≤ 2, e = 1 (`expect=none`). Hybrid-free derivability is open, and the criterion of the article does not reach the witness: under this reading Φ is typed `(e⇒σ)⇒bool`, not a world-lifted type. Pointed out in a pre-submission review |
| with L added: G_ex, MC in K, Th3 in S4 | all **refuted** (genuine countermodels) |
| L with an object-language witness | **derivable given `RigidPos`** (`L_R_rigidpos`), from no axiom of the argument at all — `#print axioms` gives the signature and nothing else. The witness is the globally positive properties, `{ψ. ∀v. P ψ v}`, the extension of `A(P ψ)`, which names no world |
| RigidPos: ∀ψ u v. P ψ u ⟶ P ψ v | **refuted** (genuine countermodel), with or without Ax1GenR assumed. Ax2b and `P_succ` fix positivity across every pair of worlds the relation connects, in either direction, so it holds wherever the frame is weakly connected (`RigidPos_of_link`); a countermodel must leave the frame not weakly connected — unrelatedness alone is not enough, two worlds that both see a third agreeing all the same (`pos_of_common_succ`) |
| with RigidPos and L added: G_ex, MC in K, Th3 in S4 | all still **refuted** (genuine countermodels), so the condition does not trivialise the reading |

Candidate B blocks the trivialisation as well, but it may not do the job Ax1Gen was
introduced for; if L has to be postulated one is back at Scott's A3 plus rigid conjunctions.
And it does not escape the hybrid question unconditionally: `L_R` derives L with a satisfaction
operator, which the criterion of the article cannot even see here, Φ being typed
`(e⇒σ)⇒bool`.  What `L_R_rigidpos` adds is that the question turns on one thing only, whether
positivity is the same at every world: given that, a world-free witness serves.  The object
language has just two world-free descriptions of positivity, `A(P ψ)` and its dual, and both need
that condition; Φ := {G} makes the premiss of the axiom its own conclusion.  Whether L follows
here with no condition on positivity at all is open.

#### The singleton instance under candidate E

`Singleton_of_Ax4` needs no conjunction axiom: what the singleton instance of Ax1Gen says, that
positivity is closed under necessary coextension, follows from Ax4 alone.  `Singleton_of_Two`
recovers the instance itself from Ax1GenTwo with Ax3 and Ax4 — **but only for a member other than
the universal property**: the padding adds ⊤ as the second member, which ψ = ⊤ denies.

So what the two-conjunct reading takes away in variant 2 as a whole is the single instance
Φ = {⊤}, and that instance is not idle.  `G_ex_of_Singleton` derives `G_ex` from it
unconditionally, in K and hybrid-free, by the Notes' own route: the empty set at the world in
question is replaced by {⊤} (positive by `PTop_Two`), and {⊥} serves where a God-like being does
exist.  The world where it would be needed, where ⊤ is the only positive property and no second
member is to be had, is the world `G_ex_Two_at` leaves aside — and under Ax1GenTwo no such world
exists (`ae_Two`, hybrid-free), so the answers do without the instance.  Whether the instance
itself returns, so that the two readings become equivalent, is known only with a nominal
(`Ax1Gen_of_Two`, `Two_equivalent`); hybrid-free it is open.

## Candidates A and E combined — Ax1GenBoxTwo (session `A/`)

    ⌊(TwoMembers Φ ∧ PosProps Φ ∧ □(PosProps Φ) ∧ ConjOfPropsFrom φ Φ) ⊃ P φ⌋

Both restrictions at once.  It carries more premisses than either, so each implies it
(`BoxTwo_of_Box`, `BoxTwo_of_Two`) and every countermodel to a consequence of either carries
over: candidate A's for `G_ex` and `MC` in K and `Th3`, `Th5` in S4, candidate E's for `Th4` and
`P ⊤` from the conjunction axiom and Ax2a alone.  So requirement (ii) holds **and** the collapse
is blocked, which neither restriction achieves by itself.  Requirement (i) holds as well: `L`
from Ax2a, Ax3 and Ax4, frame-free (`L_BoxTwo`), and with it `Th4` and the KB collapse
(`Th4_BoxTwo`, `MC_BoxTwo`).  No new model search is needed; the transfers are purely logical.
In variant 3 (session `F/`) the combination costs what candidate E costs: the one-world model
there satisfies it, being a model of Ax1GenTwo, so `Th4` (also in S4), `G_ex` and `P ⊤` are
refuted under it as well — kernel-checked in `../lean/OpenQuestions/Ax1GenTwoVariant3Model.lean`
and found again by Nitpick in `F/`.  The collapse is untouched there, `OneWorld` using no
conjunction axiom.  In variant 3' (session `L/`) `L` and `Th4` go through as under candidate E,
the box premiss being trivial for Φ := P (`L_BoxTwo`, `Th4_BoxTwo`, from Ax2a, Ax3, Ax4,
frame-free); and so does the collapse, but only with a nominal: `G_ex_Two_at` does not transfer, its Φ being
{⊥} at a successor with an actual God-like being, and what carries MC instead is the one-world
route, which uses no conjunction axiom at all (`NoNecExist` from the definitions and reflexivity,
`OneWorld_abs` from Ax2a, Ax3, Ax4, then `MC_OneWorld`).  Whether `G_ex` follows hybrid-free is
**open** — Nitpick gives up (`expect=unknown`).  Lean: `../lean/OpenQuestions/Ax1GenBoxVariant2.lean`,
`Ax1GenTwoVariant3Plain.lean`, `Ax1GenTwoVariant3Model.lean`.  Pointed out in a
pre-submission review of the
article.

## Not weaker (rejected on inspection)
* Dropping the □ in ConjOfPropsFrom (φ is *actually* the conjunction) weakens the antecedent,
  i.e. strengthens the axiom.
* Requiring only □PosProps Φ (without PosProps Φ) is not a weakening in K, where □p does not
  imply p; with reflexivity it coincides with candidate A.

## Candidate E — Ax1GenTwo: at least two different conjuncts (sessions `E/`, variant 2; `F/`, variant 3)

    ⌊(TwoMembers Φ ∧ PosProps Φ ∧ ConjOfPropsFrom φ Φ) ⊃ P φ⌋,   TwoMembers Φ ≡ ∃ψ₁ ψ₂. Φ ψ₁ ∧ Φ ψ₂ ∧ ψ₁ ≠ ψ₂

Reading Gödel's "any number of summands" as "a conjunction of at least two different
conjuncts".  This excludes the two rigid instances that make `Ax1Gen` an extensionality
principle (Φ = ∅: the universal property is positive; Φ = {G}: positivity is closed under
necessary coextension), which the proofs of `Th4` in the third variant use.  The exclusion bites
where requirement (ii) tests it, in a theory whose only axiom is Ax2a, and not in variant 2 as a
whole: `Ax4` gives the closure under necessary coextension by itself (`Singleton_of_Ax4`), and
the singleton instance returns under Ax1GenTwo once Ax3 and Ax4 are there, a singleton padded
with ⊤ having two different members and the same conjunction (`Singleton_of_Two`).

| check | variant 2 | variant 3 |
|---|---|---|
| weaker than Ax1Gen | yes (`Two_weaker`, blast); strictly: unknown at the sizes tried | yes; **strictly** (genuine, i=e=1) |
| L: ⌊P G⌋ | **derivable** (Isar `L_Two`: two distinct positives → Φ := P; else ⊤ is the only positive, all properties are ⊤/⊥, G holds of everything) | Nitpick gives up; **derivable with nominals** (`L_Two_hybrid`, via `OneWorld`) |
| P ⊤ | (follows from Ax3, Ax4 as in the article) | **refuted** (genuine, i=e=1): ⊥ may be positive |
| Th4 | **derivable** via Ax4 (`Th4_Two`, as in the article) | **refuted** (genuine, i=e=1, also in S4); with an actual individual at every world: Nitpick gives up, **derivable with nominals** (`Th4_Two_actual_hybrid`, via `G_ex_Two_actual_hybrid` and `OneWorld`) |
| G_ex — the collapse | **derivable** at every world with a positive property other than ⊤ (Isar `G_ex_Two_at`) | **refuted** (genuine) |
| G_ex everywhere | **derivable** if `E ≠ (λx. ⊤)` (`G_ex_Two_of_E`) or if every world has an actual individual (`G_ex_Two`) | — |
| MC in K, Th3 in S4 | **derivable** from it (`MC_Two`, `Th3_Two`, `Th5_Two`) | — |
| the residual case (only ⊤ positive and nothing actual at some world) | **impossible**, hybrid-free (`ae_Two`): Ax2a makes every property ⊤ or ⊥ there, and "an actual God-like being exists" cannot be ⊥ everywhere against `Th4_Two`; so `G_ex_Two_unconditional`, `MC_Two_unconditional` etc. | — |
| relation to Ax1GenBox | Ax1GenBox ⇏ Ax1GenTwo (genuine); converse: none at e=1 | — |

So the two-conjunct reading meets (i) and (ii) in variant 2 and still collapses.  Given any
positive ψ ≠ ⊤ at w, the set Φ = {⊤, ψ} at worlds without a God-like being and {⊥} where one
exists has two different members wherever it is applied, and its conjunction is "no God-like
being exists and ψ z"; Ax4 turns that against P G.  Where ⊤ is the only positive property,
every individual is God-like instead (`all_God_of_only_top`), so only a world with just ⊤
positive AND no actual individual could escape, and no such world exists (`ae_Two`, hybrid-free;
the nominal route via `OneWorld` is kept as `ae_Two_nominal`).  For the third variant the reading is too weak: it loses the
positivity of the universal property and with it `Th4`, the article's own theorem there; the
one-world model is written out and machine-checked in Lean
(`../lean/OpenQuestions/Ax1GenTwoVariant3Model.lean`), and the variant-2 results are checked
in Lean as well (`../lean/OpenQuestions/Ax1GenTwoVariant2.lean`).

### Candidate E in Scott's variant (Ax1GenTwo in place of A3; session `J/`)

The argument of session E with A2 for Ax4 and A1 for Ax2a: `L_Two` (from A1, A2, A5,
Ax1GenTwo), `Coro_Two`, `G_ex_Two_at` at every world with a positive property other than ⊤,
`G_ex_Two` if every world has an actual individual -- which is a theorem, hybrid-free (`ae_Two`,
via `OnlyTopDichotomy` from A1 and `Coro_Two`) -- hence `G_ex_Two_unconditional`,
`T3_Two_unconditional` and `MC_Two_unconditional`, all frame-free and with no side condition.
This is question 3 of the article under the two-conjunct reading.  Lean:
`../lean/OpenQuestions/Ax1GenTwoScott.lean`.

### Candidate E in variant 3 with Th4 postulated (session `K/`)

Session F shows that Ax1GenTwo does not yield Th4 in variant 3.  The article proves Th4 there
from Ax2a, L and A1Gen (Sect. 4.5) -- that is, from the instances Ax1GenTwo removes; its AFP
source states Th4 as an axiom only because no trusted tactic replayed the provers' proof
(Footnote 30).  Taking Th4 as a hypothesis instead: `G_ne`, `E_ne`, `PTop_Two`, `L_Two`
(Ax1GenTwo Ax2a Ax3 Ax4 Th4), and under the side condition hA — at some world with an actual
God-like being some individual is not God-like — `G_ex_Two`, `Th3_Two`, `Th5_Two`, `MC_Two`,
`AllExist_Two`, `Reach_Two`, `EssMemI_Two`, `UniqueEss1_Two` and `UniqueEss2_Two`, all with
object-language witnesses and none with a frame condition: `Serial` derives seriality from
Ax2a, Ax3 and Ax4 alone -- at a dead end every box is vacuously true, the non-emptiness clause
of the inclusion included, so Ax4 makes every property positive against Ax2a -- and that is all
reflexivity was used for.  The construction differs from
session E: χ is the constant property "no actual God-like being exists", and the second
member of Φ beside ⊤ is `G ∨ ¬∃ᴱG`, which is ⊤ at godless worlds and differs from ⊤ exactly
by hA.  hA is satisfiable together with the axioms (Nitpick, one world, two individuals).
Without hA, `G_ex` follows from `OneWorld` and Th4 with nominals (Lean:
`G_ex_Two_hybrid`).  Whether hA can be dropped is open.  Lean:
`../lean/OpenQuestions/Ax1GenTwoVariant3Th4.lean`.

## Candidate F — Ax1GenOne: at least one conjunct (sessions `G/`, variant 2; `H/`, variant 3)

    ⌊(NonEmptyS Φ ∧ PosProps Φ ∧ ConjOfPropsFrom φ Φ) ⊃ P φ⌋,   NonEmptyS Φ ≡ ∃ψ. Φ ψ

Only the empty instance (Φ = ∅, "the universal property is positive") is excluded; the
singleton instance is kept.

| check | variant 2 | variant 3 |
|---|---|---|
| weaker than Ax1Gen | yes (`One_weaker`); strictly: no separating model at e=1 (`none`) | no separating model at e=1 (`none`) |
| L: ⌊P G⌋ | **derivable** (Φ := P is non-empty by Ax3; Isar proof `L_One`) | derivable (same proof) |
| P ⊤ | derivable from Ax3, Ax4 (`PTop_One`) | not refuted at e=1; no derivation known |
| Th4 | **derivable** (Ax2a Ax4 L, `Th4_One`) | not refuted at e=1 (K and S4); no derivation known |
| G_ex — the collapse | **derivable** (`G_ex_One`): the set Φ of the article's G_ex proof, made non-empty by adding the universal property, is a set of positive properties wherever it is evaluated, so Ax1GenOne applies where Ax1Gen did; hence Th3, Th5 and MC frame-free as in the article | not refuted at e=1 |
| relation to Ax1GenBox | Ax1GenBox ⇏ Ax1GenOne (genuine); converse: none at e=1 | none in either direction at e=1 |

So excluding the empty instance changes nothing that matters: in variant 2 the trivialisation
is fully derivable under Ax1GenOne.  Together with candidate E this shows that no cardinality
restriction on Φ isolates the culprit — it is the world-dependence of Φ, which Ax1GenBox
addresses while keeping both rigid instances.

## Session `I/` — Th4 from the conjunction axiom and Ax2a alone

Theory `Th4FromConjunction`: variant-2 definitions, `Ax2a` postulated and nothing else
(no Ax1, Ax2b, Ax3, Ax4).  Requirement (ii) of the article: a conjunction axiom must not by
itself yield the possible existence of a God-like being.

| candidate | Th4 from candidate + Ax2a | P ⊤ from candidate + Ax2a |
|---|---|---|
| Ax1Gen | **derivable** (`Th4_Ax1Gen`, Isar; Nitpick none) | derivable (Φ = ∅) |
| Ax1GenBox | **derivable** (`Th4_Box`; □P G is free by L) | derivable |
| Ax1GenOne | **refuted** (genuine, i,e ≤ 2) | **refuted** |
| Ax1GenTwo | **refuted** (genuine) | **refuted** |

Summary against the article's three requirements — (i) L derivable, (ii) Th4 not from the
axiom + Ax2a, (iii) collapse need not be blocked: Ax1Gen and Ax1GenBox fail (ii);
Ax1GenOne and Ax1GenTwo meet all three in variant 2, and under both the collapse is
derivable (`G_ex_One`; `G_ex_Two_of_E` given `E ≠ (λx. ⊤)`, or `G_ex_Two` given an actual
individual at every world).  A cardinality restriction thus
removes the violation of (ii) but not the collapse, which comes from the world-dependence
of Φ.

## Candidate G — variant 3 with the non-emptiness clause confined to the essence (session `L/`)

Fig. 8 repairs Gödel's original essence by requiring the including property to be non-empty,
and states that repair inside the abbreviation for necessary property inclusion.  `Ax4` then
inherits the clause, although nothing about `Ax4` calls for it — and that inheritance is what
costs variant 3 its theorems under Ax1GenTwo: `E ⊃N ⊤` needs `E` non-empty, so the step that
makes the universal property positive in variant 2, from Ax3 and Ax4, is unavailable.

Session `L/` keeps the clause in the essence and gives `Ax4` the plain inclusion of variant 2.

| check | result |
|---|---|
| consistency | a model of all axioms including Ax1GenTwo (nitpick `satisfy`, genuine, i,e ≤ 2) |
| nothing lost | `Fig8_Ax4`: the clause implies the plain inclusion, so this Ax4 yields Fig. 8's, and every theorem of the article's variant 3 still holds |
| P ⊤ | **derivable** from Ax3 and Ax4, no conjunction axiom (`PTop_Two`) |
| positivity closed under necessary coextension | **immediate**: with the plain inclusion that is Ax4 itself, so no separate lemma |
| L, Th4 | **derivable** (`L_Two`, `Th4_Two`) — the whole of session E transfers verbatim |
| G_ex, Th3, Th5, MC | **derivable**, frame-free and with no side condition: every world has an actual individual (`ae_Two`, hybrid-free, as in session E), so `G_ex_Two_unconditional`, `MC_Two_unconditional` and the `_unconditional` forms of AllExist, Reach_K, EssMemI_K, UniqueEss1_K, UniqueEss2_K |
| AllExist, Reach_K, EssMemI_K, UniqueEss1_K, UniqueEss2_K | **derivable**, and frame-free: `Serial` derives seriality from Ax2a, Ax3, Ax4 alone, which is all reflexivity was used for — question 2 of the article answered with no postulate and no frame condition |
| does full Ax1Gen return? | Nitpick gives up (`expect=unknown`), the axiom quantifying over sets of properties; **yes, with nominals** (`Ax1Gen_of_Two`, `Two_equivalent`, final section) |

So `Th4` is a theorem here, not a postulate, and the two uniqueness lemmata the article leaves
open fall out hybrid-free.  Lean: `../lean/OpenQuestions/Ax1GenTwoVariant3Plain.lean`; the
detector flags nothing in the hybrid-free part (its only flag there is the existence predicate
in `AllExist`, which is informational), and the final section with nominals is hybrid by
construction.  This is a new variant, not Fig. 8, and is presented as such in the article.

## The duplication, measured

These sixteen sessions share a great deal of text verbatim, and the figures belong here rather
than being left to be discovered.  Counting non-blank lines: of session L's 841, 413 also occur in
session E; O and P share 288; every pair among E, L, M, N, O, P shares at least 144 (L and M).
The sixteen come to 5790 non-blank lines in all.

The duplication is deliberate and it is a cost, not a feature.  Each session fixes its axioms by
`axiomatization`, as the *Notes* do, so a variant is a new theory rather than an instance of a
locale.  Removing the duplication would mean locales or type classes throughout, hence rewriting
all sixteen sessions and departing from the style of the work being studied -- and the sessions
exist in order to be compared with that work.  The trade was made knowingly and is recorded here
so that a reader need not infer it: what is gained is that each session reads as one of the
*Notes*' theories does, and what is paid is that a change to the shared part has to be made
sixteen times.

## Lean counterparts

Every session has a Lean module in `../lean/OpenQuestions/` for the same setting, and every
result stated in one is stated in the other; a reading of the conjunction axiom that a session
takes as a hypothesis is an axiom of the module, and a statement a session refutes or leaves to
Nitpick is an `example` closed by the placeholders `countermodel` or `openproblem`, which no
theorem uses.  Session F's countermodel is written out as `Ax1GenTwoVariant3Model`.

Three things are on one side only, each because the systems differ and not because a result is
missing.  The Nitpick searches are Isabelle's, Lean having no model finder.  `L_Box_inst`
(A, C, D) names the set the automation proof of `L_Box` hides; a Lean proof term writes the set
out, so there is nothing for it to do there.  And the auxiliary steps of a proof follow the
proof: session B reaches `L_R` through `L_R_fwd` and `L_R_bwd` and `L_R_rigidpos` through
`L_RP_fwd` and `L_RP_bwd`, where the module uses `posGlobal_at` and `posGlobal_of`, and the
module reaches `MC_BoxTwo` through `Th5_KB_BoxTwo`, which session L does not state.

| session | Lean module | session | Lean module |
|---|---|---|---|
| A | `Ax1GenBoxVariant2` | I | `Th4FromConjunction` |
| B | `Ax1GenRigidVariant2` | J | `Ax1GenTwoScott` |
| C | `Ax1GenBoxVariant3` | K | `Ax1GenTwoVariant3Th4` |
| D | `Ax1GenBoxScott` | L | `Ax1GenTwoVariant3Plain` |
| E | `Ax1GenTwoVariant2` | M | `Ax1GenTwoVariant2Poss` |
| F | `Ax1GenTwoVariant3` | N | `Ax1GenTwoVariant2AndersonQuant` |
| G | `Ax1GenOneVariant2` | O | `Ax1GenTwoVariant3PlainPoss` |
| H | `Ax1GenOneVariant3` | P | `Ax1GenTwoVariant3PlainAndersonQuant` |

Names agree except where a session suffixes the reading: `L_Box`/`Th4_Box` (A, C, D) are `L`/`Th4`
in Lean, `Coro_Box` (D) is `Coro`, `PTop_Two` (E, J, K, L) is `PTop`, `Fig8_Ax4` (L, O, P) is
`Ax4_Fig8`, and the filter lemmata `PosProps`, `Filter`, `UltraFilter` (E, L, O, P) are
`PosProps'`, `PisFilter`, `PisUFilter` --- with `Filter_unconditional` and
`UltraFilter_unconditional` (E, L) likewise `PisFilter_unconditional` and
`PisUFilter_unconditional`.  Four run the other way: `PTop` (M, O, P) is `PTop_Two` in Lean,
`Th4` (I) is `Th4_Box`, and `only_top_and_empty_domain` (N) is
`only_top_and_empty_domain_False`.  The filter clause is the one of the Notes' ModalFilter, an
inclusion at the world of evaluation, in both systems.  The additions marked PARITY at the end of
each session are the counterparts of what the Lean modules proved first: the port's `Th1`--`Th3`
and its two auxiliary lemmata `Ax2a'` and `PosOfGod` where a session lacked them, and the
results the tables above list as Lean's.



==> anc/OpenQuestions/alternatives/ROOT <==
session Ax1GenAlternatives in A = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternatives

session Ax1GenAlternativesB in B = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesB

session Ax1GenAlternativesV3 in C = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3

session Ax1GenAlternativesScott in D = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesScott

session Ax1GenAlternativesTwo in E = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesTwo

session Ax1GenAlternativesV3Two in F = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3Two

session Ax1GenAlternativesOne in G = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesOne

session Ax1GenAlternativesV3One in H = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3One

session Th4FromConjunction in I = HOL +
  options [timeout = 3600, document = false]
  theories
    Th4FromConjunction

session Ax1GenAlternativesScottTwo in J = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesScottTwo

session Ax1GenAlternativesV3TwoTh4 in K = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3TwoTh4

session Ax1GenAlternativesV3Plain in L = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3Plain

session Ax1GenAlternativesTwoPoss in M = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesTwoPoss

session Ax1GenAlternativesTwoAnderson in N = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesTwoAnderson

session Ax1GenAlternativesV3PlainPoss in O = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3PlainPoss

session Ax1GenAlternativesV3PlainAnderson in P = HOL +
  options [timeout = 3600, document = false]
  theories
    Ax1GenAlternativesV3PlainAnderson


==> anc/OpenQuestions/audit/Audit.thy <==
theory Audit imports "NotesBase.SurjectiveCantor" "NotesBase.HOMLinHOL" "NotesBase.TestsHOML" "NotesBase.ModalFilter" "NotesBase.GoedelVariantHOML1" "NotesBase.GoedelVariantHOML2" "NotesBase.GoedelVariantHOML3" "NotesBase.ThereIsNoEvil1" "NotesBase.ThereIsNoEvil2" "NotesBase.ScottVariantHOML" "NotesBase.HOMLinHOLonlyK" "NotesBase.ScottVariantHOMLinK" "NotesBase.ScottVariantHOMLAndersonQuant" "NotesBase.GoedelVariantHOML1poss" "NotesBase.GoedelVariantHOML2poss" "NotesBase.GoedelVariantHOML3poss" "NotesBase.ScottVariantHOMLposs" "NotesBase.EvilDerivable" "NotesBase.GoedelVariantHOML1AndersonQuant" "NotesBase.GoedelVariantHOML2AndersonQuant" "NotesBase.GoedelVariantHOML3AndersonQuant" "NotesBase.HOMLinHOLonlyS4" "NotesBase.TestsHOMLinS4" "NotesBase.GoedelVariantHOML1inS4" "NotesBase.GoedelVariantHOML2inS4" "NotesBase.GoedelVariantHOML2possInS4" "NotesBase.GoedelVariantHOML3inS4" "NotesBase.GoedelVariantHOML3possInS4" "NotesBase.ScottVariantHOMLinS4" "NotesBase.ScottVariantHOMLpossInS4"
begin
ML_file "HybridAudit.ML"
ML \<open>
val thys = ["SurjectiveCantor", "HOMLinHOL", "TestsHOML", "ModalFilter", "GoedelVariantHOML1", "GoedelVariantHOML2", "GoedelVariantHOML3", "ThereIsNoEvil1", "ThereIsNoEvil2", "ScottVariantHOML", "HOMLinHOLonlyK", "ScottVariantHOMLinK", "ScottVariantHOMLAndersonQuant", "GoedelVariantHOML1poss", "GoedelVariantHOML2poss", "GoedelVariantHOML3poss", "ScottVariantHOMLposs", "EvilDerivable", "GoedelVariantHOML1AndersonQuant", "GoedelVariantHOML2AndersonQuant", "GoedelVariantHOML3AndersonQuant", "HOMLinHOLonlyS4", "TestsHOMLinS4", "GoedelVariantHOML1inS4", "GoedelVariantHOML2inS4", "GoedelVariantHOML2possInS4", "GoedelVariantHOML3inS4", "GoedelVariantHOML3possInS4", "ScottVariantHOMLinS4", "ScottVariantHOMLpossInS4"];
val here = \<^theory>;
\<comment>\<open>the detectors append, so start from empty reports\<close>
val files = {plain = SOME "isabelle-report.txt", filtered = SOME "isabelle-report-filtered.txt",
  heads = SOME "isabelle-heads.txt", whole = SOME "isabelle-report-whole.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["isabelle-report.txt", "isabelle-report-filtered.txt", "isabelle-heads.txt", "isabelle-report-whole.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all_whole files here n thys) thys;
\<close>
ML_file "AxiomDeps.ML"
ML \<open>
\<comment>\<open>the postulates each result depends on: the counterpart of Lean's #print axioms\<close>
val () = File.write (Path.explode "isabelle-axioms.txt") "";
val () = List.app (fn n => AxiomDeps.run_theory "isabelle-axioms.txt" here n thys) thys;
\<close>
end


==> anc/OpenQuestions/audit/AxiomDeps.ML <==
(* The postulates a theorem's proof depends on, read off the recorded proof term: the
   Isabelle/HOL counterpart of Lean's `#print axioms`, and the check that the two agree.

   Under `record_proofs = 2` a theorem's proof body is kept, and every primitive step that
   introduces a postulate is a PAxm node.  Folding over the atoms of the unreconstructed
   proof (no reconstruction is needed here: the names are in the header, not in the omitted
   terms) collects them all.  Three kinds of PAxm are not postulates of the development and are
   dropped:

     - `Pure.*`            the primitive rules of the meta logic (equal_intr, combination, ...)
     - `<thy>.*_def_raw`   the defining equations of `definition`; Lean's `#print axioms` does
                           not report definitions either
     - `<thy>.arity_type_*` the class arities that come with `typedecl`

   What is left is exactly what `axiomatization` introduced, which is what the article's tables
   name.  A theorem whose proof body was not kept yields NONE, distinguished in the report from
   a theorem that depends on nothing.

   The postulates a theorem uses need not be its own theory's: the variant theories of the
   *Notes* declare Ax1Gen, Ax2a and the rest locally but inherit the embedding and the frame
   conditions Rrefl, Rsymm, Rtrans from HOMLinHOL.  So the accepted prefixes are those of every
   audited theory, not of the one theorem's theory --- a filter keyed to the latter reports no
   dependence on any frame condition anywhere, which is false and was the first thing this file
   got wrong.  Names are printed with the declaring theory stripped only when it is the
   theorem's own. *)

structure AxiomDeps =
struct

structure P = Proofterm;

fun is_postulate thys n =
  exists (fn t => String.isPrefix (t ^ ".") n) thys andalso
  not (String.isSuffix "_def_raw" n) andalso
  not (exists (fn t => String.isPrefix (t ^ ".arity_type_") n) thys);

fun short base n = if String.isPrefix (base ^ ".") n then unprefix (base ^ ".") n else n;

fun postulates_of thys base th =
  let
    val prf = P.proof_of (P.strip_thm_body (Thm.proof_body_of th));
    fun at (P.PAxm (n, _, _)) acc = if is_postulate thys n then insert (op =) n acc else acc
      | at _ acc = acc;
  in sort string_ord (map (short base) (P.fold_proof_atoms true at [prf] [])) end;

fun theorems_of thy base =
  let
    val names = Facts.dest_static false [] (Global_Theory.facts_of thy);
    val here = filter (fn (n, _) => String.isPrefix (base ^ ".") n) names;
  in maps (fn (n, ths) => map (fn th => (n, th)) ths) here end;

(* one line per theorem: `name :: postulate ...`, or `name :: <none>`, or `! name: no proof
   body`.  A theorem stated by `axiomatization` depends on itself, and is marked. *)
fun run_theory file thy base thys =
  let
    val out = Path.explode file;
    fun log s = File.append out (s ^ "\n");
    val thms = theorems_of thy base;
    val results = map (fn (n, th) =>
      (n, try (postulates_of thys base) (Thm.transfer thy th))) thms;
    val known = filter (fn (_, r) => is_some r) results;
    val nobody = length results - length known;
    fun self (n, SOME [p]) = short base n = p
      | self _ = false;
    val () = log ("== " ^ base ^ ": " ^ string_of_int (length results) ^ " facts, " ^
                  string_of_int (length (filter self results)) ^ " postulates, " ^
                  string_of_int nobody ^ " without a proof body");
    fun show (n, NONE) = log ("   ! " ^ short base n ^ ": no proof body")
      | show (n, SOME []) = log ("   " ^ short base n ^ " :: <none>")
      | show (n, SOME ps) =
          log ("   " ^ short base n ^ " :: " ^ space_implode " " ps ^
               (if self (n, SOME ps) then "   [postulate]" else ""));
  in List.app show results end;

end;


==> anc/OpenQuestions/audit/HybridAudit.ML <==
(*  Hybrid-witness detector for Isabelle/HOL proof terms.

    For every theorem declared in a theory, traverse the recorded proof term and collect every
    term substituted for a variable of world-lifted type (sigma = i=>bool, tau = e=>sigma, ...),
    or of a predicate on such a type ((e=>sigma)=>bool, a set of properties simpliciter).
    A witness is checked against the GRAMMAR of the modal object language L: after the
    connectives of the embedding have been folded back (they are abbreviations, and only they are
    folded --- an abbreviation of an audited theory stays expanded, so that it cannot hide a
    witness), the term is accepted only if it is built from those connectives, the raw
    propositional connectives, equality and quantification (the unfoldings of the lifted
    connectives), the constants of the audited theories, and variables --- every binder, variable
    and constant at a type of the language (individuals, bool, sigma = i=>bool as a unit, and
    function types between these), the type of worlds admitted only as the type of a binder of
    the witness and as the type argument of a quantifier (read) or an equality (NOMINAL), and the
    body of a world binder mentioning no other world bound inside the witness.  The grammar is a
    whitelist; everything else is flagged, and the flags say why:
      NOMINAL  an equation between worlds (HOL.eq, the lifted or the Leibniz equality at i),
      ACCESS   the accessibility relation R,
      RIGID    a free variable of world type (a satisfaction operator; a schematic variable is
               a placeholder the proof holds for every instantiation of, and is passed over),
      WORLDQ   a second world under a world binder: the body of a lambda or a quantifier over
               worlds inside the witness may mention no other world bound inside it, so
               `ALL v. F v`, `EX v. F v`, `Mvalid F` and the embedding's quantifier at i are the
               universal or the existential modality of the term F of L and pass, and
               `ALL psi. psi v --> psi u` under any of them, or inside a property, is flagged,
      FOREIGN  anything outside the grammar: a choice operator, `undefined`, `If`, a
               binder, variable or constant whose type is not a type of the language (a
               world-indexed family i=>sigma, a Skolem function of a world e=>i, a polymorphic
               definition of the theory instantiated at i, a type copy of i); a `Let` is
               unfolded before the scan, as the Lean detector reads through a `let`,
      ACTUAL   existsAt outside the actualist quantifiers (informational only).
    A constant the audited theory DEFINES is accepted as part of its signature; the right-hand
    sides of all its definitions and abbreviations are scanned by the same grammar, reported, and
    a constant whose definition is flagged carries its flags into every witness that uses it.
    Counterpart of HybridAudit.lean; the two are checked against the same suite of probes
    (probes/HybridProbes.thy, lean/HybridProbes.lean).  Requires record_proofs = 2.

    Every collected term is attributed to the head of the proof application it is an argument
    of (Proofterm.any_head_of), which for a rule application is the PThm of the rule, and to its
    position among that rule's arguments.  Two readings are provided:

      run_theory           EVERY collected term argument counts, whatever rule and position.
      run_theory_filtered  the reading that measures the criterion directly: a term counts if it
                           is substituted for a variable of one of the developments' OWN facts ---
                           an axiom, a definition (named, or the anonymous equation the unfolder
                           derives from it), a theorem of an audited theory --- in any position,
                           or for a variable of any other fact --- a rule of HOL, a lemma of the
                           library, the clause lemmas `metis` and `smt` leave in the theory, a
                           local hypothesis --- outside that fact's SCHEMA positions, which are
                           read off its statement (`schema_positions`): a variable that is a
                           function over a type variable (the body ?P of `spec`, `allE`, `exI`,
                           the ?f ?g of `fun_cong` and `Pure.combination`, a motive, a
                           continuation) or that occurs only as a side of an equation (the sides
                           of the rewriter's equational rules).  So the ?x of `spec`, `allE`, `exI`
                           and of `fun_cong` count, the equational scaffolding of the rewriter does
                           not.  Schema positions are descended into but not counted.
      run_theory_all       both at once, plus a diagnostic (`report_heads`) listing the rule and
                           the position class of every collected term.

    Two earlier versions of the filtered reading are recorded here because their figures were
    published.  The first passed over every argument of a listed rule, witnesses included, and
    was wrong (the witnesses A, bottom, "the empty property is positive" under `exI` and `allE`
    in the Notes' own proofs).  The second counted every position not passed over --- and, once
    the nested bodies were actually read (see `plug` below), flagged the clause terms and skolem
    constants of the `smt` and `metis` replays under rule names no list had foreseen.  The present
    reading is the one the criterion states: what the argument substitutes for its own variables.
    A third version gated the other rules by a list (`meta_rules`) and counted, of a listed rule,
    its witness positions only; a rule not listed was machinery in every position.  `fun_cong` was
    not listed, and a nominal at its point --- where two predicates proved equal are applied ---
    passed (found on the Lean side, whose list had the same gap, by an external reader, B. Lindheim,
    29 October 2026; probe_congrfun_point of the suite).  The present reading reads every rule by
    its statement. *)

structure HybridAudit =
struct

structure P = Proofterm;

fun clean s = XML.content_of (YXML.parse_body s);

(* every theory of the dataset declares its own type of worlds by `typedecl i`, so the world
   type is recognised by name, not by identity with one fixed type *)
fun is_world (Type (n, [])) = (Long_Name.base_name n = "i")
  | is_world _ = false;

fun is_lifted T =
  let val bs = binder_types T and b = body_type T in
    b = HOLogic.boolT andalso not (null bs) andalso is_world (List.last bs)
  end;

(* a type whose witnesses are examined: world-lifted, or a predicate on lifted things, such as
   (e => sigma) => bool, a set of properties *simpliciter*.  The second kind is not world-lifted,
   so a witness at it would escape is_lifted, yet the object language has no term for it either:
   that is where a satisfaction operator can enter under a rigid reading of the conjunction
   axiom. *)
fun is_witness_ty T =
  is_lifted T orelse
  (body_type T = HOLogic.boolT andalso exists is_lifted (binder_types T));

(* the facts of the developments themselves: a named fact, or a constant, of an audited theory *)
fun is_own_fact thys r = exists (fn t => String.isPrefix (t ^ ".") r) thys;

type flags = {nominal: bool, access: bool, rigid: bool, worldq: bool, foreign: bool, actual: bool};
(* a collected term, and its printed form with flags *)
type inst = {rule: string, desc: string, meta: bool, term: term};
type shape = {rule: string, desc: string, meta: bool, term: string, flags: flags};
val no_flags = {nominal = false, access = false, rigid = false, worldq = false, foreign = false, actual = false};
val f_nominal = {nominal = true, access = false, rigid = false, worldq = false, foreign = false, actual = false};
val f_access = {nominal = false, access = true, rigid = false, worldq = false, foreign = false, actual = false};
val f_rigid = {nominal = false, access = false, rigid = true, worldq = false, foreign = false, actual = false};
val f_worldq = {nominal = false, access = false, rigid = false, worldq = true, foreign = false, actual = false};
val f_foreign = {nominal = false, access = false, rigid = false, worldq = false, foreign = true, actual = false};
val f_actual = {nominal = false, access = false, rigid = false, worldq = false, foreign = false, actual = true};
fun merge (a: flags) (b: flags) =
  {nominal = #nominal a orelse #nominal b, access = #access a orelse #access b,
   rigid = #rigid a orelse #rigid b, worldq = #worldq a orelse #worldq b,
   foreign = #foreign a orelse #foreign b, actual = #actual a orelse #actual b};
fun any (f: flags) = #nominal f orelse #access f orelse #rigid f orelse #worldq f orelse #foreign f orelse #actual f;
fun hybrid (f: flags) = #nominal f orelse #access f orelse #rigid f orelse #worldq f orelse #foreign f;
fun show_flags (f: flags) =
  space_implode " " (map_filter I
    [if #nominal f then SOME "NOMINAL" else NONE, if #access f then SOME "ACCESS" else NONE,
     if #rigid f then SOME "RIGID" else NONE, if #worldq f then SOME "WORLDQ" else NONE,
     if #foreign f then SOME "FOREIGN" else NONE, if #actual f then SOME "ACTUAL" else NONE]);

(* the three patterns alone, on a raw (unfolded) term: used for the STATEMENTS of unread leaves,
   which are not witnesses and are raw HOL, so that a world equation in them is reported *)
fun scan_patterns t =
  let
    fun go (Const (c, T)) =
          merge (if c = \<^const_name>\<open>HOL.eq\<close> andalso
                    (case binder_types T of U :: _ => is_world U | [] => false) then f_nominal else no_flags)
            (merge (if String.isSuffix ".R" c then f_access else no_flags)
                   (if String.isSuffix ".existsAt" c then f_actual else no_flags))
      | go (Free (_, T)) = if is_world T then f_rigid else no_flags
      | go (Var (_, T)) = if is_world T then f_rigid else no_flags
      | go (Bound _) = no_flags
      | go (Abs (_, _, b)) = go b
      | go (u $ v) = merge (go u) (go v);
  in go t end;


(* ------------------------------------------------------------- the grammar of L *)

(* the connectives of the embedding, by base name (every theory of the dataset carries the same
   abbreviations, under its own or the base theory's name) *)
val embedding_names =
  ["Mbot", "Mtop", "Mneg", "Mand", "Mor", "Mimp", "Mequiv", "Mbox", "Mdia", "Mprimeq", "Mprimneg",
   "Mnegpred", "Mconpred", "Mexclor", "Mallposs", "Mallpossb", "Mexiposs", "Mexipossb",
   "Mallact", "Mallactb", "Mexiact", "Mexiactb", "Mleibeq", "Mvalid"];
val quant_poly = ["Mallposs", "Mallpossb", "Mexiposs", "Mexipossb"];
val eq_poly = ["Mprimeq", "Mprimneg", "Mleibeq"];
fun is_embedding_const c = member (op =) embedding_names (Long_Name.base_name c);

(* fold back the connectives of the embedding, and only them.  Proof_Context.contract_abbrevs
   folds every abbreviation in scope, the audited theory's own included, which would put
   `Pt x w` in place of `%z u. z = x & u = w`; here a fold is accepted only if the constant it
   produces is a connective. *)
(* Isabelle stores the reverse rules of an abbreviation applied to a schematic world, `... ?w`,
   and matches them first-order; so `%w. ALL x. existsAt x w --> Phi x w` folds back to the
   actualist quantifier only when its body is a variable applied to x and w, and not when it is
   a formula --- there `?Phi x ?w` is no pattern.  The rules are therefore re-formed with the
   world abstracted, `%w. ...` on the left and the constant without `?w` on the right, which
   makes `?Phi x w` a higher-order pattern; the folding is then complete, for the embedding's
   connectives and them only.  The stored, applied rules serve afterwards for what remains. *)
fun embedding_stages ctxt =
  let
    val thy = Proof_Context.theory_of ctxt;
    val consts = Proof_Context.consts_of ctxt;
    val nets = Consts.revert_abbrevs consts (print_mode_value () @ [""]);
    val binder_variants = ["Mallpossb", "Mexipossb", "Mallactb", "Mexiactb"];
    fun connective c = is_embedding_const c andalso not (member (op =) binder_variants (Long_Name.base_name c));
    fun ok t = (case head_of t of Const (c, _) => connective c | _ => false);
    (* the applied rule (pat, c ?a1 .. ?an ?w) re-formed as (%w. pat, c ?a1 .. ?an) *)
    fun unapply (pat, res) =
      (case strip_comb res of
         (h as Const (c, _), args) =>
           if connective c andalso not (null args) then
             (case List.last args of
                w as Var (_, T) =>
                  if is_world T andalso not (exists (fn a => Term.exists_subterm (fn u => u = w) a) (take (length args - 1) args))
                  then SOME (Abs ("w", T, abstract_over (w, pat)), list_comb (h, take (length args - 1) args))
                  else NONE
              | _ => NONE)
           else NONE
       | _ => NONE);
    (* the more specific pattern first: `%w. ALL v. w r v --> ?phi v` (Mbox) before
       `%w. ALL x. ?Phi x w` (Mallposs), which it also matches *)
    val rules =
      sort (fn ((p, _), (q, _)) => int_ord (size_of_term q, size_of_term p))
        (map_filter unapply (maps Item_Net.content nets));
    fun rew t r = (case Pattern.match_rew thy t r of SOME (t', _) => if ok t' then SOME t' else NONE | NONE => NONE);
    fun match_abbrev t = get_first (fn net => get_first (rew t) (Item_Net.retrieve net t)) nets;
    fun stage1 tm = if can Term.type_of tm then Pattern.rewrite_term_yoyo thy rules [] tm else tm;
    fun stage2 tm = if can Term.type_of tm then Pattern.rewrite_term_yoyo thy [] [match_abbrev] tm else tm;
  in (stage1, stage2) end;
fun contract_embedding ctxt tm = let val (s1, s2) = embedding_stages ctxt in tm |> s1 |> s2 end;

fun is_individual (Type (n, [])) = (Long_Name.base_name n = "e")
  | is_individual _ = false;

(* the raw logical constants the unfoldings of the connectives consist of *)
val raw_ok =
  [\<^const_name>\<open>HOL.conj\<close>, \<^const_name>\<open>HOL.disj\<close>, \<^const_name>\<open>HOL.implies\<close>,
   \<^const_name>\<open>HOL.Not\<close>, \<^const_name>\<open>HOL.True\<close>, \<^const_name>\<open>HOL.False\<close>,
   \<^const_name>\<open>HOL.Trueprop\<close>, \<^const_name>\<open>Pure.imp\<close>];
val quant_raw = [\<^const_name>\<open>HOL.All\<close>, \<^const_name>\<open>HOL.Ex\<close>, \<^const_name>\<open>Pure.all\<close>];

(* the type a quantifier or a polymorphic connective quantifies over / is instantiated at *)
fun quant_domain (Type (_, [Type (_, [U, _]), _])) = SOME U
  | quant_domain _ = NONE;

(* scan a witness (connectives folded) against the grammar.  `thys` are the audited theories,
   whose constants are the signature; `def_flags` the flags of their definitions' right-hand
   sides (see `scan_definitions`), which a constant with a flagged definition passes on. *)
(* the constants of HOL's library, by the base names of the theories of Main: a constant that is
   not one of these belongs to a development --- an audited theory, or one it imports beyond the
   library --- and is part of the signature the grammar admits *)
fun library_theories thy =
  map Context.theory_base_name (Theory.nodes_of (Context.get_theory {long = false} thy "Main"));
fun is_library libs c = member (op =) libs (Long_Name.qualifier c);

(* the types of the object language: individuals, bool, type variables, sigma = i => bool as a
   unit, and function types between these.  The type of worlds is not among them; it occurs only
   inside sigma.  So e => sigma and (e => sigma) => bool are types of the language, and i,
   i => sigma (a world-indexed family) and e => i (a Skolem function of a world) are not. *)
fun is_good_ty T =
  is_individual T orelse T = HOLogic.boolT orelse is_TVar T orelse is_TFree T orelse
  (case T of
     Type ("fun", [U, V]) => if is_world U then V = HOLogic.boolT else is_good_ty U andalso is_good_ty V
   | _ => false);

(* The grammar is a WHITELIST.  Every binder, variable and constant of a witness must have a type
   of the language (is_good_ty), with the type of worlds admitted in two places only: as the type
   of a binder of the witness (the world of evaluation of a lifted term, or a raw quantifier over
   worlds), and as the type argument of a quantifier or an equality --- the former is read, the
   latter is NOMINAL.  The body of a world binder may mention no other world bound inside the
   witness: a lifted term speaks of its own world of evaluation only, and a second world in its
   body is a satisfaction operator, a nominal or an accessibility statement in disguise (WORLDQ).
   Under that rule a raw `ALL v. F v` or `EX v. F v`, validity `Mvalid F` and the embedding's
   quantifier at i need no reading of their own: their body has one world loose and is a term of
   L at that world, so they are the universal or the existential modality of it; a body that
   mentions the enclosing world as well --- `ALL psi. psi v --> psi u`, the Leibniz identity of
   worlds --- is flagged.  A constant the audited theory declares or defines is accepted at a type of the
   language only (so a polymorphic definition instantiated at i, or a declared Skolem function of
   a world, is FOREIGN), and a flagged definition passes its flags on.

   Earlier versions were a blacklist of patterns, and an external reader found eight terms outside
   L that none of them matched, among them `%u. P (%_ v. ALL psi. psi v --> psi u) u`, the Leibniz
   nominal of the evaluation world inside a property, a world-indexed family as a parameter, and a
   quantifier over a type copy of i.  The probe suite carries them. *)
(* `Let a f` is `f a`: unfold every Let before the grammar looks, so that a term of L behind a
   Let is not flagged for the Let (the Lean detector reads through `let` natively) and a nominal
   behind one is still found.  A partially applied `Let` stays, and is FOREIGN. *)
fun unfold_let t =
  (case t of
     Const (\<^const_name>\<open>HOL.Let\<close>, _) $ a $ f => unfold_let (betapply (f, a))
   | s $ u =>
       (case unfold_let s $ unfold_let u of
          Const (\<^const_name>\<open>HOL.Let\<close>, _) $ a $ f => unfold_let (betapply (f, a))
        | t' => t')
   | Abs (x, T, b) => Abs (x, T, unfold_let b)
   | _ => t);

(* The definitions of the library, unfolded inside a witness before the grammar looks, to a depth
   of 32, as the Lean detector unfolds every definition other than a connective (`scan`, fuel
   32).  A constant of the library that has a definitional specification --- `Let`; the
   combinators `Meson.COMBB`, `COMBC`, ... that `metis` and `blast` leave in their clause terms;
   `SMT.fun_app` of the `smt` replay; `id`, `(o)` --- is replaced by the right-hand side of its
   `_def_raw` axiom `c == rhs` (`Defs.specifications_of`), instantiated at the constant's type,
   and the result is beta-normalised; the raw connectives, the quantifiers, equality and the
   constants of the developments are not unfolded.  A constant without such a specification ---
   `Eps`, the choice operator, is an axiom --- stays, and is FOREIGN unless the grammar admits it.
   Before this only `Let` was unfolded (instance 12 of the experience report), and
   `Meson.COMBB ?P ?Q`, which is `%x. ?P (?Q x)`, a term of L with parameters, came out FOREIGN:
   30 of the 37 facts of this article's own theories flagged on 29 October 2026 by the reading
   that counts every rule were flagged for such a combinator alone. *)
fun library_unfolder thy libs =
  let
    val defs = Theory.defs_of thy;
    val cache = Unsynchronized.ref (Symtab.empty : (typ * term) option Symtab.table);
    fun rhs_of c =
      (case Symtab.lookup (! cache) c of
         SOME r => r
       | NONE =>
           let
             val r =
               if member (op =) raw_ok c orelse member (op =) quant_raw c
                  orelse c = \<^const_name>\<open>HOL.eq\<close> orelse not (is_library libs c)
               then NONE
               else
                 (case Defs.specifications_of defs (Defs.Const, c) of
                    ({def = SOME n, ...} :: _) =>
                      (case Option.mapPartial (try Logic.dest_equals o Thm.prop_of) (try (Thm.axiom thy) n) of
                         SOME (Const (c', T0), rhs0) => if c' = c then SOME (T0, rhs0) else NONE
                       | _ => NONE)
                  | _ => NONE);
           in cache := Symtab.update (c, r) (! cache); r end);
    fun go (Const (c, T)) =
          (case rhs_of c of
             SOME (T0, rhs0) =>
               (case try (Sign.typ_match thy (T0, T)) Vartab.empty of
                  SOME env => (true, Envir.subst_term_types env rhs0)
                | NONE => (false, Const (c, T)))
           | NONE => (false, Const (c, T)))
      | go (s $ u) = let val (a, s') = go s; val (b, u') = go u in (a orelse b, s' $ u') end
      | go (Abs (x, T, b)) = let val (a, b') = go b in (a, Abs (x, T, b')) end
      | go t = (false, t);
    fun unfold 0 t = t
      | unfold n t = (case go t of (true, t') => unfold (n - 1) (Envir.beta_norm t') | (false, _) => t);
  in unfold 32 end;

fun scan_grammar unfold libs thys (def_flags: (string * flags) list) t0 =
  let
    val t = unfold_let (unfold t0)
    (* how many of the worlds bound inside the witness occur loose in `t`?  `bs` lists the types
       of the binders enclosing `t`, innermost first; the first `skip` of them are not counted
       (the body of an abstraction is checked with its own binder at the head of `bs`) *)
    fun loose_worlds skip bs t =
      let fun lw d acc (Bound i) =
                if i >= d + skip andalso i - d < length bs andalso is_world (nth bs (i - d))
                then insert (op =) (i - d) acc else acc
            | lw d acc (Abs (_, _, b)) = lw (d + 1) acc b
            | lw d acc (s $ u) = lw d (lw d acc s) u
            | lw _ acc _ = acc
      in length (lw 0 [] t) end
    (* a type argument: the type of worlds under the heads that may take it, else a type of the
       language *)
    fun ty_arg_eq U = if is_world U then f_nominal else if is_good_ty U then no_flags else f_foreign
    fun ty_arg_quant U = if is_world U orelse is_good_ty U then no_flags else f_foreign
    fun var_flags T =
      if is_world T then f_rigid else if is_good_ty T then no_flags else f_foreign;
    (* The body B of the embedding's quantifier at the type of worlds, `Mallposs (%v. B)`, is a
       sigma-term; the whole is `%w. ALL v. B w`.  That is the universal modality of a term of L
       exactly when `B w` does not depend on w, so that it is a formula of the one world v: B is
       then an abstraction over a world that does not use it, `%w. t`, or a pointwise connective
       of such terms, a global one (the lifted equalities, top and bottom), or a quantifier at a
       type other than worlds over such a body.  Not among them: a sigma-variable (`psi`, which
       the folding leaves standing for `psi w`: in `%v. ALL psi. (%w. psi v) IMP psi` the body is
       `ALL psi. psi v --> psi w`, the Leibniz identity), Mbox, Mdia and the actualist
       quantifiers, which look at w. *)
    fun const_in_eval (Abs (_, U, t)) = is_world U andalso not (loose_bvar1 (t, 0))
      | const_in_eval t =
          (case strip_comb t of
             (Const (c, T), args) =>
               is_embedding_const c andalso
               (let val b = Long_Name.base_name c in
                  if member (op =) ["Mtop", "Mbot", "Mprimeq", "Mprimneg", "Mleibeq"] b then true
                  else if member (op =) ["Mand", "Mor", "Mimp", "Mequiv", "Mneg", "Mexclor"] b
                  then forall const_in_eval args
                  else if member (op =) quant_poly b then
                    (case quant_domain T of SOME U => not (is_world U) | NONE => false) andalso
                    (case args of [Abs (_, _, b')] => const_in_eval b' | _ => false)
                  else false
                end)
           | _ => false)
    (* ... and such a body with the vacuous abstractions removed: the formula of the one world v *)
    fun delift (Abs (w, U, b)) =
          if is_world U andalso not (loose_bvar1 (b, 0)) then delift (incr_boundvars (~1) b)
          else Abs (w, U, delift b)
      | delift (s $ u) = delift s $ delift u
      | delift u = u
    fun go _ (Const (c, T)) =
          if c = \<^const_name>\<open>HOL.eq\<close> then
            (case binder_types T of U :: _ => ty_arg_eq U | [] => no_flags)
          else if member (op =) quant_raw c then
            (case quant_domain T of SOME U => ty_arg_quant U | NONE => f_foreign)
          else if String.isSuffix ".R" c then f_access
          else if String.isSuffix ".existsAt" c then f_actual
          else if is_embedding_const c then
            let val b = Long_Name.base_name c in
              if member (op =) quant_poly b then
                (case quant_domain T of SOME U => ty_arg_quant U | NONE => no_flags)
              else if member (op =) eq_poly b then
                (case binder_types T of U :: _ => ty_arg_eq U | [] => no_flags)
              else no_flags   (* Mvalid among them: validity is the universal modality *)
            end
          else if member (op =) raw_ok c then no_flags
          else if is_library libs c then f_foreign
          else
            (* a constant of the developments: at a type of the language, with the flags of its
               definition *)
            merge (if is_good_ty T then no_flags else f_foreign)
                  (the_default no_flags (AList.lookup (op =) def_flags c))
      | go _ (Free (_, T)) = var_flags T
      (* a schematic variable is a placeholder the proof never fixes --- the proof holds for
         every instantiation, an object-level one included --- so it is not a witness of anything;
         `metis` and `smt` leave such variables in their clause terms *)
      | go _ (Var _) = no_flags
      | go _ (Bound _) = no_flags
      | go bs (Abs (_, T, b)) =
          (* a binder over a world --- whose body may mention no other world bound inside the
             witness: a lifted term speaks of its own world of evaluation only --- or over a type
             of the language *)
          merge (if is_world T then (if loose_worlds 1 (T :: bs) b >= 1 then f_worldq else no_flags)
                 else if is_good_ty T then no_flags else f_foreign)
                (go (T :: bs) b)
      | go bs (t as _ $ _) =
          (case strip_comb t of
             (* the bottom and the top of a lifted type are the empty and the universal property,
                whatever they are applied to: `bot a b` is False *)
             (Const (c, T), args) =>
               if (c = \<^const_name>\<open>Orderings.bot\<close> orelse c = \<^const_name>\<open>Orderings.top\<close>)
                  andalso (is_lifted T orelse body_type T = HOLogic.boolT)
               then no_flags
               (* the embedding's quantifier at the type of worlds, `Mallposs (%v. B)` at i, which
                  is what the folding of the connectives makes of a raw `%w. ALL v. ...`: the
                  parts of the body that do not depend on the world of evaluation come out wrapped
                  in vacuous abstractions over it, `%v. %w. F v` for `ALL v. F v` and
                  `%v. (%w. phi v) AND (%w. psi v)` for `ALL v. phi v & psi v`.  The term is
                  `%w. ALL v. B w`; with those abstractions removed its body is a term in which
                  the quantified world is the world of evaluation, and it is read as that lifted
                  term, `%v. F v`, applied to whatever follows --- the universal (existential)
                  modality.  An abstraction over a world that is not vacuous stays, and is flagged
                  below if it mentions v as well. *)
               else if is_embedding_const c andalso member (op =) quant_poly (Long_Name.base_name c)
                       andalso (case quant_domain T of SOME U => is_world U | NONE => false)
                       andalso (case args of Abs (_, Ti, body) :: _ => is_world Ti andalso const_in_eval body | _ => false)
               then
                 (case args of
                    Abs (v, Ti, body) :: rest => go bs (list_comb (Abs (v, Ti, delift body), rest))
                  | _ => no_flags)
               else merge (go bs (head_of t)) (fold (fn a => fn f => merge f (go bs a)) args no_flags)
           | (h, args) => merge (go bs h) (fold (fn a => fn f => merge f (go bs a)) args no_flags));
  in go [] t end;

(* the connectives of the embedding instantiated at the type of worlds, anywhere in a term ---
   a quantifier over worlds in object-language notation, which produces no witness of lifted
   type and is counted separately *)
fun world_uses t =
  let
    fun go (Const (c, T)) =
          if is_embedding_const c andalso
             (member (op =) quant_poly (Long_Name.base_name c) andalso
                (case quant_domain T of SOME U => is_world U | NONE => false)
              orelse member (op =) eq_poly (Long_Name.base_name c) andalso
                (case binder_types T of U :: _ => is_world U | [] => false))
          then 1 else 0
      | go (Abs (_, _, b)) = go b
      | go (u $ v) = go u + go v
      | go _ = 0;
  in go t end;

(* the definitions and abbreviations of an audited theory, scanned by the grammar: the
   right-hand side of every `c_def` fact and of every abbreviation declared there *)
fun scan_definitions ctxt thys base =
  let
    val thy = Proof_Context.theory_of ctxt;
    val facts = Facts.dest_static false [] (Global_Theory.facts_of thy);
    fun dest_def t =
      (case perhaps (try HOLogic.dest_Trueprop) t of
         Const (\<^const_name>\<open>Pure.eq\<close>, _) $ l $ r => SOME (l, r)
       | Const (\<^const_name>\<open>HOL.eq\<close>, _) $ l $ r => SOME (l, r)
       | _ => NONE);
    val defs =
      maps (fn (n, ths) =>
        if String.isPrefix (base ^ ".") n andalso String.isSuffix "_def" n then
          map_filter (fn th =>
            (case dest_def (Thm.prop_of th) of
               SOME (l, r) => (case head_of l of Const (c, _) => SOME (c, n, r) | _ => NONE)
             | NONE => NONE)) ths
        else []) facts;
    val abbrevs =
      map_filter (fn (c, (_, SOME rhs)) =>
          if String.isPrefix (base ^ ".") c andalso not (is_embedding_const c)
          then SOME (c, c ^ " (abbreviation)", rhs) else NONE
        | _ => NONE) (#constants (Consts.dest (Sign.consts_of thy)));
    fun one (c, n, rhs) =
      let val rhs' = contract_embedding ctxt rhs
      in (c, n, clean (Syntax.string_of_term ctxt rhs'),
          scan_grammar (library_unfolder thy (library_theories thy)) (library_theories thy) thys [] rhs') end;
  in map one (defs @ abbrevs) end;


(* ------------------------------------------------------------- the meta-level rules *)

(* The schema positions of a rule, read off its statement.  Two kinds.  (1) A variable that is a
   function over a type variable --- the ?P of `spec`, `allE`, `exI`, `ext`, the ?f ?g of
   `fun_cong`, `Pure.combination` and `arg_cong`, the ?P of `subst`, a continuation --- a formula
   with a hole, not a term; this includes every body position (a variable the statement applies to
   a bound variable, the test an earlier version used alone), which is kept as a second test for
   the same thing.
   (2) A variable of a type variable's type that occurs in the statement only as a side of an
   equation (`HOL.eq`, `Pure.eq`) or as the argument of a variable
   of kind (1): the ?x ?y of `Pure.combination`, `Pure.transitive`, `subst`, `sym`, `trans`, the
   ?x ?y of `arg_cong` --- the terms a rule of equality relates.  Under the relativised equality of
   the article's soundness proposition the rules of equality hold for any two terms of the full
   domain, provided every context applies its variable to elements of the domain only, which is
   checked at those positions; so the sides need no domain.

   Every other variable of a rule is an instance of its statement and is counted when the term
   substituted is of a type of L: the ?x of `spec`, `allE` and `exI`, the ?x of `fun_cong` --- the
   point at which two functions proved equal are applied, the ALL-elimination inside
   extensionality, where the soundness proposition needs an element of the domain.

   This replaces the list `meta_rules` as the gate of the filtered reading.  Under that list a
   rule not listed was machinery in every position, and `fun_cong` was not listed: a nominal at
   its point passed the filtered reading (found on the Lean side, whose list had the same gap at
   `congrFun`, by an external reader, B. Lindheim, 29 October 2026; the probe is
   `probe_congrfun_point`).  The facts of the developments themselves (`is_own_fact`) have no
   schema positions: every variable of theirs is an instance, as before. *)
fun is_tvar (TVar _) = true
  | is_tvar (TFree _) = true
  | is_tvar _ = false;

fun schema_positions prop =
  let
    val vars = rev (fold_aterms (fn a => (is_Var a orelse is_Free a) ? insert (op =) a) prop []);
    val bodies =
      let
        fun go (t as _ $ _) acc =
              let
                val (h, args) = strip_comb t;
                val acc' = fold go args (go h acc);
              in
                if (is_Var h orelse is_Free h) andalso exists (Term.exists_subterm is_Bound) args
                then insert (op =) h acc' else acc'
              end
          | go (Abs (_, _, b)) acc = go b acc
          | go _ acc = acc;
      in go prop [] end;
    (* kind (1) *)
    fun functional v =
      (case fastype_of v of
         Type ("fun", [T, _]) => is_tvar T
       | _ => false);
    val schema1 = filter (fn v => functional v orelse member (op =) bodies v) vars;
    (* kind (2): how does x occur --- as a side of an equation, and in any other way than that
       or as the argument of a variable of kind (1)? *)
    fun occurs x t =
      let
        fun go t (side, other) =
          if t = x then (side, true)
          else
            (case t of
               _ $ _ =>
                 let
                   val (h, args) = strip_comb t;
                   val sides =
                     (case h of
                        Const (c, _) =>
                          if c = "HOL.eq" orelse c = "Pure.eq" then [0, 1] else []
                      | _ => []);
                   val schema_head = member (op =) schema1 h;
                   val acc0 = go h (side, other);
                 in
                   fold_index (fn (k, a) => fn (s, o) =>
                       if a = x then
                         if member (op =) sides k then (true, o)
                         else if schema_head then (s, o)
                         else (s, true)
                       else go a (s, o)) args acc0
                 end
             | Abs (_, _, b) => go b (side, other)
             | _ => (side, other));
      in go t (false, false) end;
    val schema2 =
      filter (fn v => is_tvar (fastype_of v) andalso
                      (case occurs v prop of (true, false) => true | _ => false)) vars;
    val schema = schema1 @ schema2;
  in map_filter (fn (k, v) => if member (op =) schema v then SOME k else NONE) (map_index I vars) end;

(* The list this replaced, for the record --- the filtered reading counted, besides the own facts,
   only the witness positions of these rules, read off the heads diagnostic over the four sessions
   of this directory: Pure.combination, Pure.reflexive, Pure.transitive, Pure.abstract_rule,
   HOL.allE, HOL.allI, HOL.atomize_all, HOL.spec, HOL.exI, HOL.exE, Meson.all_forward,
   Meson.ex_forward, Meson.abs_B, Meson.not_allD, Meson.disj_exD1, Meson.disj_exD2, Meson.not_exD,
   Hilbert_Choice.choice, Meson.conj_exD2, Meson.conj_exD1, HOL.all_simps(4).  Every one of them
   comes out the same under the rule above: the quantifier rules keep their witness position, the
   equational rules of Pure have none.  What changes is every rule the list did not name. *)


(* the anonymous equation the definitional unfolder derives from a definition of an audited
   theory.  It has the form  c' == c ==> c' x y == rhs  where c is the constant of the theory and
   c' a local alias for it (a Free), or the form  c x y == rhs  outright; either way the equation
   is a fact of the development, and what is substituted for its variables is an instantiation
   the argument makes.  Recognised by that shape: an equation, in Pure or in HOL, whose left-hand
   side is headed by a constant of an audited theory or by an alias a premise equates to one. *)
fun is_own_def_eq thys (h: P.thm_header) =
  Thm_Name.is_empty (#1 (#thm_name h)) andalso
  let
    val (prems, concl) = Logic.strip_horn (#prop h);
    fun own_const (Const (c, _)) = is_own_fact thys c
      | own_const _ = false;
    fun dest_eq t =
      (case perhaps (try HOLogic.dest_Trueprop) t of
         Const (\<^const_name>\<open>Pure.eq\<close>, _) $ l $ r => SOME (l, r)
       | Const (\<^const_name>\<open>HOL.eq\<close>, _) $ l $ r => SOME (l, r)
       | _ => NONE);
    val aliases =
      map_filter (fn p =>
        (case dest_eq p of
           SOME (Free (a, _), rhs) => if own_const (head_of rhs) then SOME a else NONE
         | _ => NONE)) prems;
  in
    (case dest_eq concl of
       SOME (l, _) =>
         (case head_of l of
            Const (c, _) => is_own_fact thys c
          | Free (a, _) => member (op =) aliases a
          | _ => false)
     | NONE => false)
  end;


(* ------------------------------------------------------------- collection *)

(* the rule an application spine belongs to: its name, and --- for an anonymous lemma, which
   has none --- its statement, so that the diagnostic can say what such a head is *)
fun rule_of thy prf =
  (case P.any_head_of prf of
     P.PThm (header, _) =>
       let val n = Thm_Name.print (#1 (#thm_name header)) in
         if n = "" then
           ("<anonymous:" ^ Long_Name.base_name (#theory_name header) ^ ">",
            clean (Syntax.string_of_term_global thy (#prop header)))
         else (n, "")
       end
   | P.PAxm (n, _, _) => (n, "")
   | P.Oracle (n, _, _) => ("<oracle:" ^ n ^ ">", "")
   | P.PClass _ => ("<class>", "")
   | P.Hyp t => ("<hyp>", clean (Syntax.string_of_term_global thy t))
   | P.PBound _ => ("<pbound>", "")
   | P.Abst _ => ("<beta>", "")
   | P.AbsP _ => ("<beta>", "")
   | P.MinProof => ("<minproof>", "")
   | _ => ("<other>", ""));

(* Collect the terms substituted at applications.  Isabelle stores proofs compactly, without
   the instantiated terms, so each proof is reconstructed first.  The theorem's own proof is
   reconstructed in `analyse` by `Thm.reconstruct_proof_of`, not by `Proofterm.reconstruct_proof`
   on `Thm.prop_of`: a recorded proof also proves the sort hypotheses of the theorem's type
   variables, and passing the bare proposition makes the two non-unifiable.  Calling it on the
   bare proposition is what made 32 of the Notes' proofs look as though they could not be
   reconstructed.

   The proofs of nested lemmas are reconstructed here instead, against the proposition in their
   PThm header, because no `thm` is at hand for them.  That header proposition has the same
   weakness in principle, so a nested lemma with a class constraint could fail in the same way.
   It does not happen in any of the four sessions of this directory --- the per-theorem count of
   failures is 0 throughout, and the reports print it --- but a development in which it did would
   see the count rise rather than lose a witness silently.
   We descend into the bodies of anonymous lemmas and of lemmas of the theories under audit.
   Every collected term is paired with the rule it is an argument of. *)
fun collect_insts thy thys prf0 =
  let
    val seen = Unsynchronized.ref Intset.empty;
    val failed = Unsynchronized.ref 0;
    fun local_thm (header: P.thm_header) =
      let val {theory_name, thm_name, ...} = header in
        member (op =) thys (Long_Name.base_name theory_name)
        orelse Thm_Name.is_empty (#1 thm_name)
      end;
    val unread = Unsynchronized.ref ([] : (string * string * flags) list);
    (* an unread leaf: the rule it is a premise of, its statement as far as the reconstruction
       determines it, and the flags of that statement --- a leaf whose statement mentions an
       equation between worlds is reported, so that nothing hybrid can sit unread without a mark *)
    (* A recorded body can contain MinProof leaves --- sub-derivations Isabelle did not keep even
       at record_proofs = 2; in the sessions here every one of them is a premise of
       Pure.combination or Pure.transitive, an equation of the rewriter's scaffolding.
       Proofterm.reconstruct_proof raises MIN_PROOF at the first such leaf and returns MinProof
       for the WHOLE body, so that everything around the leaf is lost: a first version of this
       detector reconstructed nested bodies that way and read, for a typical metis proof, a
       skeleton of a few dozen nodes out of several thousand --- with the failure count at 0,
       since `try` returned SOME MinProof.  Each leaf is replaced here by a hypothesis with a
       schematic statement, applied to the enclosing term binders so that pattern unification can
       solve it; reconstruction then goes around the leaf, and the leaf is counted and attributed
       to the rule it is a premise of, so that the report states what was not read. *)
    fun plug prf =
      let
        val k = Unsynchronized.ref 0;
        fun hole Ts =
          let
            val _ = k := ! k + 1;
            val n = length Ts;
            val Ts' = map_index (fn (_, SOME T) => T | (i, NONE) => TVar (("'unread", ! k * 1000 + i), []))
                        (rev Ts);
          in P.Hyp (list_comb (Var (("unread", ! k), Ts' ---> propT), map Bound (n - 1 downto 0))) end;
        fun go Ts (P.%% (p, P.MinProof)) = P.%% (go Ts p, hole Ts)
          | go Ts P.MinProof = hole Ts
          | go Ts (P.% (p, a)) = P.% (go Ts p, a)
          | go Ts (P.%% (p, q)) = P.%% (go Ts p, go Ts q)
          | go Ts (P.Abst (a, T, p)) = P.Abst (a, T, go (T :: Ts) p)
          | go Ts (P.AbsP (a, t, p)) = P.AbsP (a, t, go Ts p)
          | go _ p = p;
      in go [] prf end;
    fun is_hole (P.Hyp t) = (case head_of t of Var (("unread", _), _) => true | _ => false)
      | is_hole _ = false;
    (* after reconstruction: the statement of each hole is the first premise of the proposition
       of the function part it is applied to (Proofterm.prop_of); a bare hole has no such part *)
    fun note_holes p =
      let
        val ctxt = Proof_Context.init_global thy;
        fun stmt f =
          (case try P.prop_of f of
             SOME t => (case try Logic.dest_implies t of SOME (a, _) => SOME a | NONE => NONE)
           | NONE => NONE);
        fun add r t = unread := (r, clean (Syntax.string_of_term ctxt t), scan_patterns t) :: ! unread;
        fun go (P.%% (f, q)) =
              (if is_hole q then (case stmt f of SOME a => add (#1 (rule_of thy f)) a
                                                | NONE => unread := (#1 (rule_of thy f), "?", no_flags) :: ! unread)
               else go q; go f)
          | go (P.% (f, _)) = go f
          | go (P.Abst (_, _, f)) = go f
          | go (P.AbsP (_, _, f)) = go f
          | go q = if is_hole q then unread := ("<bare>", "?", no_flags) :: ! unread else ();
      in go p end;
    fun recon prop prf =
      let val prf' = plug prf in
        (case try (P.reconstruct_proof thy prop) prf' of
           SOME P.MinProof => (failed := ! failed + 1; prf')
         | SOME p => (note_holes p; p)
         | NONE => (failed := ! failed + 1; prf'))
      end;
    (* the spine of an application: its head, its term arguments in application order (NONE
       where Isabelle left one out as not needed), and its proof arguments *)
    fun spine (P.% (p, a)) ts ps = spine p (a :: ts) ps
      | spine (P.%% (p, q)) ts ps = spine p ts (q :: ps)
      | spine h ts ps = (h, ts, ps);
    fun go prf acc =
      let
        val (h, ts, ps) = spine prf [] [];
        val (r, d) = rule_of thy h;
        val schema =
          (case h of
             P.PThm (header, _) => schema_positions (#prop header)
           | P.PAxm (_, prop, _) => schema_positions prop
           | _ => []);
        val own =
          is_own_fact thys r
          orelse (case h of P.PThm (hd, _) => is_own_def_eq thys hd | _ => false);
        (* counted: an instantiation of the developments' own facts, in every position, or of any
           other fact --- a rule of HOL, a lemma of the library, a local hypothesis --- outside its
           schema positions (`schema_positions`).  The schema positions are machinery. *)
        fun meta k = not (own orelse not (member (op =) schema k));
        val acc1 =
          fold_index (fn (k, SOME t) => cons {rule = r, desc = d, meta = meta k, term = t}
                       | (_, NONE) => I) ts acc;
        val acc2 = fold go ps acc1;
      in
        (case h of
          P.Abst (_, _, p) => go p acc2
        | P.AbsP (_, _, p) => go p acc2
        | P.PThm (header, thm_body) =>
            let val i = #serial header in
              if Intset.member (! seen) i orelse not (local_thm header) then acc2
              else
                (seen := Intset.insert i (! seen);
                 (case try P.thm_body_proof_open thm_body of
                    SOME p => go (recon (#prop header) p) acc2
                  | NONE => (failed := ! failed + 1; acc2)))
            end
        | _ => acc2)
      end;
    val insts = go prf0 [];
  in (insts, ! failed, rev (! unread)) end;

(* the facts whose qualified name belongs to theory `base`, taken from the auditing
   theory's fact table (where every ancestor's facts are visible under long names) *)
fun theorems_of thy base =
  let
    val names = Facts.dest_static false [] (Global_Theory.facts_of thy);
    val here = filter (fn (n, _) => String.isPrefix (base ^ ".") n) names;
  in maps (fn (n, ths) => map (fn th => (n, th)) ths) here end;


(* ------------------------------------------------------- inherited hybridness *)

(* The facts of the audited theories that a proof uses, transitively: `fold_proof_atoms` with
   `all = true` descends into the bodies of the PThm nodes, so one collection is already the
   transitive one.  Counterpart of the `inheriting` column of HybridAudit.lean, which this file
   lacked --- so that column, and the `inherits` verdict of the article's dependency table, rested on
   the Lean side alone. *)
fun used_facts thys th =
  let
    val prf = P.proof_of (P.strip_thm_body (Thm.proof_body_of th));
    fun at (P.PThm (header, _)) acc =
          let val n = Thm_Name.print (#1 (#thm_name header)) in
            if exists (fn t => String.isPrefix (t ^ ".") n) thys then insert (op =) n acc else acc
          end
      | at _ acc = acc;
  in P.fold_proof_atoms true at [prf] [] end;

(* a theorem inherits hybridness if it is not itself flagged as hybrid and its proof uses a fact
   that is; NONE where no proof body was kept *)
fun inheritance thy base thys hybnames =
  let
    val thms = theorems_of thy base;
    fun one (n, th) =
      if member (op =) hybnames n then NONE
      else
        (case try (used_facts thys) (Thm.transfer thy th) of
           SOME us =>
             (case filter (fn u => member (op =) hybnames u) us of
                [] => NONE
              | h => SOME (n, h))
         | NONE => NONE);
  in map_filter one thms end;


(* ------------------------------------------------------------- analysis *)

(* The whole-term reading.  The witness reading examines what a proof substitutes for the
   variables of the facts it applies.  The whole-term reading examines, besides, every term of a
   type of L that stands where its denotation is used as an element of a domain of the object
   language --- as the argument of a constant of the signature (declared in an audited theory,
   not defined: `P`, not `G` or `Ess`, which unfold) or of a variable of a type of L, free,
   schematic or bound --- inside every counted instantiation and in the statement, hypotheses
   included --- the schema positions among them, which are traversed and not examined, as the
   Lean detector traverses them.  This is the hypothesis of the soundness proposition of the article's Section 8.3,
   and the counterpart of `#hybrid_all` (`auditAll`) in HybridAudit.lean, which until 29 October
   2026 had no counterpart here.  `element_subterms` lists those subterms of a term, of a type of L
   and not themselves variables; the loose bound variables of such a subterm are replaced by free
   variables of their binders' types, so that the grammar can read them. *)
fun element_subterms is_sig t0 =
  let
    fun elem_head bs h =
      (case h of
         Const (c, _) => is_sig c
       | Free (_, T) => is_witness_ty T
       | Var (_, T) => is_witness_ty T
       | Bound i => i < length bs andalso is_witness_ty (nth bs i)
       | _ => false);
    fun close bs a = subst_bounds (map_index (fn (i, T) => Free ("_b" ^ string_of_int i, T)) bs, a);
    fun go bs t acc =
      let
        val (h, args) = strip_comb t;
        val acc1 =
          if elem_head bs h then
            fold (fn a => fn acc =>
                if is_Free a orelse is_Var a orelse is_Bound a then acc
                else
                  (case try (fn a => fastype_of1 (bs, a)) a of
                     SOME T => if is_witness_ty T then close bs a :: acc else acc
                   | NONE => acc)) args acc
          else acc;
        val acc2 = fold (go bs) args acc1;
      in (case h of Abs (_, T, b) => go (T :: bs) b acc2 | _ => acc2) end;
  in rev (go [] t0 []) end;

(* per theorem: NONE if there is no proof body, else the number of proofs that could not be
   reconstructed together with the collected lifted instantiations as
   (rule, head statement if anonymous, printed term, flags) quadruples, in collection order *)
(* the definitions of the audited theory (`scan_definitions`), then per theorem: NONE if there is
   no proof body, else the number of proofs that could not be reconstructed, the unread leaves,
   the collected lifted instantiations as shapes, and the number of connectives instantiated at
   the world type in the statement and the instantiations *)
fun analyse thy base thys =
  let
    val ctxt = Proof_Context.init_global thy;
    val libs = library_theories thy;
    val unfold = library_unfolder thy libs;
    val thy_defs = Theory.defs_of thy;
    fun is_sig c = is_own_fact thys c andalso null (Defs.specifications_of thy_defs (Defs.Const, c));
    val defs = scan_definitions ctxt thys base;
    (* the definitions of every non-library theory the audited one imports are scanned as well,
       whether or not that theory is audited: a hybrid definition in a helper theory would
       otherwise pass as signature (found by an external reader, probe_helper_import).  They
       are not among the definitions the report counts, which are the audited theory's own. *)
    val ancestor_defs =
      maps (fn t =>
          let val b = Context.theory_base_name t in
            if b = base orelse member (op =) libs b then [] else scan_definitions ctxt thys b
          end)
        (Theory.nodes_of thy);
    val def_flags = map_filter (fn (c, _, _, f) => if any f then SOME (c, f) else NONE) (defs @ ancestor_defs);
    val thms = theorems_of thy base;
    fun one (name, th0) =
      let val th = Thm.transfer thy th0 in
      case try Thm.reconstruct_proof_of th of
        NONE => (name, NONE)
      | SOME prf =>
          let
            val (insts, nfail, unread) = collect_insts thy thys prf;
            val lifted =
              filter (fn {term = t, ...}: inst => the_default false (try (is_witness_ty o fastype_of) t)) insts;
            val lifted = filter (fn {term = t, ...}: inst => not (is_Free t) andalso not (is_Var t)) lifted;
            (* the embedding's connectives are abbreviations, i.e. unfolded in the internal term;
               fold them back --- and only them --- before deciding, so that an ordinary modal
               formula does not count as a mention of the accessibility relation, while an
               abbreviation of the audited theory stays open to the grammar *)
            val contracted = map (fn x: inst => (x, contract_embedding ctxt (#term x))) lifted;
            val shapes =
              map (fn ({rule, desc, meta, ...}: inst, t') =>
                     {rule = rule, desc = desc, meta = meta,
                      term = clean (Syntax.string_of_term ctxt t'), flags = scan_grammar unfold libs thys def_flags t'})
                contracted;
            (* connectives at the world type, in the counted witnesses.  The Lean detector counts
               them in the statements as well; here an abbreviation leaves no trace in the term,
               so a frame condition `ALL x. x r x` and a lifted quantifier over worlds are the same
               term, and the statements are left out of the count. *)
            val wuses = fold (fn (x: inst, t') => fn n => if #meta x then n else n + world_uses t') contracted 0;
            (* the whole-term reading (`element_subterms`): carried with rule "<whole>" and
               meta = true, so that the two witness readings pass over these shapes and
               `keep_whole` adds them to the counted witnesses *)
            val whole_terms = Thm.prop_of th :: map (fn x: inst => #term x) insts;
            val elems = distinct (op aconv) (maps (element_subterms is_sig) whole_terms);
            val whole_shapes =
              map (fn t =>
                     let val t' = contract_embedding ctxt t in
                       {rule = "<whole>", desc = "", meta = true,
                        term = clean (Syntax.string_of_term ctxt t'), flags = scan_grammar unfold libs thys def_flags t'}
                     end) elems;
          in (name, SOME (nfail, unread, shapes @ whole_shapes, wuses)) end
      end;
  in (defs, map one thms) end;


(* ------------------------------------------------------------- reporting *)

(* render one report from the analysis.  `keep` decides which quadruples count as object-level
   instantiations; duplicates (by printed term) are dropped afterwards, as before. *)
fun report file name_of_thy keep inh (defs, res) =
  let
    val out = Path.explode file;
    fun log s = File.append out (s ^ "\n");
    val wtotal = fold (fn (_, SOME (_, _, _, w)) => (fn n => n + w) | (_, NONE) => I) res 0;
    val sel =
      map (fn (n, x) =>
        (n, Option.map (fn (nfail, unread, shapes, _) =>
              (nfail, unread, distinct (fn (a: shape, b: shape) => #term a = #term b) (filter keep shapes))) x)) res;
    val () = List.app (fn (n, SOME (nfail, _, _)) =>
                  if nfail > 0 then log ("   ! " ^ n ^ ": " ^ string_of_int nfail
                    ^ " nested proof(s) could not be opened or reconstructed") else ()
              | _ => ()) sel;
    val ok = map_filter (fn (n, SOME (_, _, s)) => SOME (n, s) | _ => NONE) sel;
    (* the unread leaves, by the rule they are a premise of, and those whose statement mentions
       an equation between worlds *)
    val leaves = maps (fn (_, SOME (_, u, _)) => u | _ => []) sel;
    val rules = map #1 leaves;
    val leaf_tally = map (fn r => (r, length (filter (fn x => x = r) rules))) (distinct (op =) rules);
    val nominal_leaves =
      maps (fn (n, SOME (_, u, _)) => map (pair n) (filter (fn (_, _, f) => #nominal f) u) | _ => []) sel;
    val skipped = map_filter (fn (n, NONE) => SOME n | _ => NONE) sel;
    val total = fold (fn (_, s) => fn n => n + length s) ok 0;
    val flagged = filter (fn (_, s) => exists (fn x: shape => any (#flags x)) s) ok;
    val hyb = filter (fn (_, s) => exists (fn x: shape => hybrid (#flags x)) s) ok;
    val empty = map_filter (fn (n, []) => SOME n | _ => NONE) ok;
    val () = log ("== " ^ name_of_thy ^ ": " ^ string_of_int (length ok) ^ " theorems, "
      ^ string_of_int total ^ " lifted instantiations, "
      ^ string_of_int (length flagged) ^ " with flagged witnesses, "
      ^ string_of_int (length hyb) ^ " hybrid, "
      ^ string_of_int (length inh) ^ " inheriting"
      ^ ", " ^ string_of_int wtotal ^ " connectives at the world type"
      ^ ", " ^ string_of_int (length defs) ^ " definitions scanned, "
      ^ string_of_int (length (filter (fn (_, _, _, f) => any f) defs)) ^ " flagged"
      ^ (if null skipped then "" else ", " ^ string_of_int (length skipped) ^ " without proof body ("
           ^ commas skipped ^ ")")
      ^ (if null leaves then "; no unread sub-derivation"
         else "; " ^ string_of_int (length leaves) ^ " unread sub-derivations, premises of "
           ^ commas (map (fn (r, k) => r ^ " (" ^ string_of_int k ^ ")") leaf_tally)
           ^ ", " ^ string_of_int (length nominal_leaves) ^ " with a world equation in the statement"));
    val () = List.app (fn (n, (r, st, f)) =>
      log ("   ? " ^ n ^ " :: unread under " ^ r ^ ": " ^ st ^ "   [" ^ show_flags f ^ "]")) nominal_leaves;
    val () = List.app (fn (_, n, rhs, f) =>
      if any f then log ("   ! definition " ^ n ^ " :: " ^ rhs ^ "   [" ^ show_flags f ^ "]") else ()) defs;
    val () = List.app (fn (n, shapes) =>
      List.app (fn x: shape =>
        log ("   " ^ n ^ " :: " ^ #term x
          ^ (if any (#flags x) then "   [" ^ show_flags (#flags x) ^ "]" else ""))) shapes) ok;
    val () = List.app (fn (n, h) =>
      log ("   ~ " ^ n ^ " inherits hybridness through " ^ commas h)) inh;
    (* a result for which nothing was collected is certified by absence; name it, so that the
       reader can see it was read at all *)
    val () = if null empty then () else
      log ("   = " ^ string_of_int (length empty) ^ " with no lifted instantiation counted: "
        ^ commas (map Long_Name.base_name empty));
  in () end;

(* the diagnostic `meta_rules` was read off: one tab-separated line per collected lifted
   instantiation, with the rule it is attributed to, whether that position is passed over
   (META) or counted (OBJ), the flags, the term, and --- for an anonymous head --- the
   statement of that lemma *)
fun report_heads file name_of_thy (_, res) =
  let
    val out = Path.explode file;
    fun log s = File.append out (s ^ "\n");
  in
    List.app (fn (n, SOME (_, _, shapes, _)) =>
        List.app (fn x: shape =>
          log ("HEAD\t" ^ name_of_thy ^ "\t" ^ n ^ "\t" ^ #rule x
            ^ "\t" ^ (if #meta x then "META" else "OBJ")
            ^ "\t" ^ (if any (#flags x) then show_flags (#flags x) else "-")
            ^ "\t" ^ #term x ^ "\t" ^ #desc x))
          (distinct (fn (a: shape, b: shape) => #rule a = #rule b andalso #term a = #term b)
            (filter (fn x: shape => #rule x <> "<whole>") shapes))
      | _ => ()) res
  end;

val keep_all : shape -> bool = fn x => #rule x <> "<whole>";
val keep_object : shape -> bool = fn x => not (#meta x) andalso #rule x <> "<whole>";
(* the whole-term reading: the counted witnesses and the element subterms *)
val keep_whole : shape -> bool = fn x => not (#meta x) orelse #rule x = "<whole>";

(* the original behaviour: every collected term argument counts *)
fun hybrid_names keep (_, res) =
  map_filter (fn (n, SOME (_, _, shapes, _)) =>
                if exists (fn x: shape => hybrid (#flags x) andalso keep x) shapes
                then SOME n else NONE
             | _ => NONE) res;

fun run_theory file thy base thys =
  let val res = analyse thy base thys
  in report file base keep_all (inheritance thy base thys (hybrid_names keep_all res)) res end;

(* the counterpart of the Lean detector: arguments of meta-level rules do not count *)
fun run_theory_filtered file thy base thys =
  let val res = analyse thy base thys
  in report file base keep_object (inheritance thy base thys (hybrid_names keep_object res)) res end;

(* both, plus the rule diagnostic, from one traversal *)
fun run_theory_all {plain, filtered, heads} thy base thys =
  let
    val res = analyse thy base thys;
    val () = (case plain of SOME f =>
                report f base keep_all (inheritance thy base thys (hybrid_names keep_all res)) res
              | NONE => ());
    val () = (case filtered of SOME f =>
                report f base keep_object
                  (inheritance thy base thys (hybrid_names keep_object res)) res
              | NONE => ());
    val () = (case heads of SOME f => report_heads f base res | NONE => ());
  in () end;

(* the whole-term report, in the form of the Lean detector's `#hybrid_all`: per theory the
   witness-reading verdicts with their inheritance, the number of theorems the whole-term reading
   flags, and those flagged there that the witness reading neither flags nor reaches by
   inheritance (EXTRA), each with its flagged element subterms *)
fun report_whole file name_of_thy inh (_, res) =
  let
    val out = Path.explode file;
    fun log s = File.append out (s ^ "\n");
    val ok = map_filter (fn (n, SOME (_, _, shapes, _)) => SOME (n, shapes) | _ => NONE) res;
    fun hyb keep shapes = exists (fn x: shape => hybrid (#flags x) andalso keep x) shapes;
    val wit = filter (fn (_, s) => hyb keep_object s) ok;
    val whole = filter (fn (_, s) => hyb keep_whole s) ok;
    val inhn = map #1 inh;
    val extra = filter (fn (n, s) => hyb keep_whole s andalso not (hyb keep_object s) andalso not (member (op =) inhn n)) ok;
    val () = log ("== wholeterm " ^ name_of_thy ^ ": " ^ string_of_int (length ok) ^ " theorems, witness-reading hybrid "
      ^ string_of_int (length wit) ^ " (+" ^ string_of_int (length inh) ^ " inheriting), whole-term flagged "
      ^ string_of_int (length whole) ^ ", EXTRA " ^ string_of_int (length extra));
    val () = List.app (fn (n, s) =>
      (log ("EXTRA " ^ n ^ ":");
       List.app (fn x: shape =>
           if hybrid (#flags x) andalso #rule x = "<whole>" then log ("    [" ^ show_flags (#flags x) ^ "] " ^ #term x) else ())
         (distinct (fn (a: shape, b: shape) => #term a = #term b) s))) extra;
  in () end;

(* all three readings and the diagnostic, from one traversal *)
fun run_theory_all_whole {plain, filtered, heads, whole} thy base thys =
  let
    val res = analyse thy base thys;
    val inh_object = inheritance thy base thys (hybrid_names keep_object res);
    val () = (case plain of SOME f =>
                report f base keep_all (inheritance thy base thys (hybrid_names keep_all res)) res
              | NONE => ());
    val () = (case filtered of SOME f => report f base keep_object inh_object res | NONE => ());
    val () = (case heads of SOME f => report_heads f base res | NONE => ());
    val () = (case whole of SOME f => report_whole f base inh_object res | NONE => ());
  in () end;


(* ------------------------------------------------------------- the declaration check *)

(* The witness scan examines the terms a proof substitutes.  What it does not see is the
   environment the proof stands in: a declared constant or type whose type mentions the worlds
   and occurs only in statements, a postulate with a hybrid wording, an import from outside the
   audited stock, an oracle.  `decls` lists exactly that for a theory, one line per finding:
     IMPORT n       a parent theory that is neither the library (below Main) nor audited (thys)
     TYPE n         a type the theory declares, [WORLD] if a synonym mentioning i
     CONST n :: T   a constant --- declared, defined or abbreviated --- whose type is not a type
                    of the object language (is_good_ty, type variables as such): R :: i=>i=>bool
                    is reported, P :: (e=>sigma)=>sigma is not
     POSTULATE n    an axiom that is not a definitional equation, with its statement
     ORACLE n       an oracle some theorem of the theory depends on
   Theorems are the witness scan's business and are not listed.  What is expected --- TYPE i,
   TYPE e, TYPE sigma, TYPE tau, CONST R, the postulates --- is a whitelist in the session that
   runs the check (DeclAudit), not here.  Counterpart of `#hybrid_decls` in HybridAudit.lean. *)
fun decls thy thys base =
  let
    val ctxt = Proof_Context.init_global thy;
    val libs = library_theories thy;
    val thy_b = Context.get_theory {long = false} thy base;
    val imports =
      map_filter (fn t => let val n = Context.theory_base_name t in
                    if member (op =) libs n orelse member (op =) thys n then NONE else SOME ("IMPORT " ^ n) end)
        (Theory.parents_of thy_b);
    val own = String.isPrefix (base ^ ".");
    val types =
      map_filter (fn (n, d) =>
          if own n then
            SOME ("TYPE " ^ Long_Name.base_name n ^
              (case d of Type.Abbreviation (_, T, _) => if Term.exists_subtype is_world T then " [WORLD]" else ""
                       | _ => ""))
          else NONE)
        (Name_Space.dest_table (#types (Type.rep_tsig (Sign.tsig_of thy_b))));
    val consts =
      map_filter (fn (c, (T, _)) =>
          if own c andalso not (is_good_ty T)
          then SOME ("CONST " ^ Long_Name.base_name c ^ " :: " ^ clean (Syntax.string_of_typ ctxt T)) else NONE)
        (#constants (Consts.dest (Sign.consts_of thy_b)));
    fun is_def t =
      (case perhaps (try HOLogic.dest_Trueprop) t of
         Const (\<^const_name>\<open>Pure.eq\<close>, _) $ l $ _ => is_Const (head_of l)
       | Const (\<^const_name>\<open>HOL.eq\<close>, _) $ l $ _ => is_Const (head_of l)
       | _ => false);
    val postulates =
      map_filter (fn (n, t) =>
          if own n andalso not (is_def t)
          then SOME ("POSTULATE " ^ Long_Name.base_name n ^ " : " ^ clean (Syntax.string_of_term ctxt t)) else NONE)
        (Theory.all_axioms_of thy_b);
    (* the oracles need the proof bodies; a theorem loaded from a heap without them raises, and
       is then reported as unchecked rather than passed *)
    val oracles =
      (case try Thm_Deps.all_oracles (map (Thm.transfer thy o #2) (theorems_of thy_b base)) of
         SOME os => map (fn ((n, _), _) => "ORACLE " ^ n) os
       | NONE => ["ORACLE-CHECK unavailable (no proof bodies)"]);
  in imports @ types @ consts @ postulates @ oracles end;

(* run the check over the audited theories, append the lines to `file`, return them *)
fun run_decls file thy thys =
  let
    val lines = maps (fn b => map (fn l => (b, l)) (decls thy thys b)) thys;
    val () = List.app (fn (b, l) => File.append (Path.explode file) ("DECL " ^ b ^ " " ^ l ^ "\n")) lines;
  in lines end;

end;


==> anc/OpenQuestions/audit/HybridAudit.lean <==
/-! # Hybrid-witness detector

For every theorem of a module, traverse its proof term and report every *object-level
instantiation* — a term of a world-lifted type `σ = i → Prop`, `τ = e → σ`, `(e → σ) → σ`, …
(any type ending in `i → Prop`), or of a predicate on such a type, `(e → σ) → Prop`, a set of
properties *simpliciter* — substituted for a variable, that is not a term of the modal
object language `L`.  The check is a grammar: after every defined notion other than a
connective of the embedding has been unfolded, a witness is accepted only if it is built from

* the connectives of the embedding (the `M…` definitions), a polymorphic one — `∀ᵐ`, `∃ᵐ`,
  `=ᵐ`, `≠ᵐ`, `≡ᵐ` — not being instantiated at the type of worlds;
* the raw propositional connectives and equality, existential quantification and `∀` at any
  type other than the type of worlds (the unfoldings of the lifted connectives);
* the signature constants of the theory (`P`, …), an arbitrary individual
  (`Classical.ofNonempty : e`), and variables: bound inside the witness, or of individual or
  lifted type when bound outside it.

Everything else is flagged, and the flags say why:

* `NOMINAL`  an equation between worlds (`Eq`, `=ᵐ`, `≡ᵐ` at type `i`), e.g. `fun u => u = w`;
* `ACCESS`   the accessibility relation `R` outside `Mbox`/`Mdia`, e.g. `fun _ u => w 𝗿 u`;
* `RIGID`    a world variable bound *outside* the witness (a satisfaction operator in
             disguise), e.g. `fun _ => φ w₀`;
* `WORLDQ`   a second world under a world binder: the body of a `λ`, `∀` or `∃` over worlds inside
             the witness may mention no other world bound inside it (a lifted term has one
             world of evaluation).  A raw
             `∀ u : i, F u` or `∃ u : i, F u`, validity `⌊F⌋` and `∀ᵐ`/`∃ᵐ` at `i` are therefore
             the universal or the existential modality of the term `F` of `L` and pass; the
             Leibniz identity of worlds `∀ ψ : σ, ψ v → ψ u` under any of them, or inside a
             property, is flagged;
* `FOREIGN`  anything outside the grammar, which is a whitelist: a choice operator, a structure
             projection, a binder, variable or declared constant whose type is not a type of the
             language (a world-indexed family `i → σ`, a Skolem function of a world `e → i`, a
             type copy of `i`);
* `ACTUAL`   the existence predicate outside the actualist quantifiers — reported for
             information only, since `existsAt z` is object-definable as `∃ᴱ y, y =ᵐ z`.

So "not flagged" implies "a term of `L`" by construction of the grammar, not by a list of
patterns a witness must avoid.  Meta-level reasoning about worlds (proof lambdas
`fun w hφ v hv => …`, case splits on the frame) is not flagged: it is ordinary Kripke semantics.
Only terms *substituted for property or proposition variables* are examined.

What is examined: every argument of world-lifted type of an application that is a proof, be it
a λ-abstraction, a partial application such as `Eq w` or `R w` (η-expanded first), or a
constant.  The connectives themselves are not unfolded: `□φ` mentions `R` in its definition,
but it is a modal formula.  Besides the witnesses, the detector counts, over every proof term and
statement of a module, the connectives of the embedding instantiated at the type of worlds, so
that a quantifier over worlds in object-language notation is reported wherever it occurs.
The module `HybridProbes` of the lake package is a suite of witnesses that must be flagged and of
witnesses that must not be; `run_audit.py` checks the detector against it on every run. -/
import Lean
open Lean Meta Elab Command

namespace HybridAudit

/-- is `t` the type of worlds?  A type copy (`def W := i`, irreducible) is not: it is outside the
grammar and comes out `FOREIGN`. -/
def isWorldTy (t : Expr) : MetaM Bool := do
  if t.isConstOf `i then return true
  if t.hasLooseBVars then return false
  return (← whnf t).isConstOf `i

/-- the types of the object language: individuals `e`, propositions `Prop`, type variables, the
lifted propositions `σ` as a unit (also spelled out, `i → Prop`), and function types between
these.  The type of worlds is not among them; it occurs only inside `σ`.  So `e → σ` and
`(e → σ) → Prop` are types of the language, and `i`, `i → σ` (a world-indexed family) and
`e → i` (a Skolem function of a world) are not.  Every binder, variable and constant of a witness
must have a type of the language, with two exceptions that have their own rules: a world bound
inside the witness, and the type of worlds as the type argument of a quantifier or an equality. -/
partial def isGoodTy (ty : Expr) : MetaM Bool := do
  if ty.isConstOf `σ || ty.isConstOf `e || ty.isFVar then return true
  if ty.isSort then return ty.isProp
  let ty ← whnf ty
  match ty with
  | .forallE _ d b _ =>
    if ← isWorldTy d then
      -- `σ` spelled out: `i → Prop`, and nothing else beginning with a world
      return !b.hasLooseBVars && (← whnf b).isProp
    if !(← isGoodTy d) then return false
    withLocalDecl `x .default d fun x => isGoodTy (b.instantiate1 x)
  | .const n _ => return n == `e || n == `σ
  | .sort _ => return ty.isProp
  | .fvar _ => return true
  | _ => return false

/-- does the type end in `i → Prop` (after `whnf`)? -/
partial def isLifted (ty : Expr) : MetaM Bool := do
  let ty ← whnf ty
  match ty with
  | .forallE _ d b _ =>
    if d.isConstOf `i then
      let b ← whnf b
      return b.isProp || (← isLifted b)
    else
      -- `τ = e → σ`, `(e → σ) → σ`, …: skip the argument, look at the result
      withLocalDecl `x .default d fun x => isLifted (b.instantiate1 x)
  | _ => return false

/-- a type whose witnesses are examined: world-lifted, or a predicate on lifted things, such as
`(e → σ) → Prop`, a set of properties *simpliciter*.  The second kind is not world-lifted, so a
witness at it would escape `isLifted`, yet the object language has no term for it either: that
is where a satisfaction operator can enter under a rigid reading of the conjunction axiom. -/
partial def endsInProp (ty : Expr) : MetaM Bool := do
  let ty ← whnf ty
  match ty with
  | .forallE _ d b _ => withLocalDecl `x .default d fun x => endsInProp (b.instantiate1 x)
  | _ => return ty.isProp

partial def hasLiftedArg (ty : Expr) : MetaM Bool := do
  let ty ← whnf ty
  match ty with
  | .forallE _ d b _ =>
    if ← isLifted d then return true
    withLocalDecl `x .default d fun x => hasLiftedArg (b.instantiate1 x)
  | _ => return false

partial def isWitnessTy (ty : Expr) : MetaM Bool := do
  if ← isLifted ty then return true
  return (← endsInProp ty) && (← hasLiftedArg ty)

structure Flags where
  nominal : Bool := false
  access  : Bool := false
  rigid   : Bool := false
  worldq  : Bool := false
  foreign : Bool := false
  actual  : Bool := false
deriving Inhabited

def Flags.any (f : Flags) : Bool := f.nominal || f.access || f.rigid || f.worldq || f.foreign || f.actual
def Flags.hybrid (f : Flags) : Bool := f.nominal || f.access || f.rigid || f.worldq || f.foreign
def Flags.show (f : Flags) : String :=
  String.intercalate " " <| (if f.nominal then ["NOMINAL"] else []) ++ (if f.access then ["ACCESS"] else [])
    ++ (if f.rigid then ["RIGID"] else []) ++ (if f.worldq then ["WORLDQ"] else [])
    ++ (if f.foreign then ["FOREIGN"] else []) ++ (if f.actual then ["ACTUAL"] else [])

def Flags.merge (a b : Flags) : Flags :=
  { nominal := a.nominal || b.nominal, access := a.access || b.access, rigid := a.rigid || b.rigid,
    worldq := a.worldq || b.worldq, foreign := a.foreign || b.foreign, actual := a.actual || b.actual }

/-- the connectives of the embedding: the `M…` definitions.  They are the object language and are
not unfolded (`Mbox`, `Mdia` mention `R`, `Mallact`, `Mexiact` mention `existsAt`). -/
def isEmbeddingConst (n : Name) : Bool :=
  match n with
  | .str .anonymous s => s.startsWith "M"
  | _ => false

/-- the polymorphic connectives, whose type argument must not be the type of worlds: the
quantifiers … -/
def isQuantConnective (n : Name) : Bool :=
  match n with
  | .str .anonymous s => s == "Mallposs" || s == "Mexiposs"
  | _ => false
/-- … and the equalities -/
def isEqConnective (n : Name) : Bool :=
  match n with
  | .str .anonymous s => s == "Mprimeq" || s == "Mprimneg" || s == "Mprimneq" || s == "Mleibeq"
  | _ => false

/-- the raw logical constants a witness may contain: the unfoldings of the lifted connectives.
`Eq`, `Ne`, `HEq` and `Exists` are subject to the type check in `scan`. -/
def rawOk : List Name :=
  [``And, ``Or, ``Not, ``Iff, ``True, ``False, ``Eq, ``Ne, ``HEq, ``Exists]

/-- is `c` a proposition-valued axiom or theorem (an object-level statement), as opposed to a
signature constant such as `P` or `R`? -/
def isStatement (c : Name) : MetaM Bool := do
  let env ← getEnv
  match env.find? c with
  | some (.thmInfo t) => forallTelescope t.type fun _ b => Meta.isProp b
  | some (.axiomInfo a) => forallTelescope a.type fun _ b => Meta.isProp b
  | _ => return false

/-- a constant the theory declares: an axiom that is not a statement --- `P`, the type
constants --- other than the accessibility relation and the existence predicate, which have
their own flags.  Being declared admits nothing by itself: `scan` accepts such a constant only
at a type of the language (`isGoodTy`), so `P : (e → σ) → σ` passes and a declared
`skolemWorld : e → i` is `FOREIGN`. -/
def isSignatureConst (c : Name) : MetaM Bool := do
  if c == `R || c == `existsAt then return false
  let env ← getEnv
  match env.find? c with
  | some (.axiomInfo _) => return !(← isStatement c)
  | _ => return false

/-- how many of the worlds bound inside the witness (`inner`) occur free in `e`?  (`e` may have
loose bound variables: the body of a binder, checked before the binder is opened.) -/
def innerWorlds (inner : Array FVarId) (e : Expr) : Nat :=
  inner.foldl (fun n id => if e.containsFVar id then n + 1 else n) 0

/-- scan a witness against the grammar of `L`; `inner` are the worlds bound inside it.  The
grammar is a whitelist: every binder, variable and constant must have a type of the language
(`isGoodTy`), with the type of worlds admitted only as the type argument of a quantifier or an
equality (the former is read, the latter is `NOMINAL`), or as the type of a binder of the
witness itself.  The body of such a binder may mention no other world bound inside the witness:
a lifted term speaks of its own world of evaluation only, and a second world in its body is a
satisfaction operator, a nominal or an accessibility statement in disguise (`WORLDQ`).  Under
that rule a raw `∀ v, F v` or `∃ v, F v` over worlds, validity `⌊F⌋` and the embedding's own
quantifier at `i` need no reading of their own: their body has one world free and is a term of
`L` at that world, so they are the universal or the existential modality of it; a body that
mentions the enclosing world as well is flagged.  Definitions other than the connectives of the embedding are unfolded on the way
(fuel-bounded), so `Ne`, `atWorld w` and the like are seen through; a constant that neither
belongs to the grammar nor unfolds is `FOREIGN`.  A constant the theory declares is accepted
only at a type of the language, so a declared Skolem function of a world, `e → i`, is `FOREIGN`.

Earlier versions were a blacklist of patterns, and an external reader found eight terms outside
`L` that none of them matched, among them `fun u => P (fun _ v => ∀ ψ : σ, ψ v → ψ u) u`, the
Leibniz nominal of the evaluation world inside a property, a world-indexed family `φ : i → σ`
as a parameter, and a quantifier over an irreducible type copy of `i`.  The probe suite carries
them. -/
partial def scan (_outer : Array FVarId) (e : Expr) : MetaM Flags := do
  let rec go (fuel : Nat) (inner : Array FVarId) (e : Expr) : MetaM Flags := do
    -- a type (not a proposition) is not a witness and is not scanned: `σ` unfolds to `i → Prop`
    if ← (try (do return (← Meta.isType e) && !(← Meta.isProp e)) catch _ => pure false) then return {}
    let mut r : Flags := {}
    match e with
    | .app .. | .const .. =>
      let fn := e.getAppFn
      let args := e.getAppArgs
      let mut rest := true
      match fn with
      | .const n ls =>
        -- the embedding's quantifier at the type of worlds applied to `fun v => fun w => F v`,
        -- which is what Isabelle's folding makes of the raw `∀ v, F v`: the inner binder is
        -- vacuous and the body speaks of the quantified world only, so the term is the universal
        -- (existential) modality of `fun v => F v`, and is read as that lifted term, applied to
        -- whatever follows (the witness is η-expanded before it is scanned)
        if isQuantConnective n && args.size ≥ 2 then
          if ← isWorldTy args[0]! then
            if let .lam _ _ b0 _ := args[1]!.consumeMData then
              if let .lam _ d b _ := b0.consumeMData then
                if !b.hasLooseBVar 0 then
                  let F := Expr.lam `v d (b.lowerLooseBVars 1 1) .default
                  return r.merge (← go fuel inner (mkAppN F (args.extract 2 args.size)))
        -- the type arguments: types of the language, or the type of worlds under the heads
        -- that may take it
        for a in args do
          if ← (try (do return (← Meta.isType a) && !(← Meta.isProp a)) catch _ => pure false) then
            if ← isWorldTy a then
              if n == ``Eq || n == ``Ne || n == ``HEq || isEqConnective n then r := { r with nominal := true }
              else if n == ``Exists || isQuantConnective n then pure ()
              else r := { r with foreign := true }
            else if !(← isGoodTy a) then r := { r with foreign := true }
        if n == `R then r := { r with access := true }
        else if n == `existsAt then r := { r with actual := true }
        else if n == ``Classical.ofNonempty then
          -- an arbitrary individual is an element of the domain; an arbitrary world is not a term of L
          rest := false
          if !(← whnf (← inferType e)).isConstOf `e then r := { r with foreign := true }
        else if isEmbeddingConst n || rawOk.contains n then pure ()
        else if ← isSignatureConst n then
          -- a declared constant of the theory: `P : (e → σ) → σ` is admitted, `skolemW : e → i` is not
          if !(← isGoodTy (← inferType (mkConst n ls))) then r := { r with foreign := true }
        else if fuel > 0 then
          match ← (try unfoldDefinition? e catch _ => pure none) with
          | some e' => r := r.merge (← go (fuel - 1) inner e'.headBeta); rest := false
          | none => r := { r with foreign := true }
        else r := { r with foreign := true }
      | _ => r := r.merge (← go fuel inner fn)
      if rest then
        for a in args do r := r.merge (← go fuel inner a)
      return r
    | .lam _ d b _ | .forallE _ d b _ =>
      -- an implication `A → B` is a `forallE` whose domain is a proposition, not a binder
      if ← (try Meta.isProp d catch _ => pure false) then
        let rd ← go fuel inner d
        return r.merge (rd.merge (← withLocalDecl `h .default d fun h => go fuel inner (b.instantiate1 h)))
      -- a binder: over a world (the world of evaluation of a lifted term, or the raw universal
      -- modality), or over a type of the language; anything else is outside the grammar.  The
      -- body of a world binder may mention no other world bound inside the witness: a lifted
      -- term speaks of its own world of evaluation only
      if ← isWorldTy d then
        if innerWorlds inner b > 0 then r := { r with worldq := true }
        return r.merge (← withLocalDecl `y .default d fun y => go fuel (inner.push y.fvarId!) (b.instantiate1 y))
      if !(← isGoodTy d) then r := { r with foreign := true }
      return r.merge (← withLocalDecl `y .default d fun y => go fuel inner (b.instantiate1 y))
    | .letE _ t v b _ =>
      if !(← isGoodTy t) && !(← isWorldTy t) then r := { r with foreign := true }
      let rv ← go fuel inner v
      let isW ← isWorldTy t
      -- a `let`-bound world is an alias of a world and counts as one (`let w := u; …`)
      let r' ← withLetDecl `y t v fun y => go fuel (if isW then inner.push y.fvarId! else inner) (b.instantiate1 y)
      return r.merge (rv.merge r')
    | .mdata _ b => return r.merge (← go fuel inner b)
    | .fvar id =>
      if inner.contains id then return r
      let ty ← inferType e
      if ← isWorldTy ty then return { r with rigid := true }
      -- a type (the variable of a type variable's type), or a variable of a type of the language;
      -- a world-indexed family `φ : i → σ` or a Skolem function of a world is not
      if ty.isSort || (← isGoodTy ty) then return r
      return { r with foreign := true }
    | .sort .. | .bvar .. => return r
    | .proj .. | .lit .. | .mvar .. => return { r with foreign := true }
  go 32 #[] e

/-- the connectives of the embedding instantiated at the type of worlds, anywhere in a term ---
statement or proof: a quantifier over worlds in object-language notation, which produces no
witness of lifted type and is counted separately -/
partial def worldTypeUses (e : Expr) : MetaM Nat := do
  match e with
  | .app .. =>
    let fn := e.getAppFn; let args := e.getAppArgs
    let mut n := 0
    if let .const c _ := fn then
      if (isQuantConnective c || isEqConnective c) then
        if h : 0 < args.size then
          if ← isWorldTy args[0] then n := 1
    n := n + (← worldTypeUses fn)
    for a in args do n := n + (← worldTypeUses a)
    return n
  | .lam _ d b _ | .forallE _ d b _ => return (← worldTypeUses d) + (← worldTypeUses b)
  | .letE _ t v b _ => return (← worldTypeUses t) + (← worldTypeUses v) + (← worldTypeUses b)
  | .mdata _ b | .proj _ _ b => worldTypeUses b
  | _ => return 0

/-- a constant of the project rather than of the Lean library: the modules of the port, of this
development and of the probe suite.  Library theorems contain no witness of the embedding's
types and are not traversed. -/
def isProjectConst (env : Environment) (c : Name) : Bool :=
  match env.getModuleIdxFor? c with
  | some k =>
    let m := env.header.moduleNames[k.toNat]!
    let root := m.getRoot
    !(root == `Init || root == `Lean || root == `Std || root == `Lake)
  | none => false

/-- how `x` occurs in `e`: as a side of an equation (`Eq`, `HEq`), and in any other way than
that or as the argument of one of the `schemaVars` -/
partial def occurrences (schemaVars : Array Expr) (x : Expr) (e : Expr) (acc : Bool × Bool) : Bool × Bool :=
  if e == x then (acc.1, true)
  else match e with
  | .app .. => Id.run do
    let fn := e.getAppFn; let args := e.getAppArgs
    let sides : List Nat := match fn with
      | .const ``Eq _ => [1, 2]
      | .const ``HEq _ => [1, 3]
      | .const ``Eq.refl _ | .const ``HEq.refl _ => [1]
      | _ => []
    let schemaHead := fn.isFVar && schemaVars.contains fn
    let mut r := occurrences schemaVars x fn acc
    for k in [0:args.size] do
      let a := args[k]!
      if a == x then
        if sides.contains k then r := (true, r.2)
        else if !schemaHead then r := (r.1, true)
      else r := occurrences schemaVars x a r
    return r
  | .lam _ d b _ | .forallE _ d b _ => occurrences schemaVars x b (occurrences schemaVars x d acc)
  | .letE _ t v b _ => occurrences schemaVars x b (occurrences schemaVars x v (occurrences schemaVars x t acc))
  | .mdata _ b | .proj _ _ b => occurrences schemaVars x b acc
  | _ => acc

/-- The schema positions of the head of an application, read off its declared type.  Two kinds.
(1) An argument declared as a function over one of the head's own type parameters --- the body
`p : α → Prop` of the quantifier rules (`Exists.intro`, `Exists.elim`, `Exists.casesOn`, and
equally a library lemma such as `Exists.choose_spec` or `not_exists`), the motive
`motive : α → Sort u` of a cast or an induction, the context `f : α → β` of `congrArg`, the
continuation `(a : α) → p a → b` of an elimination, the sides `f g : (x : α) → β x` of
extensionality, the continuation of a `have` (`letFun`).  (2) An argument `a : α` of a type
parameter's type that occurs in the head's statement only as a side of an equation or as the
argument of a variable of kind (1): the `a b` of `Eq.rec`, `Eq.ndrec`, `Eq.subst`, `Eq.symm`,
`Eq.trans`, `Eq.refl`, the `a₁ a₂` of `congrArg` and `congr` --- the sides of an equation under
the rules of equality.  Both kinds are schematic: formulas with a hole, and the terms a rule of
equality relates.  Under the relativised equality of the soundness proposition's proof (the
article's Section 8.3) the rules of equality hold for any two terms of the full domain, provided
every context applies its variable to elements of the domain only, which is checked at those
positions; so the sides need no domain.  Schema positions are traversed, never examined.

Only the rules of HOL and the lemmas of the Lean library have schema positions: they are proved
for every type, so their proofs instantiate nothing at a type of `L` beyond their parameters.  A
fact of the development or of the probe suite (`isProjectConst`) has none: every argument of it
is an instance of its statement, whose quantifiers range over the domains --- the counterpart of
`is_own_fact` on the Isabelle side.

Every other argument of a proof is an instance of the proof's statement and is examined when its
type is a type of `L`: the witness `w : α` of `Exists.intro`, the point `a : α` at which
`congrFun` applies the two sides of an equation between functions (the ∀-elimination inside
extensionality, where the proof needs an element of the domain), the value `v : α` of a `have`,
the branches of an `ite`, the argument of a hypothesis `H : ∀ p : σ, …` or of a variable
`F : σ → Prop`, the arguments of every theorem of the development.

An earlier version kept a list of heads (`metaHeads`) and examined, under a listed head, only two
positions it named (the witness of `Exists.intro`, the value of `letFun`): the point of
`congrFun` was not among them, and a nominal placed there, as the argument at which a proof of
`(fun p => φ p w) = fun _ => False` is applied, passed both modes of the detector.  Found by an
external reader (B. Lindheim, 29 October 2026), who proved the separating sentence of the
article's Example 21 that way; the probe is `probe_congrfun_point` of the suite.  The version
before that had passed over every argument of the listed heads, the witness of `Exists.intro`
included --- found by another external reader in the Isabelle heads file.  Both were fixes by
position; this one is by the declared type. -/
def schemaPositions (fn : Expr) : MetaM (List Nat) := do
  let ty? ← match fn with
    | .const n ls => do
      let env ← getEnv
      if isProjectConst env n then pure none
      else match env.find? n with
      | some info => pure (some (info.instantiateTypeLevelParams ls))
      | none => pure none
    | .fvar _ => pure (some (← inferType fn))
    | _ => pure none
  let some ty := ty? | return []
  forallTelescope ty fun xs concl => do
    let mut r : List Nat := []
    let mut schemaVars : Array Expr := #[]
    for k in [0:xs.size] do
      if let .forallE _ dom _ _ := (← inferType xs[k]!) then
        -- (1) a function over a type parameter of the head: its domain is an earlier binder
        if dom.isFVar && (xs.extract 0 k).contains dom then
          r := r ++ [k]; schemaVars := schemaVars.push xs[k]!
    for k in [0:xs.size] do
      let d ← inferType xs[k]!
      if d.isFVar && (xs.extract 0 k).contains d then
        -- (2) `x : α`, `α` a type parameter: how does it occur in the rest of the statement?
        let mut occ : Bool × Bool := (false, false)
        for j in [k+1:xs.size] do occ := occurrences schemaVars xs[k]! (← inferType xs[j]!) occ
        occ := occurrences schemaVars xs[k]! concl occ
        if occ.1 && !occ.2 then r := r ++ [k]
    return r

/-- traverse a proof term; report flagged lifted λ-terms.  `top`: whether a λ met here counts
as an object-level instantiation -/
partial def audit (worlds : Array FVarId) (top : Bool) (e : Expr) : MetaM (Array (Expr × Flags)) := do
  match e with
  | .lam n d b _ =>
    let ty ← inferType e
    let mut acc : Array (Expr × Flags) := #[]
    if top && (← isWitnessTy ty) then
      -- examine the whole instantiation, then do not descend (its inner λs are part of it)
      let f ← scan worlds e
      if f.any then acc := acc.push (e, f)
      return acc
    acc := acc ++ (← audit worlds true d)
    let inner ← withLocalDecl n .default d fun w => do
      let worlds' := if (← whnf d).isConstOf `i then worlds.push w.fvarId! else worlds
      audit worlds' true (b.instantiate1 w)
    return acc ++ inner
  | .forallE n d b _ =>
    let r ← audit worlds true d
    let inner ← withLocalDecl n .default d fun w => do
      let worlds' := if (← whnf d).isConstOf `i then worlds.push w.fvarId! else worlds
      audit worlds' true (b.instantiate1 w)
    return r ++ inner
  | .letE n t v b _ =>
    let r ← audit worlds true t; let r' ← audit worlds true v
    let inner ← withLetDecl n t v fun y => do
      let worlds' := if (← whnf t).isConstOf `i then worlds.push y.fvarId! else worlds
      audit worlds' true (b.instantiate1 y)
    return r ++ r' ++ inner
  | .app .. =>
    let fn := e.getAppFn
    let schema ← schemaPositions fn
    let mut acc ← audit worlds true fn
    -- a witness need not be a λ: `MC (Eq w) …` substitutes the η-reduced nominal `fun u => w = u`,
    -- `MC (atWorld w) …` a nominal behind a definition.  Every non-variable argument of lifted
    -- type of a proof application is examined, η-expanded (scan unfolds the definitions) ---
    -- except at the schema positions of the head, which are descended into.
    let isPrf ← (try Meta.isProof e catch _ => pure false)
    let args := e.getAppArgs
    -- the embedding's quantifier at the type of worlds in its folded spelling,
    -- `Mallposs (fun v w => F v)`: the whole application is the universal modality of `fun v => F v`
    -- and is examined as one witness by `scan`; its argument is not a witness of its own
    let folded ← match fn with
      | .const n _ =>
        if isQuantConnective n && args.size ≥ 2 then
          if ← isWorldTy args[0]! then
            match args[1]!.consumeMData with
            | .lam _ _ b0 _ => match b0.consumeMData with
              | .lam _ _ b _ => pure (!b.hasLooseBVar 0)
              | _ => pure false
            | _ => pure false
          else pure false
        else pure false
      | _ => pure false
    for k in [0:args.size] do
      if k == 1 && folded then continue
      let a := args[k]!
      let examine := !schema.contains k
      if examine && isPrf && !a.isLambda && !a.isFVar && !a.isBVar && !a.isMVar then
        if ← (try isWitnessTy (← inferType a) catch _ => pure false) then
          let f ← scan worlds (← etaExpand a)
          if f.any then acc := acc.push (a, f)
      acc := acc ++ (← audit worlds examine a)
    return acc
  | .mdata _ b => audit worlds top b
  | .proj _ _ b => audit worlds top b
  | _ => return #[]

/-- census: every argument of world-lifted type supplied to an axiom or theorem, other than a
bare variable, and every `let`-bound term of such a type --- the object-level instantiations of
the proof -/
partial def census (e : Expr) : MetaM (Array Expr) := do
  match e with
  | .lam n d b _ =>
    let r ← census d
    let inner ← withLocalDecl n .default d fun w => census (b.instantiate1 w)
    return r ++ inner
  | .forallE n d b _ =>
    let r ← census d
    let inner ← withLocalDecl n .default d fun w => census (b.instantiate1 w)
    return r ++ inner
  | .letE n t v b _ =>
    -- a `let`-bound property (`χ`, `Φ` of `G_ex`) appears in the body as a variable; it is an
    -- instantiation as well and is listed here, once
    let r := if !v.isFVar && !v.isBVar && (← isWitnessTy t) then #[v] else #[]
    let r := r ++ (← census t) ++ (← census v)
    let inner ← withLetDecl n t v fun y => census (b.instantiate1 y)
    return r ++ inner
  | .app .. =>
    let fn := e.getAppFn
    let mut acc : Array Expr := #[]
    -- an application that is a proof (of a theorem, an axiom, a hypothesis, a projection of a
    -- proof) instantiates the statement's property/proposition variables with its lifted arguments
    let schema ← schemaPositions fn
    if ← Meta.isProof e then
      let args := e.getAppArgs
      for k in [0:args.size] do
        let a := args[k]!
        if !schema.contains k && !a.isFVar && !a.isBVar then
          if ← isWitnessTy (← inferType a) then acc := acc.push a
    acc := acc ++ (← census fn)
    for a in e.getAppArgs do acc := acc ++ (← census a)
    return acc
  | .mdata _ b => census b
  | .proj _ _ b => census b
  | _ => return #[]

def runCensus (modName : Name) : MetaM Unit := do
  let env ← getEnv
  let some modIdx := env.header.moduleNames.findIdx? (· == modName) | throwError "module {modName} not found"
  let mut n : Nat := 0
  for (c, info) in env.constants.map₁.toList do
    match env.getModuleIdxFor? c with
    | some k => if k.toNat != modIdx then continue
    | none => continue
    match info with
    | .thmInfo t =>
      if c.isInternal then continue
      let res ← census t.value
      let mut seen : Array String := #[]
      for w in res do
        -- one line per instantiation: the pretty printer breaks long terms
        let str := (← ppExpr w).pretty 100000
        if seen.contains str then continue
        seen := seen.push str
        n := n + 1
        logInfo m!"CENSUS {modName} {c} :: {str}"
    | _ => pure ()
  logInfo m!"== census {modName}: {n} distinct instantiations"

elab "#hybrid_census " m:ident : command => liftTermElabM <| runCensus m.getId

/-- the value of a proposition-typed constant --- a theorem, a `def` or an `opaque` whose type is
a proposition, an auxiliary declaration the elaborator split off --- if it has one -/
def propValue? (info : ConstantInfo) : MetaM (Option Expr) := do
  let isP ← forallTelescope info.type fun _ b => Meta.isProp b
  if !isP then return none
  match info with
  | .thmInfo t => return some t.value
  | .defnInfo d => return some d.value
  | .opaqueInfo o => return some o.value
  | _ => return none

/-- is the constant hybrid, directly (a flagged witness in its own value, `hybrid` flags) or by
use (a project constant it uses is)?  Every proposition-typed constant counts, whatever its
declaration keyword or name: a proof hidden in a `def`, or in an auxiliary `_proof_1`, inherits
and transmits like a theorem.  Memoised over the whole environment, so that the closure
reaches through imported modules. -/
partial def hybridBy (direct : IO.Ref (Std.HashMap Name Bool)) (closed : IO.Ref (Std.HashMap Name Bool))
    (c : Name) : MetaM Bool := do
  if let some b := (← closed.get)[c]? then return b
  let env ← getEnv
  if !isProjectConst env c then return false
  let some info := env.find? c | return false
  let some v ← propValue? info | return false
  -- provisional entry, against cycles (there are none in an environment)
  closed.modify (·.insert c false)
  let d ← match (← direct.get)[c]? with
    | some b => pure b
    | none =>
      let res ← audit #[] true v
      let b := res.any (fun (_, f) => f.hybrid)
      direct.modify (·.insert c b); pure b
  let mut b := d
  if !b then
    for u in v.getUsedConstants do
      if ← hybridBy direct closed u then b := true; break
  closed.modify (·.insert c b)
  return b

/-- run over all theorems declared in the module `modName`: report the flagged witnesses, then
close under use --- a theorem whose proof uses a hybrid constant, in this module or an imported
one, is hybrid as well.  Reported and counted are the theorems of the module; the other
proposition-typed constants (auxiliary declarations, `def`s of propositions) are audited for the
closure and counted separately when one of them carries a flagged witness. -/
def run (modName : Name) : MetaM Unit := do
  let env ← getEnv
  let some modIdx := env.header.moduleNames.findIdx? (· == modName) | throwError "module {modName} not found"
  let mut thms : Array (Name × Expr) := #[]
  let mut aux : Array (Name × Expr) := #[]
  for (c, info) in env.constants.map₁.toList do
    match env.getModuleIdxFor? c with
    | some k => if k.toNat != modIdx then continue
    | none => continue
    match info with
    | .thmInfo t => if !c.isInternal then thms := thms.push (c, t.value) else aux := aux.push (c, t.value)
    | _ => if let some v ← propValue? info then aux := aux.push (c, v)
  let sorted := thms.qsort (fun a b => a.1.toString < b.1.toString)
  let direct ← IO.mkRef ({} : Std.HashMap Name Bool)
  let closedRef ← IO.mkRef ({} : Std.HashMap Name Bool)
  let mut hybrid : Array Name := #[]        -- directly hybrid (NOMINAL / ACCESS / RIGID / WORLDQ / FOREIGN)
  let mut hits : Nat := 0
  -- the per-theorem detail is buffered, so that the "== module" line can be printed ahead of it:
  -- the reports of the modules are concatenated into one file, where detail printed first would
  -- read as if it belonged to the preceding module
  let mut detail : Array MessageData := #[]
  let mut worldUses : Nat := 0
  for (c, v) in sorted do
    let res ← audit #[] true v
    direct.modify (·.insert c (res.any (fun (_, f) => f.hybrid)))
    worldUses := worldUses + (← worldTypeUses v)
    if let some (.thmInfo t) := env.find? c then worldUses := worldUses + (← worldTypeUses t.type)
    let mut seen : Array Expr := #[]
    let mut lines : Array String := #[]
    let mut isHyb := false
    for (w, f) in res do
      if seen.contains w then continue
      seen := seen.push w
      lines := lines.push s!"    [{f.show}] {← ppExpr w}"
      if f.hybrid then isHyb := true
    if lines.size > 0 then
      hits := hits + 1
      detail := detail.push m!"{c}:\n{String.intercalate "\n" lines.toList}"
    if isHyb then hybrid := hybrid.push c
  -- the auxiliary proposition-typed constants of the module: audited, reported if flagged
  let mut auxFlagged : Array Name := #[]
  for (c, v) in aux.qsort (fun a b => a.1.toString < b.1.toString) do
    let res ← audit #[] true v
    direct.modify (·.insert c (res.any (fun (_, f) => f.hybrid)))
    if res.any (fun (_, f) => f.any) then
      auxFlagged := auxFlagged.push c
      let mut seen : Array Expr := #[]
      let mut lines : Array String := #[]
      for (w, f) in res do
        if seen.contains w then continue
        seen := seen.push w
        lines := lines.push s!"    [{f.show}] {← ppExpr w}"
      detail := detail.push m!"{c} (auxiliary):\n{String.intercalate "\n" lines.toList}"
  -- closure under use, through the whole environment (imports included)
  let mut closed : Array Name := #[]
  for (c, _) in sorted do
    if ← hybridBy direct closedRef c then closed := closed.push c
  let inherited := closed.filter (fun c => !hybrid.contains c)
  let auxNote := if auxFlagged.size > 0 then s!", {auxFlagged.size} auxiliary declarations with flagged witnesses" else ""
  logInfo m!"== {modName}: {sorted.size} theorems, {hits} with flagged witnesses, {hybrid.size} hybrid, {inherited.size} inheriting, {worldUses} connectives at the world type{auxNote}"
  for d in detail do logInfo d
  if inherited.size > 0 then
    logInfo m!"  inherit hybridness through their proofs: {inherited.qsort (·.toString < ·.toString)}"

elab "#hybrid_audit " m:ident : command => liftTermElabM <| run m.getId

/-! ## The declaration check

The witness scan examines the terms a proof substitutes.  What it does not see is the
environment the proof stands in: a declared constant or type whose type mentions the worlds and
occurs only in statements, a postulate with a hybrid wording, an import from outside the audited
stock.  `#hybrid_decls M` lists exactly that for a module, one line per finding, so that the
"by inspection" of the article's appendix is a report with a number:

* `IMPORT n`: a direct import that is neither the Lean library (`Init`, `Lean`, `Std`, `Lake`)
  nor the audited stock (`Notes`, `OpenQuestions`, `HybridProbes`);
* `TYPE n`: a type constant the module declares (an `axiom` or `def` whose type is a universe,
  an inductive type), marked `[WORLD]` when its definition or constructors mention `i`;
* `CONST n : T`: a constant --- declared or defined, any keyword --- whose type is not a type of
  the object language (`isGoodTy`, with type parameters as type variables): `R : i → i → Prop`
  is reported, `P : (e → σ) → σ` is not;
* `POSTULATE n : φ`: every proposition-typed `axiom`, with its statement, unfiltered.

Theorems are the witness scan's business and are not listed.  What is expected --- `TYPE i`,
`TYPE e`, `TYPE σ`, `TYPE τ`, `CONST R`, the postulates --- is a whitelist in `run_audit.py`,
not here; a finding outside it fails the run. -/

/-- a type of the language, with the constant's own type parameters as type variables -/
partial def isGoodConstTy (ty : Expr) : MetaM Bool := do
  match ty with
  | .forallE _ d b _ =>
    if d.isSort then withLocalDecl `α .default d fun α => isGoodConstTy (b.instantiate1 α)
    else isGoodTy ty
  | _ => isGoodTy ty

def mentionsWorld (e : Expr) : Bool := (e.find? (·.isConstOf `i)).isSome

def decls (modName : Name) : MetaM Unit := do
  let env ← getEnv
  let some modIdx := env.header.moduleNames.findIdx? (· == modName) | throwError "module {modName} not found"
  let mut lines : Array String := #[]
  for imp in env.header.moduleData[modIdx]!.imports do
    let root := imp.module.getRoot
    if !(root == `Init || root == `Lean || root == `Std || root == `Lake ||
         root == `Notes || root == `OpenQuestions || root == `HybridProbes) then
      lines := lines.push s!"IMPORT {imp.module}"
  let mut consts : Array (Name × ConstantInfo) := #[]
  for (c, info) in env.constants.map₁.toList do
    match env.getModuleIdxFor? c with
    | some k => if k.toNat == modIdx then consts := consts.push (c, info)
    | none => pure ()
  for (c, info) in consts.qsort (fun a b => a.1.toString < b.1.toString) do
    if c.isInternal then continue
    -- the helpers Lean generates for an inductive type, and the parser descriptors of the
    -- notations, are not declarations of the theory
    if isAuxRecursor env c || isNoConfusion env c ||
       c.isStr && ["ctorIdx", "noConfusionType", "below", "ibelow", "brecOn", "binductionOn"].contains c.getString! then continue
    match info with
    | .ctorInfo _ | .recInfo _ | .quotInfo _ => pure ()
    | _ =>
    let ty := info.type
    if let .const n _ := ty.getAppFn then if n.getRoot == `Lean then continue
    -- a type constant: its type is a universe, or a function into one, other than `Prop`
    -- (a function into `Prop` is a predicate)
    let isType ← forallTelescope ty fun _ b => pure (b.isSort && !b.isProp)
    -- a proposition: its whole type is a `Prop` (a predicate's type `i → i → Prop` is not)
    let isProp ← Meta.isProp ty
    if isType then
      let world := match info with
        | .defnInfo d => mentionsWorld d.value
        | .inductInfo ind => ind.ctors.any fun n => match env.find? n with
            | some ci => mentionsWorld ci.type
            | none => false
        | _ => false
      lines := lines.push s!"TYPE {c}{if world then " [WORLD]" else ""}"
    else if isProp then
      if let .axiomInfo _ := info then
        lines := lines.push s!"POSTULATE {c} : {(← ppExpr ty).pretty 100000}"
    else
      if !(← isGoodConstTy ty) then
        lines := lines.push s!"CONST {c} : {(← ppExpr ty).pretty 100000}"
  logInfo m!"== decls {modName}: {lines.size} findings"
  for l in lines do logInfo m!"DECL {modName} {l}"

elab "#hybrid_decls " m:ident : command => liftTermElabM <| decls m.getId

/-! ## The whole-term mode

The witness mode examines what a proof substitutes for the variables of the developments' own
facts and of the quantifier rules.  The whole-term mode examines every term of a type of
Definition 1 that stands at a position where its denotation is used as an element of a domain of
the object language --- as the argument of a constant of the signature, as the argument of a
variable of a type of `L`, or as the instance of a quantifier at a type of `L` (the argument of
a proof, where the witness mode looks too) --- anywhere in a proof term and in the statement:
in hypotheses, motives, the propositions handed to excluded middle, the sides of equations.
Everything else is traversed, not scanned: the body of a raw quantifier over worlds and a case
distinction over the frame are evaluated over the worlds themselves and need no domain, so the
box of `⊥` in Kripke clothing, `fun v => ∀ u, ¬ v 𝗿 u`, applied to a world, is no finding.  This
is exactly the hypothesis of the soundness proposition of the article's Section 8.3, and a theorem
flagged here but neither flagged nor inheriting in witness mode (`EXTRA`) is a theorem that does
not meet it.  Written by an external reader as an experiment, taken over here and then made to
coincide with the hypothesis on the reader's advice. -/

/-- is `fn`, the head of an application, one whose arguments of a type of `L` must denote in the
domains: a constant of the signature, a variable of a type of `L`, or a proof? -/
def argsMustDenote (fn : Expr) : MetaM Bool := do
  match fn with
  | .const n _ => isSignatureConst n
  | .fvar _ => do
    let ty ← inferType fn
    if ← isWorldTy ty then return false
    isWitnessTy ty
  | _ => return false

/-- an argument at a schema position of its head (`schemaPositions`: the body of a quantifier, a
motive, a context, a continuation) is traversed, never scanned. -/
partial def auditAll (worlds : Array FVarId) (e : Expr) : MetaM (Array (Expr × Flags)) := do
  match e with
  | .lam n d b _ | .forallE n d b _ =>
    let r ← auditAll worlds d
    let inner ← withLocalDecl n .default d fun w => do
      let worlds' := if ← isWorldTy d then worlds.push w.fvarId! else worlds
      auditAll worlds' (b.instantiate1 w)
    return r ++ inner
  | .letE n t v b _ =>
    let r ← auditAll worlds t
    -- a `let`-bound value of a type of Definition 1 is an instance: examined like a witness
    let rv ← if (← (try isWitnessTy t catch _ => pure false)) && !v.isFVar && !v.isBVar then
        let f ← scan worlds (← etaExpand v)
        pure (if f.hybrid then #[(v, f)] else #[])
      else pure #[]
    let r' ← auditAll worlds v
    let inner ← withLetDecl n t v fun y => do
      let worlds' := if ← isWorldTy t then worlds.push y.fvarId! else worlds
      auditAll worlds' (b.instantiate1 y)
    return r ++ rv ++ r' ++ inner
  | .app .. =>
    let fn := e.getAppFn
    let args := e.getAppArgs
    let schema ← schemaPositions fn
    let isPrf ← (try Meta.isProof e catch _ => pure false)
    let must ← argsMustDenote fn
    let mut acc ← auditAll worlds fn
    for k in [0:args.size] do
      let a := args[k]!
      -- an argument whose denotation is used as an element: of the signature, of a variable of
      -- a type of L, or of a proof (a quantifier instance), outside the head's schema positions
      let examine := (must || isPrf) && !schema.contains k && !a.isFVar && !a.isBVar && !a.isMVar
      if examine then
        if ← (try isWitnessTy (← inferType a) catch _ => pure false) then
          let f ← scan worlds (← etaExpand a)
          if f.hybrid then acc := acc.push (a, f)
      acc := acc ++ (← auditAll worlds a)
    return acc
  | .mdata _ b => auditAll worlds b
  | .proj _ _ b => auditAll worlds b
  | _ => return #[]

/-- the whole-term mode over a module: witness-mode verdicts with their closure (as `run`
computes them, imports included), then every proposition-typed constant examined at every
position where a term of a type of `L` must denote, and the theorems flagged there that the
witness mode did not reach reported as `EXTRA` -/
def runAll (modName : Name) : MetaM Unit := do
  let env ← getEnv
  let some modIdx := env.header.moduleNames.findIdx? (· == modName) | throwError "module {modName} not found"
  let mut thms : Array (Name × Expr × Expr) := #[]
  for (c, info) in env.constants.map₁.toList do
    match env.getModuleIdxFor? c with
    | some k => if k.toNat != modIdx then continue
    | none => continue
    if c.isInternal then continue
    if let some v ← propValue? info then thms := thms.push (c, info.type, v)
  let sorted := thms.qsort (fun a b => a.1.toString < b.1.toString)
  let direct ← IO.mkRef ({} : Std.HashMap Name Bool)
  let closedRef ← IO.mkRef ({} : Std.HashMap Name Bool)
  let mut wit : Array Name := #[]
  let mut closed : Array Name := #[]
  for (c, _, _) in sorted do
    if ← hybridBy direct closedRef c then
      closed := closed.push c
      if (← direct.get)[c]?.getD false then wit := wit.push c
  let mut extra : Array (Name × Array String) := #[]
  let mut nAll : Nat := 0
  for (c, ty, v) in sorted do
    let res := (← auditAll #[] v) ++ (← auditAll #[] ty)
    if res.size > 0 then
      nAll := nAll + 1
      if !closed.contains c then
        let mut lines : Array String := #[]
        let mut seen : Array Expr := #[]
        for (w, f) in res do
          if seen.contains w then continue
          seen := seen.push w
          lines := lines.push s!"[{f.show}] {← ppExpr w}"
        extra := extra.push (c, lines)
  logInfo m!"== wholeterm {modName}: {sorted.size} theorems, witness-mode hybrid {wit.size} (+{closed.size - wit.size} inheriting), whole-term flagged {nAll}, EXTRA {extra.size}"
  for (c, ls) in extra do
    logInfo m!"EXTRA {c}:\n{String.intercalate "\n" (ls.toList.map (fun l => "    " ++ l))}"

elab "#hybrid_all " m:ident : command => liftTermElabM <| runAll m.getId

end HybridAudit


==> anc/OpenQuestions/audit/ROOT <==
(* The hybrid-witness detector over the Isabelle/HOL sources of the Notes.

   The theories of the Monatshefte article (the AFP-style session
   Notes_On_Goedels_Ontological_Argument) are not part of this repository; place them in
   ../../input/Notes_On_Goedels_Ontological_Argument (or adjust the path below) and run

     isabelle build -d . NotesAudit

   NotesBase rebuilds those theories with proof recording; it reaches them through the
   directories entry below, so the Notes session itself need not be on the command line.

   `record_proofs = 2` makes Isabelle keep the proof terms; the detector reconstructs them
   (Proofterm.reconstruct_proof), contracts the embedding's abbreviations and reports, for
   every theorem, the terms substituted for property and proposition variables.  The result
   is written to isabelle-report.txt. *)
session NotesBase in base = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  directories
    "../../../input/Notes_On_Goedels_Ontological_Argument"
  theories
    SurjectiveCantor
    HOMLinHOL
    TestsHOML
    ModalFilter
    GoedelVariantHOML1
    GoedelVariantHOML2
    GoedelVariantHOML3
    ThereIsNoEvil1
    ThereIsNoEvil2
    ScottVariantHOML
    HOMLinHOLonlyK
    ScottVariantHOMLinK
    ScottVariantHOMLAndersonQuant
    GoedelVariantHOML1poss
    GoedelVariantHOML2poss
    GoedelVariantHOML3poss
    ScottVariantHOMLposs
    EvilDerivable
    GoedelVariantHOML1AndersonQuant
    GoedelVariantHOML2AndersonQuant
    GoedelVariantHOML3AndersonQuant
    HOMLinHOLonlyS4
    TestsHOMLinS4
    GoedelVariantHOML1inS4
    GoedelVariantHOML2inS4
    GoedelVariantHOML2possInS4
    GoedelVariantHOML3inS4
    GoedelVariantHOML3possInS4
    ScottVariantHOMLinS4
    ScottVariantHOMLpossInS4

session NotesAudit = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  sessions
    NotesBase
  theories
    Audit


==> anc/OpenQuestions/audit/alt/AltAudit.thy <==
theory AltAudit imports "Ax1GenAlternatives" "Ax1GenAlternativesB" "Ax1GenAlternativesV3" "Ax1GenAlternativesScott" "Ax1GenAlternativesTwo" "Ax1GenAlternativesV3Two" "Ax1GenAlternativesOne" "Ax1GenAlternativesV3One" "Th4FromConjunction" "Ax1GenAlternativesScottTwo" "Ax1GenAlternativesV3TwoTh4" "Ax1GenAlternativesV3Plain" "Ax1GenAlternativesTwoPoss" "Ax1GenAlternativesTwoAnderson" "Ax1GenAlternativesV3PlainPoss" "Ax1GenAlternativesV3PlainAnderson"
begin
ML_file "../HybridAudit.ML"
ML \<open>
val thys = ["Ax1GenAlternatives", "Ax1GenAlternativesB", "Ax1GenAlternativesV3", "Ax1GenAlternativesScott", "Ax1GenAlternativesTwo", "Ax1GenAlternativesV3Two", "Ax1GenAlternativesOne", "Ax1GenAlternativesV3One", "Th4FromConjunction", "Ax1GenAlternativesScottTwo", "Ax1GenAlternativesV3TwoTh4", "Ax1GenAlternativesV3Plain", "Ax1GenAlternativesTwoPoss", "Ax1GenAlternativesTwoAnderson", "Ax1GenAlternativesV3PlainPoss", "Ax1GenAlternativesV3PlainAnderson"];
val here = \<^theory>;
\<comment>\<open>the detectors append, so start from empty reports\<close>
val files = {plain = SOME "alt-report.txt", filtered = SOME "alt-report-filtered.txt",
  heads = SOME "alt-heads.txt", whole = SOME "alt-report-whole.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["alt-report.txt", "alt-report-filtered.txt", "alt-heads.txt", "alt-report-whole.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all_whole files here n thys) thys;
\<close>
ML_file "../AxiomDeps.ML"
ML \<open>
\<comment>\<open>the postulates each result depends on\<close>
val () = File.write (Path.explode "alt-axioms.txt") "";
val () = List.app (fn n => AxiomDeps.run_theory "alt-axioms.txt" here n thys) thys;
\<close>
end


==> anc/OpenQuestions/audit/alt/ROOT <==
(* The hybrid-witness detector over the sixteen sessions of OpenQuestions/alternatives.
   Those sessions are declared in their own ROOT without proof recording; this one rebuilds
   their theories with `record_proofs = 2` and runs the same detector over them, so that the
   results of Sections 6 and 7 are certified by the same instrument on both sides.  Run

     isabelle build -d . AltAudit  *)
session AltAudit = HOL +
  options [record_proofs = 2, timeout = 14400, document = false]
  directories
    "../../alternatives/A"
    "../../alternatives/B"
    "../../alternatives/C"
    "../../alternatives/D"
    "../../alternatives/E"
    "../../alternatives/F"
    "../../alternatives/G"
    "../../alternatives/H"
    "../../alternatives/I"
    "../../alternatives/J"
    "../../alternatives/K"
    "../../alternatives/L"
    "../../alternatives/M"
    "../../alternatives/N"
    "../../alternatives/O"
    "../../alternatives/P"
  theories
    AltAudit


==> anc/OpenQuestions/audit/alt/alt-axioms.txt <==
== Ax1GenAlternatives: 29 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   BoxTwo_of_Box :: <none>
   BoxTwo_of_Two :: <none>
   Box_weaker :: <none>
   Essence_def :: <none>
   God_def :: <none>
   L_Box :: <none>
   L_BoxTwo :: Ax2a Ax3 Ax4
   L_Box_inst :: <none>
   MC :: Ax2a Ax2b Ax3 Ax4
   MC_BoxTwo :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   PTop :: <none>
   PTop_34 :: Ax3 Ax4
   PosOfGod :: Ax2a
   Serial :: Ax2a
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th4_Box :: Ax2a Ax4
   Th4_BoxTwo :: Ax2a Ax3 Ax4
   Th4_rigid :: Ax2a
   Th5 :: Ax2a Ax2b Ax3 Ax4
   Th5_BoxTwo :: Ax2a Ax2b Ax3 Ax4
== Ax1GenAlternativesB: 23 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   L_R :: Ax2a Ax2b
   L_RP_bwd :: <none>
   L_RP_fwd :: <none>
   L_R_bwd :: Ax2a Ax2b
   L_R_fwd :: Ax2b
   L_R_rigidpos :: <none>
   NecExist_def :: <none>
   P_succ :: Ax2a Ax2b
   PosOfGod :: Ax2a
   RigidPos_of_link :: Ax2a Ax2b
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   pos_link :: Ax2a Ax2b
   pos_of_common_succ :: Ax2a Ax2b
== Ax1GenAlternativesV3: 25 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen_of_refl :: Ax2a Ax3 Ax4
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Box_weaker :: <none>
   Essence_def :: <none>
   God_def :: <none>
   L_Box :: <none>
   L_Box_inst :: <none>
   MC_S4 :: Ax2a Ax3 Ax4
   NeBot :: <none>
   NecExist_def :: <none>
   NoNecExist :: <none>
   OneWorld :: Ax2a Ax3 Ax4
   PTop :: <none>
   PosOfGod :: Ax2a
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th4 :: Ax2a
   Th5_S4 :: Ax2a Ax3 Ax4
== Ax1GenAlternativesScott: 18 facts, 4 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Box_weaker :: <none>
   Coro_Box :: A1 A2
   Coro_rigid :: A1
   Essence_def :: <none>
   God_def :: <none>
   L_Box :: <none>
   L_Box_inst :: <none>
   MC :: A1 A2 A4 A5
   NecExist_def :: <none>
   PTop :: <none>
   PosOfGod :: A1
   T1 :: A1 A2
   T2 :: A1 A4
   T3 :: A1 A2 A4 A5
== Ax1GenAlternativesTwo: 61 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen_of_Two :: Ax2a Ax2b Ax3 Ax4
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Conj_empty_iff_top :: <none>
   Essence_def :: <none>
   Filter :: Ax1 Ax2a Ax2b Ax3 Ax4
   Filter_unconditional :: Ax1 Ax2a Ax2b Ax3 Ax4
   FrRefl_Two :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two :: Ax2a Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax3 Ax4
   G_ex_Two_unconditional :: Ax2a Ax3 Ax4
   G_ex_Two_unconditional_nominal :: Ax2a Ax3 Ax4
   G_ex_of_Singleton :: Ax2a Ax3 Ax4
   God_def :: <none>
   Id_Two :: Ax2a Ax2b Ax3 Ax4
   L_Two :: Ax2a Ax3 Ax4
   MC_KB :: Ax2a Ax2b Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   MC_Two_unconditional :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   NegProps :: Ax2a Ax3 Ax4
   OneWorld :: Ax2a
   OnlyTopDichotomy :: Ax2a
   OnlyTopNeg :: <none>
   PTop_Two :: Ax3 Ax4
   P_of_conj :: Ax2a Ax2b Ax3 Ax4
   PosIncl :: Ax2a Ax3 Ax4
   PosOfGod :: Ax2a
   PosProps :: Ax3 Ax4
   R_Id :: Ax2a Ax2b Ax3 Ax4
   ReflR :: Ax2a Ax2b Ax3 Ax4
   Serial :: Ax2a Ax3 Ax4
   Singleton_of_Ax4 :: Ax4
   Singleton_of_Two :: Ax3 Ax4
   Singleton_of_Two_at :: Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th3_Two :: Ax2a Ax3 Ax4
   Th3_Two_unconditional :: Ax2a Ax3 Ax4
   Th4_Two :: Ax2a Ax3 Ax4
   Th5_KB :: Ax2a Ax2b Ax3 Ax4
   Th5_Two :: Ax2a Ax3 Ax4
   Th5_Two_unconditional :: Ax2a Ax3 Ax4
   Two_equivalent :: Ax2a Ax2b Ax3 Ax4
   Two_weaker :: <none>
   UltraFilter :: Ax1 Ax2a Ax2b Ax3 Ax4
   UltraFilter_unconditional :: Ax1 Ax2a Ax2b Ax3 Ax4
   actual_everywhere :: Ax2a Ax3 Ax4
   ae_Two :: Ax2a Ax3 Ax4
   ae_Two_nominal :: Ax2a Ax3 Ax4
   all_God_of_only_top :: <none>
   loc_of_conj :: Ax2a Ax2b Ax3 Ax4
   only_top_and_empty_domain :: Ax2a Ax3 Ax4
   only_top_and_empty_domain_False :: Ax2a Ax3 Ax4
== Ax1GenAlternativesV3Two: 29 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   BoxTwo_of_Two :: <none>
   E_only_here :: <none>
   EssPt :: <none>
   Essence_def :: <none>
   G_ex_Two_actual_hybrid :: Ax2a Ax3 Ax4
   God_def :: <none>
   L_Two_hybrid :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax3 Ax4
   MC_unconditional :: Ax2a Ax3 Ax4
   NeBot :: <none>
   NecExist_def :: <none>
   OneWorld :: Ax2a Ax3 Ax4
   PTop_of_two_entities :: Ax2a Ax4
   PosOfGod :: Ax2a
   PtNe :: <none>
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th4_Two_actual_hybrid :: Ax2a Ax3 Ax4
   Two_weaker :: <none>
   refl_all :: Ax2a Ax3 Ax4
   two_members_of_two_entities :: Ax2a
== Ax1GenAlternativesOne: 21 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex_One :: Ax2a Ax3 Ax4
   God_def :: <none>
   L_One :: Ax3
   MC_One :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   One_weaker :: <none>
   PTop_One :: Ax3 Ax4
   PosOfGod :: Ax2a
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th3_One :: Ax2a Ax3 Ax4
   Th4_One :: Ax2a Ax3 Ax4
   Th5_One :: Ax2a Ax3 Ax4
== Ax1GenAlternativesV3One: 36 facts, 5 postulates, 0 without a proof body
   AllActual_of_PBot :: Ax2a Ax4
   AllExist_One :: Ax2a Ax3 Ax4
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Box_gives_One :: Ax2a Ax3 Ax4
   E_only_here :: <none>
   E_top_of_PBot :: Ax2a Ax3 Ax4
   EssPt :: <none>
   Essence_def :: <none>
   G_ex_One_deriv :: Ax2a Ax3 Ax4
   God_def :: <none>
   L_One :: Ax3
   MC_One :: Ax2a Ax3 Ax4
   MC_unconditional :: Ax2a Ax3 Ax4
   NeBot :: <none>
   NecExist_def :: <none>
   NoNecExist :: Ax2a Ax3 Ax4
   NotPBot_One_deriv :: Ax2a Ax3 Ax4
   OneWorld :: Ax2a Ax3 Ax4
   One_gives_Box :: Ax2a Ax3 Ax4
   One_gives_S :: Ax2a Ax3 Ax4
   One_weaker :: <none>
   PTop_One_deriv :: Ax2a Ax3 Ax4
   PosOfGod :: Ax2a
   PtNe :: <none>
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th4_One_deriv :: Ax2a Ax3 Ax4
   refl_all :: Ax2a Ax3 Ax4
   succ_eq :: Ax2a Ax3 Ax4
== Th4FromConjunction: 4 facts, 1 postulates, 0 without a proof body
   Ax2a :: Ax2a   [postulate]
   God_def :: <none>
   Th4_Ax1Gen :: Ax2a
   Th4_Box :: Ax2a
== Ax1GenAlternativesScottTwo: 28 facts, 4 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro_Two :: A1 A2 A5
   Essence_def :: <none>
   G_ex_Two :: A1 A2 A5
   G_ex_Two_at :: A1 A2 A5
   G_ex_Two_of_NE :: A1 A2 A5
   G_ex_Two_unconditional :: A1 A2 A5
   God_def :: <none>
   L_Two :: A1 A2 A5
   MC_KB :: A1 A2 A4 A5
   MC_Two :: A1 A2 A4 A5
   MC_Two_unconditional :: A1 A2 A4 A5
   NecExist_def :: <none>
   OnlyTopDichotomy :: A1
   OnlyTopNeg :: <none>
   PTop_Two :: A2 A5
   PosOfGod :: A1
   T1 :: A1 A2
   T2 :: A1 A4
   T3_KB :: A1 A2 A4 A5
   T3_Two :: A1 A2 A5
   T3_Two_unconditional :: A1 A2 A5
   Two_weaker :: <none>
   ae_Two :: A1 A2 A5
   all_God_of_only_top :: <none>
== Ax1GenAlternativesV3TwoTh4: 35 facts, 6 postulates, 0 without a proof body
   AllExist_Two :: Ax2a Ax3 Ax4 Th4
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   E_ne :: Ax3 Th4
   EssMemI_Two :: Ax2a Ax3 Ax4 Th4
   Essence_def :: <none>
   G_ex_Two :: Ax2a Ax3 Ax4 Th4
   G_ex_Two_hybrid :: Ax2a Ax3 Ax4 Th4
   G_ne :: Th4
   God_def :: <none>
   L_Two :: Ax2a Ax3 Ax4 Th4
   MC_KB :: Ax2a Ax2b Ax3 Th4
   MC_Two :: Ax2a Ax2b Ax3 Ax4 Th4
   NeBot :: <none>
   NecExist_def :: <none>
   NoNecExist :: Ax2a Ax3 Ax4
   OneWorld :: Ax2a Ax3 Ax4
   PTop_Two :: Ax3 Ax4 Th4
   PosOfGod :: Ax2a
   Reach_Two :: Ax2a Ax3 Ax4 Th4
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th3_Two :: Ax2a Ax3 Ax4 Th4
   Th4 :: Th4   [postulate]
   Th5_KB :: Ax2a Ax2b Ax3 Th4
   Th5_Two :: Ax2a Ax3 Ax4 Th4
   Two_weaker :: <none>
   UniqueEss1_Two :: Ax2a Ax2b Ax3 Ax4 Th4
   UniqueEss2_Two :: Ax2a Ax2b Ax3 Ax4 Th4
== Ax1GenAlternativesV3Plain: 76 facts, 5 postulates, 0 without a proof body
   AllExist :: Ax2a Ax3 Ax4
   AllExistI :: Ax2a Ax3 Ax4
   AllExist_unconditional :: Ax2a Ax3 Ax4
   Ax1 :: Ax1   [postulate]
   Ax1Gen_of_Two :: Ax2a Ax2b Ax3 Ax4
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   BoxTwo_of_Two :: <none>
   EssMemI_K :: Ax2a Ax3 Ax4
   EssMemI_K_unconditional :: Ax2a Ax3 Ax4
   Essence_def :: <none>
   Evil_def :: <none>
   Fig8_Ax4 :: Ax4
   Filter :: Ax1 Ax2a Ax2b Ax3 Ax4
   Filter_unconditional :: Ax1 Ax2a Ax2b Ax3 Ax4
   FrRefl_Two :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two :: Ax2a Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax3 Ax4
   G_ex_Two_unconditional :: Ax2a Ax3 Ax4
   G_ex_Two_unconditional_nominal :: Ax2a Ax3 Ax4
   God_def :: <none>
   Id_Two :: Ax2a Ax2b Ax3 Ax4
   L_BoxTwo :: Ax2a Ax3 Ax4
   L_Two :: Ax2a Ax3 Ax4
   MC_KB :: Ax2a Ax2b Ax3 Ax4
   MC_OneWorld :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   MC_Two_unconditional :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   NecNoEvil :: Ax2a Ax3 Ax4
   NegProps :: Ax2a Ax3 Ax4
   NoNecExist :: <none>
   OneWorld :: Ax2a
   OneWorld_abs :: Ax2a Ax3 Ax4
   OnlyTopDichotomy :: Ax2a
   OnlyTopNeg :: <none>
   PTop_Two :: Ax3 Ax4
   P_of_conj :: Ax2a Ax2b Ax3 Ax4
   PosIncl :: Ax2a Ax3 Ax4
   PosOfGod :: Ax2a
   PosProps :: Ax3 Ax4
   R_Id :: Ax2a Ax2b Ax3 Ax4
   Reach_K :: Ax2a Ax3 Ax4
   Reach_K_unconditional :: Ax2a Ax3 Ax4
   ReflR :: Ax2a Ax2b Ax3 Ax4
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3
   Th3_Two :: Ax2a Ax3 Ax4
   Th3_Two_unconditional :: Ax2a Ax3 Ax4
   Th4_BoxTwo :: Ax2a Ax3 Ax4
   Th4_Two :: Ax2a Ax3 Ax4
   Th5_KB :: Ax2a Ax2b Ax3 Ax4
   Th5_Two :: Ax2a Ax3 Ax4
   Th5_Two_unconditional :: Ax2a Ax3 Ax4
   Two_equivalent :: Ax2a Ax2b Ax3 Ax4
   Two_weaker :: <none>
   UltraFilter :: Ax1 Ax2a Ax2b Ax3 Ax4
   UltraFilter_unconditional :: Ax1 Ax2a Ax2b Ax3 Ax4
   UniqueEss1_K :: Ax2a Ax2b Ax3 Ax4
   UniqueEss1_K_unconditional :: Ax2a Ax2b Ax3 Ax4
   UniqueEss2_K :: Ax2a Ax2b Ax3 Ax4
   UniqueEss2_K_unconditional :: Ax2a Ax2b Ax3 Ax4
   actual_everywhere :: Ax2a Ax3 Ax4
   ae_Two :: Ax2a Ax3 Ax4
   ae_Two_nominal :: Ax2a Ax3 Ax4
   all_God_of_only_top :: <none>
   loc_of_conj :: Ax2a Ax2b Ax3 Ax4
   only_top_and_empty_domain :: Ax2a Ax3 Ax4
   only_top_and_empty_domain_False :: Ax2a Ax3 Ax4
== Ax1GenAlternativesTwoPoss: 24 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex_Two :: Ax2a Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax3 Ax4
   G_ex_Two_unconditional :: Ax2a Ax3 Ax4
   God_def :: <none>
   L_Two :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   PTop_Two :: Ax3 Ax4
   PosOfGod :: Ax2a
   Th1 :: Ax2a Ax2b
   Th3_Two :: Ax2a Ax3 Ax4
   Th4_Two :: Ax2a Ax3 Ax4
   Th5_Two :: Ax2a Ax3 Ax4
   Two_weaker :: <none>
   all_God_of_only_top :: <none>
== Ax1GenAlternativesTwoAnderson: 32 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex_Two :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_unconditional :: Ax2a Ax2b Ax3 Ax4
   God_def :: <none>
   L_Two :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   NecExist_def :: <none>
   OnlyTopDichotomy :: Ax2a
   OnlyTopNeg :: <none>
   PTop_Two :: Ax3 Ax4
   PosOfGod :: Ax2a
   PossGod :: Ax2a Ax3 Ax4
   PossGod_at :: Ax2a Ax3 Ax4
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th3_Two :: Ax2a Ax2b Ax3 Ax4
   Th4_Two :: Ax2a Ax2b Ax3 Ax4
   Th5_Two :: Ax2a Ax2b Ax3 Ax4
   Two_weaker :: <none>
   actual_everywhere :: Ax2a Ax2b Ax3 Ax4
   ae_Two :: Ax2a Ax2b Ax3 Ax4
   all_God_of_only_top :: <none>
   only_top_and_empty_domain :: Ax2a Ax2b Ax3 Ax4
== Ax1GenAlternativesV3PlainPoss: 42 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   E_only_here :: <none>
   EssMemI_K :: Ax2a Ax3 Ax4
   EssPt :: <none>
   Essence_def :: <none>
   Evil_def :: <none>
   Fig8_Ax4 :: Ax4
   Filter :: Ax1 Ax2a Ax2b Ax3 Ax4
   G_ex_Two :: Ax2a Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax3 Ax4
   God_def :: <none>
   L_Two :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   MC_unconditional :: Ax2a Ax3 Ax4
   NeBot :: <none>
   NecExist_def :: <none>
   NecNoEvil :: Ax2a Ax3 Ax4
   NegProps :: Ax2a Ax3 Ax4
   OneWorld :: Ax2a Ax3 Ax4
   PTop_Two :: Ax3 Ax4
   PosIncl :: Ax2a Ax3 Ax4
   PosOfGod :: Ax2a
   PosProps :: Ax3 Ax4
   PtNe :: <none>
   Reach_K :: Ax2a Ax3 Ax4
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th3_Two :: Ax2a Ax3 Ax4
   Th4_Two :: Ax2a Ax3 Ax4
   Th5_Two :: Ax2a Ax3 Ax4
   Two_weaker :: <none>
   UltraFilter :: Ax1 Ax2a Ax2b Ax3 Ax4
   UniqueEss1_K :: Ax2a Ax2b Ax3 Ax4
   UniqueEss2_K :: Ax2a Ax2b Ax3 Ax4
   all_God_of_only_top :: <none>
== Ax1GenAlternativesV3PlainAnderson: 49 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1_of_Two :: <none>
   Ax2a :: Ax2a   [postulate]
   Ax2a' :: Ax2a
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   E_only_here :: <none>
   EssMemI_K :: Ax2a Ax3 Ax4
   EssPt :: <none>
   Essence_def :: <none>
   Evil_def :: <none>
   Fig8_Ax4 :: Ax4
   Filter :: Ax1 Ax2a Ax2b Ax3 Ax4
   G_ex_Two :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_at :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_of_E :: Ax2a Ax2b Ax3 Ax4
   G_ex_Two_unconditional :: Ax2a Ax2b Ax3 Ax4
   God_def :: <none>
   L_Two :: Ax2a Ax3 Ax4
   MC_Two :: Ax2a Ax2b Ax3 Ax4
   MC_unconditional :: Ax2a Ax3 Ax4
   NeBot :: <none>
   NecExist_def :: <none>
   NecNoEvil :: Ax2a Ax3 Ax4
   NegProps :: Ax2a Ax3 Ax4
   OneWorld :: Ax2a Ax3 Ax4
   OnlyTopDichotomy :: Ax2a
   OnlyTopNeg :: <none>
   PTop_Two :: Ax3 Ax4
   PosClosureAct :: Ax2a Ax2b Ax3 Ax4
   PosIncl :: Ax2a Ax3 Ax4
   PosOfGod :: Ax2a
   PosProps :: Ax3 Ax4
   PossGod :: Ax2a Ax3 Ax4
   PossGod_at :: Ax2a Ax3 Ax4
   PtNe :: <none>
   Reach_K :: Ax2a Ax3 Ax4
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th3_Two :: Ax2a Ax2b Ax3 Ax4
   Th4_Two :: Ax2a Ax2b Ax3 Ax4
   Th5_Two :: Ax2a Ax2b Ax3 Ax4
   Two_weaker :: <none>
   UltraFilter :: Ax1 Ax2a Ax2b Ax3 Ax4
   UniqueEss1_K :: Ax2a Ax2b Ax3 Ax4
   UniqueEss2_K :: Ax2a Ax2b Ax3 Ax4
   ae_Two :: Ax2a Ax2b Ax3 Ax4
   all_God_of_only_top :: <none>


==> anc/OpenQuestions/audit/alt/alt-report-filtered.txt <==
== Ax1GenAlternatives: 29 theorems, 120 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 16 definitions scanned, 4 flagged; 1334 unread sub-derivations, premises of <bare> (776), Pure.transitive (535), Pure.combination (23), 0 with a world equation in the statement
   ! definition Ax1GenAlternatives.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternatives.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternatives.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternatives.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternatives.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternatives.Ax2a' :: \<phi>
   Ax1GenAlternatives.Ax4 :: ?\<psi>
   Ax1GenAlternatives.Box_weaker :: \<lambda>a b. b\<^bold>rb   [ACCESS]
   Ax1GenAlternatives.Essence_def :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.God_def :: G
   Ax1GenAlternatives.L_Box :: G
   Ax1GenAlternatives.L_Box :: P
   Ax1GenAlternatives.L_BoxTwo :: G
   Ax1GenAlternatives.L_BoxTwo :: \<^bold>~G
   Ax1GenAlternatives.L_BoxTwo :: P
   Ax1GenAlternatives.L_BoxTwo :: Meson.COMBK True
   Ax1GenAlternatives.L_BoxTwo :: Meson.COMBK (Meson.COMBK True)
   Ax1GenAlternatives.L_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.L_BoxTwo :: E
   Ax1GenAlternatives.L_Box_inst :: G
   Ax1GenAlternatives.L_Box_inst :: P
   Ax1GenAlternatives.MC :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.MC :: G
   Ax1GenAlternatives.MC :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.MC :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.MC :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.MC :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.MC :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.MC :: P
   Ax1GenAlternatives.MC :: E
   Ax1GenAlternatives.MC :: \<lambda>y. \<phi>
   Ax1GenAlternatives.MC :: \<^bold>~\<psi>__
   Ax1GenAlternatives.MC :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.MC :: ?\<phi>
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.MC_BoxTwo :: G
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.MC_BoxTwo :: \<^bold>~G
   Ax1GenAlternatives.MC_BoxTwo :: P
   Ax1GenAlternatives.MC_BoxTwo :: Meson.COMBK True
   Ax1GenAlternatives.MC_BoxTwo :: Meson.COMBK (Meson.COMBK True)
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.MC_BoxTwo :: E
   Ax1GenAlternatives.MC_BoxTwo :: \<lambda>y. \<phi>
   Ax1GenAlternatives.MC_BoxTwo :: \<^bold>~\<psi>__
   Ax1GenAlternatives.MC_BoxTwo :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.MC_BoxTwo :: ?\<phi>
   Ax1GenAlternatives.NecExist_def :: E
   Ax1GenAlternatives.PTop :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternatives.PTop :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.PTop_34 :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.PTop_34 :: E
   Ax1GenAlternatives.PosOfGod :: G
   Ax1GenAlternatives.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternatives.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternatives.Serial :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternatives.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternatives.Th1 :: G
   Ax1GenAlternatives.Th1 :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.Th2 :: G
   Ax1GenAlternatives.Th2 :: E
   Ax1GenAlternatives.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternatives.Th2 :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.Th3 :: G
   Ax1GenAlternatives.Th3 :: E
   Ax1GenAlternatives.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternatives.Th3 :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.Th4_Box :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.Th4_Box :: G
   Ax1GenAlternatives.Th4_Box :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.Th4_Box :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.Th4_Box :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.Th4_Box :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.Th4_Box :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.Th4_Box :: P
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.Th4_BoxTwo :: G
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.Th4_BoxTwo :: \<^bold>~G
   Ax1GenAlternatives.Th4_BoxTwo :: P
   Ax1GenAlternatives.Th4_BoxTwo :: Meson.COMBK True
   Ax1GenAlternatives.Th4_BoxTwo :: Meson.COMBK (Meson.COMBK True)
   Ax1GenAlternatives.Th4_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.Th4_BoxTwo :: E
   Ax1GenAlternatives.Th4_rigid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternatives.Th4_rigid :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternatives.Th4_rigid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.Th4_rigid :: G
   Ax1GenAlternatives.Th4_rigid :: P
   Ax1GenAlternatives.Th4_rigid :: \<lambda>\<psi>. \<psi>\<^bold>=G
   Ax1GenAlternatives.Th5 :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.Th5 :: G
   Ax1GenAlternatives.Th5 :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.Th5 :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.Th5 :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.Th5 :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.Th5 :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.Th5 :: P
   Ax1GenAlternatives.Th5 :: E
   Ax1GenAlternatives.Th5 :: \<^bold>~\<psi>__
   Ax1GenAlternatives.Th5 :: Ax1GenAlternatives.Essence
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternatives.Th5_BoxTwo :: G
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternatives.Th5_BoxTwo :: \<^bold>~G
   Ax1GenAlternatives.Th5_BoxTwo :: P
   Ax1GenAlternatives.Th5_BoxTwo :: Meson.COMBK True
   Ax1GenAlternatives.Th5_BoxTwo :: Meson.COMBK (Meson.COMBK True)
   Ax1GenAlternatives.Th5_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternatives.Th5_BoxTwo :: E
   Ax1GenAlternatives.Th5_BoxTwo :: \<^bold>~\<psi>__
   Ax1GenAlternatives.Th5_BoxTwo :: Ax1GenAlternatives.Essence
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, BoxTwo_of_Box, BoxTwo_of_Two
== Ax1GenAlternativesB: 23 theorems, 34 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 16 definitions scanned, 4 flagged; 217 unread sub-derivations, premises of <bare> (79), Pure.transitive (136), Pure.combination (2), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesB.RigidPos (abbreviation) :: \<forall>\<psi>. \<lfloor>\<^bold>\<forall>v. P \<psi> \<^bold>\<supset> (\<lambda>u. P \<psi> v)\<rfloor>   [WORLDQ]
   ! definition Ax1GenAlternativesB.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesB.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternativesB.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesB.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesB.Ax2a' :: \<phi>
   Ax1GenAlternativesB.Ax4 :: ?\<psi>
   Ax1GenAlternativesB.Essence_def :: Ax1GenAlternativesB.Essence
   Ax1GenAlternativesB.God_def :: G
   Ax1GenAlternativesB.L_R :: \<lambda>\<psi>. P \<psi> w__   [RIGID]
   Ax1GenAlternativesB.L_R :: G
   Ax1GenAlternativesB.L_R :: \<^bold>~\<psi>
   Ax1GenAlternativesB.L_RP_bwd :: G
   Ax1GenAlternativesB.L_RP_fwd :: G
   Ax1GenAlternativesB.L_R_bwd :: \<^bold>~\<psi>
   Ax1GenAlternativesB.L_R_bwd :: G
   Ax1GenAlternativesB.L_R_fwd :: G
   Ax1GenAlternativesB.L_R_rigidpos :: \<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>
   Ax1GenAlternativesB.L_R_rigidpos :: G
   Ax1GenAlternativesB.NecExist_def :: E
   Ax1GenAlternativesB.P_succ :: \<^bold>~\<psi>
   Ax1GenAlternativesB.PosOfGod :: G
   Ax1GenAlternativesB.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesB.RigidPos_of_link :: \<psi>
   Ax1GenAlternativesB.RigidPos_of_link :: \<^bold>~\<psi>
   Ax1GenAlternativesB.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesB.Th1 :: G
   Ax1GenAlternativesB.Th1 :: Ax1GenAlternativesB.Essence
   Ax1GenAlternativesB.Th2 :: G
   Ax1GenAlternativesB.Th2 :: E
   Ax1GenAlternativesB.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesB.Th2 :: Ax1GenAlternativesB.Essence
   Ax1GenAlternativesB.Th3 :: G
   Ax1GenAlternativesB.Th3 :: E
   Ax1GenAlternativesB.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesB.Th3 :: Ax1GenAlternativesB.Essence
   Ax1GenAlternativesB.pos_link :: \<psi>
   Ax1GenAlternativesB.pos_link :: \<^bold>~\<psi>
   Ax1GenAlternativesB.pos_of_common_succ :: \<^bold>~\<psi>
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== Ax1GenAlternativesV3: 25 theorems, 77 lifted instantiations, 6 with flagged witnesses, 6 hybrid, 0 inheriting, 0 connectives at the world type, 10 definitions scanned, 2 flagged; 858 unread sub-derivations, premises of <bare> (427), Pure.transitive (366), HOL.impCE (16), Pure.combination (44), Pure.equal_elim (5), 64 with a world equation in the statement
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a636   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4740   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8328   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11296   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Ax1Gen_of_refl :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a636   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4740   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8328   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11296   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.MC_S4 :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.NoNecExist :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a636   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4740   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8328   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11296   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.OneWorld :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a636   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4740   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8328   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11296   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.transitive: \<exists>x. x\<^bold>@B.0 \<and> B.0 = v \<equiv> (\<exists>x. x\<^bold>@B.0) \<and> B.0 = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3.Th5_S4 :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.Ax1Gen_of_refl :: E
   Ax1GenAlternativesV3.Ax2a' :: \<phi>
   Ax1GenAlternativesV3.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3.Box_weaker :: \<lambda>a b. b\<^bold>rb   [ACCESS]
   Ax1GenAlternativesV3.Essence_def :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.God_def :: G
   Ax1GenAlternativesV3.L_Box :: G
   Ax1GenAlternativesV3.L_Box :: P
   Ax1GenAlternativesV3.L_Box_inst :: G
   Ax1GenAlternativesV3.L_Box_inst :: P
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3.MC_S4 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.MC_S4 :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.MC_S4 :: E
   Ax1GenAlternativesV3.MC_S4 :: ?\<phi>
   Ax1GenAlternativesV3.NecExist_def :: E
   Ax1GenAlternativesV3.NoNecExist :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3.NoNecExist :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.NoNecExist :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.NoNecExist :: E
   Ax1GenAlternativesV3.OneWorld :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3.OneWorld :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.OneWorld :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.OneWorld :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.OneWorld :: E
   Ax1GenAlternativesV3.PTop :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternativesV3.PTop :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3.PosOfGod :: G
   Ax1GenAlternativesV3.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Serial :: \<psi>__
   Ax1GenAlternativesV3.Serial :: E
   Ax1GenAlternativesV3.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3.Th1 :: G
   Ax1GenAlternativesV3.Th1 :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.Th2 :: G
   Ax1GenAlternativesV3.Th2 :: E
   Ax1GenAlternativesV3.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3.Th2 :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.Th3 :: G
   Ax1GenAlternativesV3.Th3 :: E
   Ax1GenAlternativesV3.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3.Th3 :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.Th4 :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Th4 :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Th4 :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3.Th4 :: G
   Ax1GenAlternativesV3.Th4 :: P
   Ax1GenAlternativesV3.Th4 :: \<lambda>\<psi>. \<psi>\<^bold>=G
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3.Th5_S4 :: Ax1GenAlternativesV3.Essence
   Ax1GenAlternativesV3.Th5_S4 :: E
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3.Th5_S4 :: G
   Ax1GenAlternativesV3.Th5_S4 :: P
   Ax1GenAlternativesV3.Th5_S4 :: \<lambda>\<psi>. \<psi>\<^bold>=G
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, NeBot
== Ax1GenAlternativesScott: 18 theorems, 40 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 9 definitions scanned, 2 flagged; 371 unread sub-derivations, premises of <bare> (190), Pure.transitive (175), Pure.combination (6), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesScott.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesScott.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesScott.A2 :: ?\<psi>
   Ax1GenAlternativesScott.Box_weaker :: \<lambda>a b. b\<^bold>rb   [ACCESS]
   Ax1GenAlternativesScott.Coro_Box :: G
   Ax1GenAlternativesScott.Coro_Box :: \<^bold>~\<phi>
   Ax1GenAlternativesScott.Coro_Box :: P
   Ax1GenAlternativesScott.Coro_rigid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesScott.Coro_rigid :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternativesScott.Coro_rigid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScott.Coro_rigid :: G
   Ax1GenAlternativesScott.Coro_rigid :: P
   Ax1GenAlternativesScott.Coro_rigid :: \<lambda>\<psi>. \<psi>\<^bold>=G
   Ax1GenAlternativesScott.Essence_def :: Ax1GenAlternativesScott.Essence
   Ax1GenAlternativesScott.God_def :: G
   Ax1GenAlternativesScott.L_Box :: G
   Ax1GenAlternativesScott.L_Box :: P
   Ax1GenAlternativesScott.L_Box_inst :: G
   Ax1GenAlternativesScott.L_Box_inst :: P
   Ax1GenAlternativesScott.MC :: G
   Ax1GenAlternativesScott.MC :: \<^bold>~\<phi>
   Ax1GenAlternativesScott.MC :: P
   Ax1GenAlternativesScott.MC :: NE
   Ax1GenAlternativesScott.MC :: \<lambda>y. \<phi>
   Ax1GenAlternativesScott.MC :: \<^bold>~\<psi>__
   Ax1GenAlternativesScott.MC :: Ax1GenAlternativesScott.Essence
   Ax1GenAlternativesScott.MC :: ?\<phi>
   Ax1GenAlternativesScott.NecExist_def :: NE
   Ax1GenAlternativesScott.PTop :: \<lambda>\<psi>. \<^bold>\<bottom>
   Ax1GenAlternativesScott.PTop :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScott.PosOfGod :: G
   Ax1GenAlternativesScott.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesScott.T1 :: \<^bold>~\<phi>
   Ax1GenAlternativesScott.T2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesScott.T2 :: G
   Ax1GenAlternativesScott.T2 :: Ax1GenAlternativesScott.Essence
   Ax1GenAlternativesScott.T3 :: G
   Ax1GenAlternativesScott.T3 :: \<^bold>~\<phi>
   Ax1GenAlternativesScott.T3 :: P
   Ax1GenAlternativesScott.T3 :: NE
   Ax1GenAlternativesScott.T3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesScott.T3 :: Ax1GenAlternativesScott.Essence
   = 3 with no lifted instantiation counted: A1, A4, A5
== Ax1GenAlternativesTwo: 61 theorems, 624 lifted instantiations, 30 with flagged witnesses, 14 hybrid, 0 inheriting, 0 connectives at the world type, 16 definitions scanned, 4 flagged; 7341 unread sub-derivations, premises of <bare> (2479), HOL.impI (87), HOL.impCE (14), Pure.transitive (4411), Pure.combination (350), 13 with a world equation in the statement
   ? Ax1GenAlternativesTwo.Ax1Gen_of_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.FrRefl_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.Id_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.OneWorld :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.P_of_conj :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.R_Id :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.ReflR :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.Two_equivalent :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.ae_Two_nominal :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.loc_of_conj :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.only_top_and_empty_domain :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesTwo.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesTwo.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwo.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternativesTwo.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwo.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<phi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<Phi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>a. \<Phi>__ \<phi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<Phi>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<phi>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<psi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: E
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: G
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<chi>__
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: P
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Ax1Gen_of_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<psi>(?x57 B.3 B.2 B.1 B.0 := \<psi> (?x57 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<psi>(?x45 B.3 B.2 B.1 B.0 := \<psi> (?x45 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<phi>(?x31 B.1 B.0 := \<phi> (?x31 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<phi>(?x24 B.1 B.0 := \<phi> (?x24 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesTwo.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesTwo.Ax2a' :: \<phi>
   Ax1GenAlternativesTwo.Ax4 :: ?\<psi>
   Ax1GenAlternativesTwo.Conj_empty_iff_top :: ?\<phi>
   Ax1GenAlternativesTwo.Conj_empty_iff_top :: ?\<Psi>
   Ax1GenAlternativesTwo.Conj_empty_iff_top :: ?\<Phi>
   Ax1GenAlternativesTwo.Essence_def :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Filter :: \<psi>__
   Ax1GenAlternativesTwo.Filter :: \<Phi>__
   Ax1GenAlternativesTwo.Filter :: \<chi>__
   Ax1GenAlternativesTwo.Filter :: \<^bold>~G
   Ax1GenAlternativesTwo.Filter :: G
   Ax1GenAlternativesTwo.Filter :: P
   Ax1GenAlternativesTwo.Filter :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Filter :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Filter :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.Filter :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Filter :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Filter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesTwo.Filter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesTwo.Filter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Filter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.Filter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Filter :: E
   Ax1GenAlternativesTwo.Filter_unconditional :: \<psi>__
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.Filter_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Filter_unconditional :: G
   Ax1GenAlternativesTwo.Filter_unconditional :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Filter_unconditional :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Filter_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Filter_unconditional :: \<phi>
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Filter_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.Filter_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.Filter_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.Filter_unconditional :: E
   Ax1GenAlternativesTwo.Filter_unconditional :: P
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Filter_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.FrRefl_Two :: \<psi>__
   Ax1GenAlternativesTwo.FrRefl_Two :: E
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.FrRefl_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.FrRefl_Two :: G
   Ax1GenAlternativesTwo.FrRefl_Two :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.FrRefl_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.FrRefl_Two :: \<phi>
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.FrRefl_Two :: \<Phi>__
   Ax1GenAlternativesTwo.FrRefl_Two :: \<chi>__
   Ax1GenAlternativesTwo.FrRefl_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.FrRefl_Two :: P
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.FrRefl_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesTwo.G_ex_Two :: \<chi>__
   Ax1GenAlternativesTwo.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_Two :: G
   Ax1GenAlternativesTwo.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two :: E
   Ax1GenAlternativesTwo.G_ex_Two :: P
   Ax1GenAlternativesTwo.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_Two_at :: G
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two_at :: E
   Ax1GenAlternativesTwo.G_ex_Two_at :: P
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: G
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: E
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: P
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: G
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<phi>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: E
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: P
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: E
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<psi>__
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<phi>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<Phi>__
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<chi>__
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: G
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: P
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_Two_unconditional_nominal :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<^bold>~G
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: \<lambda>x. x\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<and> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<or> x\<^bold>=\<lambda>x. \<^bold>\<bottom> \<^bold>\<and> (\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: G
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: E
   Ax1GenAlternativesTwo.G_ex_of_Singleton :: P
   Ax1GenAlternativesTwo.God_def :: G
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Id_Two :: \<psi>__
   Ax1GenAlternativesTwo.Id_Two :: E
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.Id_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Id_Two :: G
   Ax1GenAlternativesTwo.Id_Two :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Id_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Id_Two :: \<phi>
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Id_Two :: \<Phi>__
   Ax1GenAlternativesTwo.Id_Two :: \<chi>__
   Ax1GenAlternativesTwo.Id_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.Id_Two :: P
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Id_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.L_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.L_Two :: E
   Ax1GenAlternativesTwo.L_Two :: G
   Ax1GenAlternativesTwo.L_Two :: P
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.MC_KB :: G
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.MC_KB :: \<^bold>~G
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.MC_KB :: E
   Ax1GenAlternativesTwo.MC_KB :: P
   Ax1GenAlternativesTwo.MC_KB :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.MC_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.MC_KB :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.MC_KB :: ?\<phi>
   Ax1GenAlternativesTwo.MC_Two :: \<Phi>__
   Ax1GenAlternativesTwo.MC_Two :: \<chi>__
   Ax1GenAlternativesTwo.MC_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.MC_Two :: G
   Ax1GenAlternativesTwo.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.MC_Two :: E
   Ax1GenAlternativesTwo.MC_Two :: P
   Ax1GenAlternativesTwo.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.MC_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.MC_Two :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.MC_Two :: ?\<phi>
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.MC_Two_unconditional :: G
   Ax1GenAlternativesTwo.MC_Two_unconditional :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<phi>
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.MC_Two_unconditional :: E
   Ax1GenAlternativesTwo.MC_Two_unconditional :: P
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.MC_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.MC_Two_unconditional :: ?\<phi>
   Ax1GenAlternativesTwo.NecExist_def :: E
   Ax1GenAlternativesTwo.NegProps :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesTwo.NegProps :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.NegProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.NegProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.NegProps :: E
   Ax1GenAlternativesTwo.OneWorld :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.OneWorld :: \<phi>
   Ax1GenAlternativesTwo.OneWorld :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.OnlyTopDichotomy :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.OnlyTopDichotomy :: \<phi>
   Ax1GenAlternativesTwo.OnlyTopNeg :: ?\<phi>
   Ax1GenAlternativesTwo.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.PTop_Two :: E
   Ax1GenAlternativesTwo.P_of_conj :: \<Phi>
   Ax1GenAlternativesTwo.P_of_conj :: \<phi>
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.P_of_conj :: \<psi>__
   Ax1GenAlternativesTwo.P_of_conj :: E
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.P_of_conj :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.P_of_conj :: G
   Ax1GenAlternativesTwo.P_of_conj :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.P_of_conj :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.P_of_conj :: \<Phi>__
   Ax1GenAlternativesTwo.P_of_conj :: \<chi>__
   Ax1GenAlternativesTwo.P_of_conj :: \<^bold>~G
   Ax1GenAlternativesTwo.P_of_conj :: P
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.P_of_conj :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.P_of_conj :: ?\<phi>
   Ax1GenAlternativesTwo.PosIncl :: \<chi>
   Ax1GenAlternativesTwo.PosIncl :: G
   Ax1GenAlternativesTwo.PosIncl :: \<^bold>~G
   Ax1GenAlternativesTwo.PosIncl :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.PosIncl :: E
   Ax1GenAlternativesTwo.PosIncl :: P
   Ax1GenAlternativesTwo.PosIncl :: ?\<chi>
   Ax1GenAlternativesTwo.PosOfGod :: G
   Ax1GenAlternativesTwo.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesTwo.PosProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.PosProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.PosProps :: E
   Ax1GenAlternativesTwo.R_Id :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.R_Id :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.R_Id :: G
   Ax1GenAlternativesTwo.R_Id :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.R_Id :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.R_Id :: \<phi>
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.R_Id :: \<Phi>__
   Ax1GenAlternativesTwo.R_Id :: \<chi>__
   Ax1GenAlternativesTwo.R_Id :: \<^bold>~G
   Ax1GenAlternativesTwo.R_Id :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.R_Id :: E
   Ax1GenAlternativesTwo.R_Id :: P
   Ax1GenAlternativesTwo.R_Id :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.R_Id :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.R_Id :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.ReflR :: \<psi>__
   Ax1GenAlternativesTwo.ReflR :: E
   Ax1GenAlternativesTwo.ReflR :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.ReflR :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.ReflR :: G
   Ax1GenAlternativesTwo.ReflR :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.ReflR :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.ReflR :: \<phi>
   Ax1GenAlternativesTwo.ReflR :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.ReflR :: \<Phi>__
   Ax1GenAlternativesTwo.ReflR :: \<chi>__
   Ax1GenAlternativesTwo.ReflR :: \<^bold>~G
   Ax1GenAlternativesTwo.ReflR :: P
   Ax1GenAlternativesTwo.ReflR :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.ReflR :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.ReflR :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Serial :: \<psi>__
   Ax1GenAlternativesTwo.Serial :: E
   Ax1GenAlternativesTwo.Singleton_of_Ax4 :: \<phi>
   Ax1GenAlternativesTwo.Singleton_of_Ax4 :: ?\<phi>
   Ax1GenAlternativesTwo.Singleton_of_Two :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesTwo.Singleton_of_Two :: \<phi>
   Ax1GenAlternativesTwo.Singleton_of_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Singleton_of_Two :: E
   Ax1GenAlternativesTwo.Singleton_of_Two :: ?\<phi>
   Ax1GenAlternativesTwo.Singleton_of_Two_at :: \<lambda>a. \<Phi> a \<^bold>\<or> a\<^bold>=\<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Singleton_of_Two_at :: \<phi>
   Ax1GenAlternativesTwo.Singleton_of_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Singleton_of_Two_at :: E
   Ax1GenAlternativesTwo.Singleton_of_Two_at :: ?\<phi>
   Ax1GenAlternativesTwo.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Th1 :: G
   Ax1GenAlternativesTwo.Th1 :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Th2 :: G
   Ax1GenAlternativesTwo.Th2 :: E
   Ax1GenAlternativesTwo.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Th2 :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Th3 :: G
   Ax1GenAlternativesTwo.Th3 :: E
   Ax1GenAlternativesTwo.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Th3 :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Th3_Two :: \<Phi>__
   Ax1GenAlternativesTwo.Th3_Two :: \<chi>__
   Ax1GenAlternativesTwo.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.Th3_Two :: G
   Ax1GenAlternativesTwo.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th3_Two :: E
   Ax1GenAlternativesTwo.Th3_Two :: P
   Ax1GenAlternativesTwo.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Th3_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: G
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<phi>
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: E
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: P
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Th3_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Th4_Two :: G
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th4_Two :: E
   Ax1GenAlternativesTwo.Th4_Two :: P
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Th5_KB :: G
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Th5_KB :: \<^bold>~G
   Ax1GenAlternativesTwo.Th5_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th5_KB :: E
   Ax1GenAlternativesTwo.Th5_KB :: P
   Ax1GenAlternativesTwo.Th5_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Th5_KB :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Th5_Two :: \<Phi>__
   Ax1GenAlternativesTwo.Th5_Two :: \<chi>__
   Ax1GenAlternativesTwo.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.Th5_Two :: G
   Ax1GenAlternativesTwo.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th5_Two :: E
   Ax1GenAlternativesTwo.Th5_Two :: P
   Ax1GenAlternativesTwo.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Th5_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: G
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<phi>
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: E
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: P
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Th5_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Two_equivalent :: \<phi>__
   Ax1GenAlternativesTwo.Two_equivalent :: \<Phi>__
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>a. \<Phi>__ \<phi>__
   Ax1GenAlternativesTwo.Two_equivalent :: \<Phi>
   Ax1GenAlternativesTwo.Two_equivalent :: \<phi>
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.Two_equivalent :: \<psi>__
   Ax1GenAlternativesTwo.Two_equivalent :: E
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.Two_equivalent :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.Two_equivalent :: G
   Ax1GenAlternativesTwo.Two_equivalent :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.Two_equivalent :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.Two_equivalent :: \<chi>__
   Ax1GenAlternativesTwo.Two_equivalent :: \<^bold>~G
   Ax1GenAlternativesTwo.Two_equivalent :: P
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.Two_equivalent :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.UltraFilter :: \<psi>__
   Ax1GenAlternativesTwo.UltraFilter :: \<Phi>__
   Ax1GenAlternativesTwo.UltraFilter :: \<chi>__
   Ax1GenAlternativesTwo.UltraFilter :: \<^bold>~G
   Ax1GenAlternativesTwo.UltraFilter :: G
   Ax1GenAlternativesTwo.UltraFilter :: P
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.UltraFilter :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.UltraFilter :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.UltraFilter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.UltraFilter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.UltraFilter :: E
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<psi>__
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: G
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<phi>
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<Phi>__
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<chi>__
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: E
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: P
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.UltraFilter_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.actual_everywhere :: G
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.actual_everywhere :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.actual_everywhere :: \<phi>
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.actual_everywhere :: \<Phi>__
   Ax1GenAlternativesTwo.actual_everywhere :: \<chi>__
   Ax1GenAlternativesTwo.actual_everywhere :: \<^bold>~G
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.actual_everywhere :: E
   Ax1GenAlternativesTwo.actual_everywhere :: P
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.actual_everywhere :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.ae_Two :: G
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.ae_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.ae_Two :: \<phi>
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.ae_Two :: \<Phi>__
   Ax1GenAlternativesTwo.ae_Two :: \<chi>__
   Ax1GenAlternativesTwo.ae_Two :: \<^bold>~G
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.ae_Two :: E
   Ax1GenAlternativesTwo.ae_Two :: P
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.ae_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.ae_Two_nominal :: E
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<psi>__
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<phi>
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.ae_Two_nominal :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<Phi>__
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<chi>__
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<^bold>~G
   Ax1GenAlternativesTwo.ae_Two_nominal :: G
   Ax1GenAlternativesTwo.ae_Two_nominal :: P
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.ae_Two_nominal :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.all_God_of_only_top :: G
   Ax1GenAlternativesTwo.loc_of_conj :: \<phi>
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.loc_of_conj :: \<psi>__
   Ax1GenAlternativesTwo.loc_of_conj :: E
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwo.loc_of_conj :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwo.loc_of_conj :: G
   Ax1GenAlternativesTwo.loc_of_conj :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesTwo.loc_of_conj :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwo.loc_of_conj :: \<Phi>__
   Ax1GenAlternativesTwo.loc_of_conj :: \<chi>__
   Ax1GenAlternativesTwo.loc_of_conj :: \<^bold>~G
   Ax1GenAlternativesTwo.loc_of_conj :: P
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwo.loc_of_conj :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: E
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<psi>__
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<phi>
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.only_top_and_empty_domain :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: E
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<psi>__
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<^bold>~\<phi>
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<phi>
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: Ax1GenAlternativesTwo.Essence
   Ax1GenAlternativesTwo.only_top_and_empty_domain_False :: \<lambda>z. \<^bold>\<top>
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Two_weaker
== Ax1GenAlternativesV3Two: 29 theorems, 112 lifted instantiations, 10 with flagged witnesses, 10 hybrid, 0 inheriting, 0 connectives at the world type, 13 definitions scanned, 4 flagged; 2169 unread sub-derivations, premises of <bare> (786), Pure.transitive (1168), Pure.combination (211), HOL.impCE (4), 267 with a world equation in the statement
   ? Ax1GenAlternativesV3Two.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.EssPt :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.EssPt :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.L_Two_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_Two :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.PtNe :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.PtNe :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Two.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3Two.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesV3Two.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3Two.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   ! definition Ax1GenAlternativesV3Two.Pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   Ax1GenAlternativesV3Two.Ax2a' :: \<phi>
   Ax1GenAlternativesV3Two.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3Two.E_only_here :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.E_only_here :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.E_only_here :: E
   Ax1GenAlternativesV3Two.EssPt :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.EssPt :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.Essence_def :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: G
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>a b. top (?x15 B.0 a b) (?y14 B.0 a b)
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<psi>__
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: E
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>x. \<^bold>\<not>x\<^bold>=z__
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: \<lambda>z'. z'\<^bold>=z__
   Ax1GenAlternativesV3Two.G_ex_Two_actual_hybrid :: P
   Ax1GenAlternativesV3Two.God_def :: G
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>z. z\<^bold>=x
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.L_Two_hybrid :: P
   Ax1GenAlternativesV3Two.L_Two_hybrid :: G
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<psi>__
   Ax1GenAlternativesV3Two.L_Two_hybrid :: E
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.L_Two_hybrid :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.L_Two_hybrid :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_Two :: \<psi>__
   Ax1GenAlternativesV3Two.MC_Two :: E
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_Two :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_Two :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.MC_Two :: ?\<phi>
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_unconditional :: \<psi>__
   Ax1GenAlternativesV3Two.MC_unconditional :: E
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_unconditional :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.MC_unconditional :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.MC_unconditional :: ?\<phi>
   Ax1GenAlternativesV3Two.NecExist_def :: E
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.OneWorld :: \<psi>__
   Ax1GenAlternativesV3Two.OneWorld :: E
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.OneWorld :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.PTop_of_two_entities :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.PTop_of_two_entities :: \<lambda>x. \<^bold>\<not>x\<^bold>=a
   Ax1GenAlternativesV3Two.PTop_of_two_entities :: \<lambda>z. z\<^bold>=a
   Ax1GenAlternativesV3Two.PosOfGod :: G
   Ax1GenAlternativesV3Two.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3Two.PtNe :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.Serial :: \<psi>__
   Ax1GenAlternativesV3Two.Serial :: E
   Ax1GenAlternativesV3Two.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Two.Th1 :: G
   Ax1GenAlternativesV3Two.Th1 :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.Th2 :: G
   Ax1GenAlternativesV3Two.Th2 :: E
   Ax1GenAlternativesV3Two.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Two.Th2 :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.Th3 :: G
   Ax1GenAlternativesV3Two.Th3 :: E
   Ax1GenAlternativesV3Two.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Two.Th3 :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: G
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>a b. top (?x15 B.0 a b) (?y14 B.0 a b)
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<psi>__
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: E
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>x. \<^bold>\<not>x\<^bold>=z__
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: \<lambda>z'. z'\<^bold>=z__
   Ax1GenAlternativesV3Two.Th4_Two_actual_hybrid :: P
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.refl_all :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Two.refl_all :: Ax1GenAlternativesV3Two.Essence
   Ax1GenAlternativesV3Two.refl_all :: E
   Ax1GenAlternativesV3Two.refl_all :: \<psi>__
   Ax1GenAlternativesV3Two.two_members_of_two_entities :: \<lambda>z. z\<^bold>=x
   = 7 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, BoxTwo_of_Two, NeBot, Two_weaker
== Ax1GenAlternativesOne: 21 theorems, 62 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 13 definitions scanned, 3 flagged; 2016 unread sub-derivations, premises of <bare> (461), Pure.transitive (1533), Pure.combination (22), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesOne.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesOne.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternativesOne.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesOne.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesOne.Ax2a' :: \<phi>
   Ax1GenAlternativesOne.Ax4 :: ?\<psi>
   Ax1GenAlternativesOne.Essence_def :: Ax1GenAlternativesOne.Essence
   Ax1GenAlternativesOne.G_ex_One :: G
   Ax1GenAlternativesOne.G_ex_One :: \<^bold>~G
   Ax1GenAlternativesOne.G_ex_One :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesOne.G_ex_One :: P
   Ax1GenAlternativesOne.G_ex_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesOne.G_ex_One :: E
   Ax1GenAlternativesOne.G_ex_One :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P a \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>x. (\<lambda>v. a x v = \<^bold>~G x v)))
   Ax1GenAlternativesOne.God_def :: G
   Ax1GenAlternativesOne.L_One :: G
   Ax1GenAlternativesOne.L_One :: P
   Ax1GenAlternativesOne.MC_One :: G
   Ax1GenAlternativesOne.MC_One :: \<^bold>~G
   Ax1GenAlternativesOne.MC_One :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesOne.MC_One :: P
   Ax1GenAlternativesOne.MC_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesOne.MC_One :: E
   Ax1GenAlternativesOne.MC_One :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P a \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>x. (\<lambda>v. a x v = \<^bold>~G x v)))
   Ax1GenAlternativesOne.MC_One :: \<lambda>y. \<phi>
   Ax1GenAlternativesOne.MC_One :: \<^bold>~\<psi>__
   Ax1GenAlternativesOne.MC_One :: Ax1GenAlternativesOne.Essence
   Ax1GenAlternativesOne.MC_One :: ?\<phi>
   Ax1GenAlternativesOne.NecExist_def :: E
   Ax1GenAlternativesOne.PTop_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesOne.PTop_One :: E
   Ax1GenAlternativesOne.PosOfGod :: G
   Ax1GenAlternativesOne.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesOne.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesOne.Th1 :: G
   Ax1GenAlternativesOne.Th1 :: Ax1GenAlternativesOne.Essence
   Ax1GenAlternativesOne.Th2 :: G
   Ax1GenAlternativesOne.Th2 :: E
   Ax1GenAlternativesOne.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesOne.Th2 :: Ax1GenAlternativesOne.Essence
   Ax1GenAlternativesOne.Th3 :: G
   Ax1GenAlternativesOne.Th3 :: E
   Ax1GenAlternativesOne.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesOne.Th3 :: Ax1GenAlternativesOne.Essence
   Ax1GenAlternativesOne.Th3_One :: G
   Ax1GenAlternativesOne.Th3_One :: \<^bold>~G
   Ax1GenAlternativesOne.Th3_One :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesOne.Th3_One :: P
   Ax1GenAlternativesOne.Th3_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesOne.Th3_One :: E
   Ax1GenAlternativesOne.Th3_One :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P a \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>x. (\<lambda>v. a x v = \<^bold>~G x v)))
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesOne.Th4_One :: G
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesOne.Th4_One :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesOne.Th4_One :: P
   Ax1GenAlternativesOne.Th5_One :: G
   Ax1GenAlternativesOne.Th5_One :: \<^bold>~G
   Ax1GenAlternativesOne.Th5_One :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesOne.Th5_One :: P
   Ax1GenAlternativesOne.Th5_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesOne.Th5_One :: E
   Ax1GenAlternativesOne.Th5_One :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P a \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>x. (\<lambda>v. a x v = \<^bold>~G x v)))
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, One_weaker
== Ax1GenAlternativesV3One: 36 theorems, 210 lifted instantiations, 19 with flagged witnesses, 18 hybrid, 0 inheriting, 0 connectives at the world type, 13 definitions scanned, 3 flagged; 4289 unread sub-derivations, premises of Pure.transitive (2422), <bare> (1480), Pure.combination (373), Pure.equal_elim (6), HOL.impI (8), 579 with a world equation in the statement
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.AllExist_One :: unread under Pure.transitive: w = w \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Box_gives_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.E_top_of_PBot :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.EssPt :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.EssPt :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.G_ex_One_deriv :: unread under Pure.transitive: w = w \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_One :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.MC_unconditional :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: ?a6 = w \<equiv> ?a27   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NoNecExist :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.NotPBot_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.OneWorld :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_Box :: unread under Pure.transitive: w = w \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.One_gives_S :: unread under Pure.transitive: w = w \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PTop_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PtNe :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.PtNe :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>x. x = y \<and> x\<^bold>@B.0 \<and> B.0 = w \<equiv> y\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.Th4_One_deriv :: unread under Pure.transitive: w = w \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.refl_all :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a161 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a468 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a989 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1345 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False) \<and> ?a1652 B.0 \<equiv> \<not> (\<lambda>z u'. u' = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a171 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a489 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1046 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1416 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False) \<and> ?a1734 B.0 \<equiv> \<not> (\<lambda>x w. \<not> w = u) = (\<lambda>x w. False)   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: ?a165 \<and> ?a144 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a132   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a165   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: ?a415 \<and> ?a394 \<equiv> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: False \<and> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a382   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.transitive: False \<or> P (\<lambda>x w. (\<^bold>\<not>(=) w) u) u \<equiv> ?a415   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3One.succ_eq :: unread under Pure.combination: \<not> B.1 = u \<longrightarrow> True \<equiv> True   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3One.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3One.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   ! definition Ax1GenAlternativesV3One.Pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   Ax1GenAlternativesV3One.AllActual_of_PBot :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.AllActual_of_PBot :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.AllActual_of_PBot :: \<psi>__
   Ax1GenAlternativesV3One.AllActual_of_PBot :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.AllActual_of_PBot :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.AllExist_One :: \<psi>__
   Ax1GenAlternativesV3One.AllExist_One :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>z. z\<^bold>=y \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.AllExist_One :: E
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.AllExist_One :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.AllExist_One :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.Ax2a' :: \<phi>
   Ax1GenAlternativesV3One.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Box_gives_One :: \<psi>__
   Ax1GenAlternativesV3One.Box_gives_One :: E
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Box_gives_One :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Box_gives_One :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.E_only_here :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.E_only_here :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.E_only_here :: E
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<psi>__
   Ax1GenAlternativesV3One.E_top_of_PBot :: E
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.E_top_of_PBot :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.E_top_of_PBot :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.EssPt :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.EssPt :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.Essence_def :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.G_ex_One_deriv :: G
   Ax1GenAlternativesV3One.G_ex_One_deriv :: P
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<psi>__
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>z. z\<^bold>=y \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: E
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.G_ex_One_deriv :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.God_def :: G
   Ax1GenAlternativesV3One.L_One :: G
   Ax1GenAlternativesV3One.L_One :: P
   Ax1GenAlternativesV3One.MC_One :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.MC_One :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.MC_One :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_One :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_One :: \<psi>__
   Ax1GenAlternativesV3One.MC_One :: E
   Ax1GenAlternativesV3One.MC_One :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_One :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_One :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.MC_One :: ?\<phi>
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_unconditional :: \<psi>__
   Ax1GenAlternativesV3One.MC_unconditional :: E
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_unconditional :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.MC_unconditional :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.MC_unconditional :: ?\<phi>
   Ax1GenAlternativesV3One.NecExist_def :: E
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NoNecExist :: \<psi>__
   Ax1GenAlternativesV3One.NoNecExist :: E
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NoNecExist :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NoNecExist :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<psi>__
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: E
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.NotPBot_One_deriv :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.OneWorld :: \<psi>__
   Ax1GenAlternativesV3One.OneWorld :: E
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.OneWorld :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>a b. b\<^bold>rb   [ACCESS]
   Ax1GenAlternativesV3One.One_gives_Box :: \<phi>__
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.One_gives_Box :: \<psi>__
   Ax1GenAlternativesV3One.One_gives_Box :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>z. z\<^bold>=y \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_Box :: E
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_Box :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_Box :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.One_gives_Box :: \<Phi>__
   Ax1GenAlternativesV3One.One_gives_S :: \<phi>__
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.One_gives_S :: \<psi>__
   Ax1GenAlternativesV3One.One_gives_S :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>z. z\<^bold>=y \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_S :: E
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_S :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.One_gives_S :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.One_gives_S :: \<Phi>__
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<psi>__
   Ax1GenAlternativesV3One.PTop_One_deriv :: E
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.PTop_One_deriv :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.PTop_One_deriv :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.PosOfGod :: G
   Ax1GenAlternativesV3One.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3One.PtNe :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.Serial :: \<psi>__
   Ax1GenAlternativesV3One.Serial :: E
   Ax1GenAlternativesV3One.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3One.Th1 :: G
   Ax1GenAlternativesV3One.Th1 :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.Th2 :: G
   Ax1GenAlternativesV3One.Th2 :: E
   Ax1GenAlternativesV3One.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3One.Th2 :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.Th3 :: G
   Ax1GenAlternativesV3One.Th3 :: E
   Ax1GenAlternativesV3One.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3One.Th3 :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.Th4_One_deriv :: G
   Ax1GenAlternativesV3One.Th4_One_deriv :: P
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>z. z\<^bold>=x__
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<psi>__
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<^bold>~Ax1GenAlternativesV3One.existsAt   [ACTUAL]
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>a. a\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>z. z\<^bold>=y \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Th4_One_deriv :: E
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Th4_One_deriv :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.Th4_One_deriv :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.refl_all :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.refl_all :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.refl_all :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.refl_all :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.refl_all :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.refl_all :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.refl_all :: Ax1GenAlternativesV3One.Essence
   Ax1GenAlternativesV3One.refl_all :: E
   Ax1GenAlternativesV3One.refl_all :: \<psi>__
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.succ_eq :: \<psi>__
   Ax1GenAlternativesV3One.succ_eq :: E
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.succ_eq :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3One.succ_eq :: Ax1GenAlternativesV3One.Essence
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, NeBot, One_weaker
== Th4FromConjunction: 4 theorems, 13 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 9 definitions scanned, 1 flagged; 292 unread sub-derivations, premises of Pure.transitive (192), <bare> (96), Pure.combination (4), 0 with a world equation in the statement
   ! definition Th4FromConjunction.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   Th4FromConjunction.God_def :: G
   Th4FromConjunction.Th4_Ax1Gen :: \<lambda>x. \<^bold>\<bottom>
   Th4FromConjunction.Th4_Ax1Gen :: \<lambda>\<psi>. \<^bold>\<bottom>
   Th4FromConjunction.Th4_Ax1Gen :: \<lambda>x. \<^bold>\<top>
   Th4FromConjunction.Th4_Ax1Gen :: \<lambda>\<psi>. \<psi>\<^bold>=G
   Th4FromConjunction.Th4_Ax1Gen :: P
   Th4FromConjunction.Th4_Ax1Gen :: G
   Th4FromConjunction.Th4_Box :: \<lambda>x. \<^bold>\<bottom>
   Th4FromConjunction.Th4_Box :: \<lambda>\<psi>. \<^bold>\<bottom>
   Th4FromConjunction.Th4_Box :: \<lambda>x. \<^bold>\<top>
   Th4FromConjunction.Th4_Box :: \<lambda>\<psi>. \<psi>\<^bold>=G
   Th4FromConjunction.Th4_Box :: P
   Th4FromConjunction.Th4_Box :: G
   = 1 with no lifted instantiation counted: Ax2a
== Ax1GenAlternativesScottTwo: 28 theorems, 146 lifted instantiations, 9 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 8 definitions scanned, 1 flagged; 2070 unread sub-derivations, premises of <bare> (714), Pure.transitive (1256), Pure.combination (75), HOL.impI (25), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesScottTwo.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   Ax1GenAlternativesScottTwo.A2 :: ?\<psi>
   Ax1GenAlternativesScottTwo.Coro_Two :: G
   Ax1GenAlternativesScottTwo.Coro_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.Coro_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.Coro_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.Coro_Two :: NE
   Ax1GenAlternativesScottTwo.Coro_Two :: P
   Ax1GenAlternativesScottTwo.Essence_def :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<chi>__
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.G_ex_Two :: NE
   Ax1GenAlternativesScottTwo.G_ex_Two :: G
   Ax1GenAlternativesScottTwo.G_ex_Two :: P
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: NE
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: G
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: P
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<Phi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<chi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<^bold>~G
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: NE
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: G
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: P
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_of_NE :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: G
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<phi>
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: NE
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: P
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.God_def :: G
   Ax1GenAlternativesScottTwo.L_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.L_Two :: NE
   Ax1GenAlternativesScottTwo.L_Two :: G
   Ax1GenAlternativesScottTwo.L_Two :: P
   Ax1GenAlternativesScottTwo.MC_KB :: G
   Ax1GenAlternativesScottTwo.MC_KB :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.MC_KB :: \<^bold>~G
   Ax1GenAlternativesScottTwo.MC_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.MC_KB :: NE
   Ax1GenAlternativesScottTwo.MC_KB :: P
   Ax1GenAlternativesScottTwo.MC_KB :: \<lambda>y. \<phi>
   Ax1GenAlternativesScottTwo.MC_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesScottTwo.MC_KB :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.MC_KB :: ?\<phi>
   Ax1GenAlternativesScottTwo.MC_Two :: \<Phi>__
   Ax1GenAlternativesScottTwo.MC_Two :: \<chi>__
   Ax1GenAlternativesScottTwo.MC_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.MC_Two :: NE
   Ax1GenAlternativesScottTwo.MC_Two :: G
   Ax1GenAlternativesScottTwo.MC_Two :: P
   Ax1GenAlternativesScottTwo.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.MC_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesScottTwo.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesScottTwo.MC_Two :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.MC_Two :: ?\<phi>
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: G
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<phi>
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<chi>__
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: NE
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: P
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.MC_Two_unconditional :: ?\<phi>
   Ax1GenAlternativesScottTwo.NecExist_def :: NE
   Ax1GenAlternativesScottTwo.OnlyTopDichotomy :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.OnlyTopDichotomy :: \<phi>
   Ax1GenAlternativesScottTwo.OnlyTopNeg :: ?\<phi>
   Ax1GenAlternativesScottTwo.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.PTop_Two :: NE
   Ax1GenAlternativesScottTwo.PosOfGod :: G
   Ax1GenAlternativesScottTwo.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesScottTwo.T1 :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.T2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesScottTwo.T2 :: G
   Ax1GenAlternativesScottTwo.T2 :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.T3_KB :: G
   Ax1GenAlternativesScottTwo.T3_KB :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.T3_KB :: \<^bold>~G
   Ax1GenAlternativesScottTwo.T3_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.T3_KB :: NE
   Ax1GenAlternativesScottTwo.T3_KB :: P
   Ax1GenAlternativesScottTwo.T3_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesScottTwo.T3_KB :: Ax1GenAlternativesScottTwo.Essence
   Ax1GenAlternativesScottTwo.T3_Two :: \<Phi>__
   Ax1GenAlternativesScottTwo.T3_Two :: \<chi>__
   Ax1GenAlternativesScottTwo.T3_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.T3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.T3_Two :: NE
   Ax1GenAlternativesScottTwo.T3_Two :: G
   Ax1GenAlternativesScottTwo.T3_Two :: P
   Ax1GenAlternativesScottTwo.T3_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.T3_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: G
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<phi>
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<chi>__
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: NE
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: P
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.T3_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.ae_Two :: G
   Ax1GenAlternativesScottTwo.ae_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesScottTwo.ae_Two :: \<phi>
   Ax1GenAlternativesScottTwo.ae_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesScottTwo.ae_Two :: \<Phi>__
   Ax1GenAlternativesScottTwo.ae_Two :: \<chi>__
   Ax1GenAlternativesScottTwo.ae_Two :: \<^bold>~G
   Ax1GenAlternativesScottTwo.ae_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesScottTwo.ae_Two :: NE
   Ax1GenAlternativesScottTwo.ae_Two :: P
   Ax1GenAlternativesScottTwo.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesScottTwo.ae_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesScottTwo.all_God_of_only_top :: G
   = 4 with no lifted instantiation counted: A1, A4, A5, Two_weaker
== Ax1GenAlternativesV3TwoTh4: 35 theorems, 209 lifted instantiations, 7 with flagged witnesses, 3 hybrid, 0 inheriting, 0 connectives at the world type, 11 definitions scanned, 3 flagged; 3032 unread sub-derivations, premises of Pure.transitive (1992), <bare> (932), Pure.combination (87), HOL.impI (10), HOL.impCE (8), Pure.equal_elim (3), 36 with a world equation in the statement
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a635   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4739   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8327   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11295   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.NoNecExist :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a635   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a4739   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a8327   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under HOL.impCE: (\<^bold>\<not>(=) u) u \<Longrightarrow> ?a11295   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.combination: u = u \<equiv> True   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a237 B.1 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.transitive: \<exists>x. x\<^bold>@t__ \<and> t__ = v \<equiv> Ax1GenAlternativesV3TwoTh4.Mexipossb Ax1GenAlternativesV3TwoTh4.existsAt t__ \<and> t__ = v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.transitive: ?a207 B.1 B.0 \<and> All (?a143 B.1 B.0) \<equiv> \<forall>x. x\<^bold>@B.0 \<longrightarrow> B.0 = v \<longrightarrow> B.1 x v   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3TwoTh4.OneWorld :: unread under Pure.combination: v = v \<equiv> True   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3TwoTh4.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesV3TwoTh4.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3TwoTh4.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: G
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: P
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: E
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3TwoTh4.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3TwoTh4.AllExist_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Ax2a' :: \<phi>
   Ax1GenAlternativesV3TwoTh4.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3TwoTh4.E_ne :: G
   Ax1GenAlternativesV3TwoTh4.E_ne :: E
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: E
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: G
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: P
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3TwoTh4.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3TwoTh4.EssMemI_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Essence_def :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: G
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: P
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: E
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.G_ex_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: E
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.G_ex_Two_hybrid :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.God_def :: G
   Ax1GenAlternativesV3TwoTh4.L_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.L_Two :: E
   Ax1GenAlternativesV3TwoTh4.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.L_Two :: G
   Ax1GenAlternativesV3TwoTh4.L_Two :: P
   Ax1GenAlternativesV3TwoTh4.MC_KB :: G
   Ax1GenAlternativesV3TwoTh4.MC_KB :: E
   Ax1GenAlternativesV3TwoTh4.MC_KB :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3TwoTh4.MC_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.MC_KB :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.MC_KB :: ?\<phi>
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.MC_Two :: G
   Ax1GenAlternativesV3TwoTh4.MC_Two :: P
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.MC_Two :: E
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3TwoTh4.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.MC_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.MC_Two :: ?\<phi>
   Ax1GenAlternativesV3TwoTh4.NecExist_def :: E
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: E
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.NoNecExist :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>x. \<^bold>\<not>(\<lambda>w. w = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.OneWorld :: E
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3TwoTh4.OneWorld :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.PTop_Two :: G
   Ax1GenAlternativesV3TwoTh4.PTop_Two :: E
   Ax1GenAlternativesV3TwoTh4.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.PosOfGod :: G
   Ax1GenAlternativesV3TwoTh4.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: G
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: P
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: E
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3TwoTh4.Reach_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.Serial :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.Serial :: E
   Ax1GenAlternativesV3TwoTh4.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.Th1 :: G
   Ax1GenAlternativesV3TwoTh4.Th1 :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Th2 :: G
   Ax1GenAlternativesV3TwoTh4.Th2 :: E
   Ax1GenAlternativesV3TwoTh4.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.Th2 :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Th3 :: G
   Ax1GenAlternativesV3TwoTh4.Th3 :: E
   Ax1GenAlternativesV3TwoTh4.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.Th3 :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: G
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: P
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: E
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.Th3_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.Th5_KB :: G
   Ax1GenAlternativesV3TwoTh4.Th5_KB :: E
   Ax1GenAlternativesV3TwoTh4.Th5_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.Th5_KB :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: G
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: P
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: E
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.Th5_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: E
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: G
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<psi>'__ x
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: P
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3TwoTh4.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3TwoTh4.UniqueEss1_Two :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: E
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: G
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<psi>'__ x
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<^bold>~G
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: P
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<psi>s__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<Phi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<chi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>\<psi>'. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (\<psi>'\<^bold>=\<lambda>x. \<^bold>\<top> \<^bold>\<or> \<psi>'\<^bold>=\<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)) \<^bold>\<or> (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> \<psi>'\<^bold>=\<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>z. G z \<^bold>\<or> \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<psi>__
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3TwoTh4.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: Ax1GenAlternativesV3TwoTh4.Essence
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3TwoTh4.UniqueEss2_Two :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   = 8 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, G_ne, NeBot, Th4, Two_weaker
== Ax1GenAlternativesV3Plain: 76 theorems, 872 lifted instantiations, 44 with flagged witnesses, 17 hybrid, 0 inheriting, 0 connectives at the world type, 16 definitions scanned, 3 flagged; 10432 unread sub-derivations, premises of Pure.transitive (6233), <bare> (3590), Pure.combination (473), HOL.impI (115), HOL.impCE (14), Pure.equal_elim (7), 32 with a world equation in the statement
   ? Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.FrRefl_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.Id_Two :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.transitive: SMT.fun_app (Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))) \<equiv> Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. uua = u) \<equiv> \<lambda>uua. uua = u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.transitive: SMT.fun_app (Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))) \<equiv> Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.MC_OneWorld :: unread under Pure.equal_elim: (\<^bold>\<not>(=) :001) :001 \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.NoNecExist :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.NoNecExist :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.NoNecExist :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.transitive: SMT.fun_app (Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))) \<equiv> Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. uua = u) \<equiv> \<lambda>uua. uua = u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.transitive: SMT.fun_app (Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))) \<equiv> Ax1GenAlternativesV3Plain.existsAt (SOME veriT_vr291. \<not> (veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290)) \<and> (SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))) = u \<longrightarrow> veriT_vr291\<^bold>@SOME veriT_vr290. \<not> (u\<^bold>rveriT_vr290 \<longrightarrow> (\<forall>veriT_vr291. veriT_vr291\<^bold>@veriT_vr290 \<and> veriT_vr290 = u \<longrightarrow> veriT_vr291\<^bold>@veriT_vr290))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.OneWorld_abs :: unread under Pure.equal_elim: (\<^bold>\<not>(=) :001) :001 \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.P_of_conj :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.R_Id :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.ReflR :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.Two_equivalent :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.ae_Two_nominal :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.loc_of_conj :: unread under HOL.impCE: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: unread under Pure.combination: u = u \<equiv> ?a14   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3Plain.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesV3Plain.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3Plain.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesV3Plain.AllExist :: \<Phi>__
   Ax1GenAlternativesV3Plain.AllExist :: \<chi>__
   Ax1GenAlternativesV3Plain.AllExist :: \<^bold>~G
   Ax1GenAlternativesV3Plain.AllExist :: G
   Ax1GenAlternativesV3Plain.AllExist :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.AllExist :: E
   Ax1GenAlternativesV3Plain.AllExist :: P
   Ax1GenAlternativesV3Plain.AllExist :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExist :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExist :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.AllExist :: \<psi>__
   Ax1GenAlternativesV3Plain.AllExist :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExist :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.AllExistI :: \<Phi>__
   Ax1GenAlternativesV3Plain.AllExistI :: \<chi>__
   Ax1GenAlternativesV3Plain.AllExistI :: \<^bold>~G
   Ax1GenAlternativesV3Plain.AllExistI :: G
   Ax1GenAlternativesV3Plain.AllExistI :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.AllExistI :: E
   Ax1GenAlternativesV3Plain.AllExistI :: P
   Ax1GenAlternativesV3Plain.AllExistI :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExistI :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExistI :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.AllExistI :: \<psi>__
   Ax1GenAlternativesV3Plain.AllExistI :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExistI :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: E
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: G
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: P
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.AllExist_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<phi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>a. \<Phi>__ \<phi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<Phi>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<phi>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<psi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: E
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: G
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: P
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Ax1Gen_of_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<psi>(?x57 B.3 B.2 B.1 B.0 := \<psi> (?x57 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<psi>(?x45 B.3 B.2 B.1 B.0 := \<psi> (?x45 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<phi>(?x31 B.1 B.0 := \<phi> (?x31 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<phi>(?x24 B.1 B.0 := \<phi> (?x24 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesV3Plain.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesV3Plain.Ax2a' :: \<phi>
   Ax1GenAlternativesV3Plain.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.EssMemI_K :: E
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<Phi>__
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<chi>__
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<^bold>~G
   Ax1GenAlternativesV3Plain.EssMemI_K :: G
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.EssMemI_K :: P
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<psi>__
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.EssMemI_K :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.EssMemI_K :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: E
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: G
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: P
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.EssMemI_K_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Essence_def :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Evil_def :: Ev
   Ax1GenAlternativesV3Plain.Fig8_Ax4 :: \<psi>
   Ax1GenAlternativesV3Plain.Fig8_Ax4 :: ?\<psi>
   Ax1GenAlternativesV3Plain.Filter :: \<psi>__
   Ax1GenAlternativesV3Plain.Filter :: \<Phi>__
   Ax1GenAlternativesV3Plain.Filter :: \<chi>__
   Ax1GenAlternativesV3Plain.Filter :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Filter :: G
   Ax1GenAlternativesV3Plain.Filter :: P
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.Filter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Filter :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Filter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.Filter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Filter :: E
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Filter_unconditional :: G
   Ax1GenAlternativesV3Plain.Filter_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Filter_unconditional :: E
   Ax1GenAlternativesV3Plain.Filter_unconditional :: P
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Filter_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<psi>__
   Ax1GenAlternativesV3Plain.FrRefl_Two :: E
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.FrRefl_Two :: G
   Ax1GenAlternativesV3Plain.FrRefl_Two :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<phi>
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.FrRefl_Two :: P
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.FrRefl_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.G_ex_Two :: G
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two :: E
   Ax1GenAlternativesV3Plain.G_ex_Two :: P
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: G
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: E
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: P
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: G
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: E
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: P
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: G
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: E
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: P
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: E
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<psi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<phi>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<Phi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<chi>__
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<^bold>~G
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: G
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: P
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.G_ex_Two_unconditional_nominal :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.God_def :: G
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Id_Two :: \<psi>__
   Ax1GenAlternativesV3Plain.Id_Two :: E
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.Id_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Id_Two :: G
   Ax1GenAlternativesV3Plain.Id_Two :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Id_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Id_Two :: \<phi>
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Id_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.Id_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.Id_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Id_Two :: P
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Id_Two :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.L_BoxTwo :: \<^bold>~G
   Ax1GenAlternativesV3Plain.L_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.L_BoxTwo :: E
   Ax1GenAlternativesV3Plain.L_BoxTwo :: G
   Ax1GenAlternativesV3Plain.L_BoxTwo :: P
   Ax1GenAlternativesV3Plain.L_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.L_Two :: E
   Ax1GenAlternativesV3Plain.L_Two :: G
   Ax1GenAlternativesV3Plain.L_Two :: P
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_KB :: G
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_KB :: \<^bold>~G
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.MC_KB :: E
   Ax1GenAlternativesV3Plain.MC_KB :: P
   Ax1GenAlternativesV3Plain.MC_KB :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.MC_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.MC_KB :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.MC_KB :: ?\<phi>
   Ax1GenAlternativesV3Plain.MC_OneWorld :: Ax1GenAlternativesV3Plain.existsAt   [ACTUAL]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>uu. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: Meson.COMBK False
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.MC_OneWorld :: E
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>z. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.MC_OneWorld :: \<lambda>uu. \<^bold>\<not>(\<lambda>uua. uua = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.MC_OneWorld :: ?\<phi>
   Ax1GenAlternativesV3Plain.MC_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.MC_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.MC_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.MC_Two :: G
   Ax1GenAlternativesV3Plain.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.MC_Two :: E
   Ax1GenAlternativesV3Plain.MC_Two :: P
   Ax1GenAlternativesV3Plain.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.MC_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.MC_Two :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.MC_Two :: ?\<phi>
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: G
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: E
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: P
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.MC_Two_unconditional :: ?\<phi>
   Ax1GenAlternativesV3Plain.NecExist_def :: E
   Ax1GenAlternativesV3Plain.NecNoEvil :: Ev
   Ax1GenAlternativesV3Plain.NecNoEvil :: \<lambda>z. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.NecNoEvil :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.NecNoEvil :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.NecNoEvil :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.NecNoEvil :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.NecNoEvil :: E
   Ax1GenAlternativesV3Plain.NegProps :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.NegProps :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.NegProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.NegProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.NegProps :: E
   Ax1GenAlternativesV3Plain.NoNecExist :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.NoNecExist :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.NoNecExist :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.NoNecExist :: E
   Ax1GenAlternativesV3Plain.OneWorld :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.OneWorld :: \<phi>
   Ax1GenAlternativesV3Plain.OneWorld :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: Ax1GenAlternativesV3Plain.existsAt   [ACTUAL]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>uu. \<^bold>\<not>\<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: Meson.COMBK False
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>z u. u = v   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OneWorld_abs :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.OneWorld_abs :: E
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>z. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.OneWorld_abs :: \<lambda>uu. \<^bold>\<not>(\<lambda>uua. uua = u)   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.OnlyTopDichotomy :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.OnlyTopDichotomy :: \<phi>
   Ax1GenAlternativesV3Plain.OnlyTopNeg :: ?\<phi>
   Ax1GenAlternativesV3Plain.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.PTop_Two :: E
   Ax1GenAlternativesV3Plain.P_of_conj :: \<Phi>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<phi>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<psi>__
   Ax1GenAlternativesV3Plain.P_of_conj :: E
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.P_of_conj :: G
   Ax1GenAlternativesV3Plain.P_of_conj :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.P_of_conj :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.P_of_conj :: \<Phi>__
   Ax1GenAlternativesV3Plain.P_of_conj :: \<chi>__
   Ax1GenAlternativesV3Plain.P_of_conj :: \<^bold>~G
   Ax1GenAlternativesV3Plain.P_of_conj :: P
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.P_of_conj :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.P_of_conj :: ?\<phi>
   Ax1GenAlternativesV3Plain.PosIncl :: \<chi>
   Ax1GenAlternativesV3Plain.PosIncl :: G
   Ax1GenAlternativesV3Plain.PosIncl :: \<^bold>~G
   Ax1GenAlternativesV3Plain.PosIncl :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.PosIncl :: E
   Ax1GenAlternativesV3Plain.PosIncl :: P
   Ax1GenAlternativesV3Plain.PosIncl :: ?\<chi>
   Ax1GenAlternativesV3Plain.PosOfGod :: G
   Ax1GenAlternativesV3Plain.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3Plain.PosProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.PosProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.PosProps :: E
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.R_Id :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.R_Id :: G
   Ax1GenAlternativesV3Plain.R_Id :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.R_Id :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.R_Id :: \<phi>
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.R_Id :: \<Phi>__
   Ax1GenAlternativesV3Plain.R_Id :: \<chi>__
   Ax1GenAlternativesV3Plain.R_Id :: \<^bold>~G
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.R_Id :: E
   Ax1GenAlternativesV3Plain.R_Id :: P
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.R_Id :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.Reach_K :: \<Phi>__
   Ax1GenAlternativesV3Plain.Reach_K :: \<chi>__
   Ax1GenAlternativesV3Plain.Reach_K :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Reach_K :: G
   Ax1GenAlternativesV3Plain.Reach_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Reach_K :: E
   Ax1GenAlternativesV3Plain.Reach_K :: P
   Ax1GenAlternativesV3Plain.Reach_K :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Reach_K :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Reach_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Reach_K :: \<psi>__
   Ax1GenAlternativesV3Plain.Reach_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.Reach_K :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: E
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: G
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: P
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Reach_K_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.ReflR :: \<psi>__
   Ax1GenAlternativesV3Plain.ReflR :: E
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.ReflR :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.ReflR :: G
   Ax1GenAlternativesV3Plain.ReflR :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.ReflR :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.ReflR :: \<phi>
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.ReflR :: \<Phi>__
   Ax1GenAlternativesV3Plain.ReflR :: \<chi>__
   Ax1GenAlternativesV3Plain.ReflR :: \<^bold>~G
   Ax1GenAlternativesV3Plain.ReflR :: P
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.ReflR :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Serial :: \<psi>__
   Ax1GenAlternativesV3Plain.Serial :: E
   Ax1GenAlternativesV3Plain.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Th1 :: G
   Ax1GenAlternativesV3Plain.Th1 :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Th2 :: G
   Ax1GenAlternativesV3Plain.Th2 :: E
   Ax1GenAlternativesV3Plain.Th2 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Th2 :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Th3 :: G
   Ax1GenAlternativesV3Plain.Th3 :: E
   Ax1GenAlternativesV3Plain.Th3 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Th3 :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Th3_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.Th3_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th3_Two :: G
   Ax1GenAlternativesV3Plain.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th3_Two :: E
   Ax1GenAlternativesV3Plain.Th3_Two :: P
   Ax1GenAlternativesV3Plain.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th3_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: G
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: E
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: P
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th3_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: G
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: E
   Ax1GenAlternativesV3Plain.Th4_BoxTwo :: P
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_Two :: G
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th4_Two :: E
   Ax1GenAlternativesV3Plain.Th4_Two :: P
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_KB :: G
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_KB :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th5_KB :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th5_KB :: E
   Ax1GenAlternativesV3Plain.Th5_KB :: P
   Ax1GenAlternativesV3Plain.Th5_KB :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Th5_KB :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Th5_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.Th5_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th5_Two :: G
   Ax1GenAlternativesV3Plain.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th5_Two :: E
   Ax1GenAlternativesV3Plain.Th5_Two :: P
   Ax1GenAlternativesV3Plain.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th5_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: G
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: E
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: P
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Th5_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<phi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<Phi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>a. \<Phi>__ \<phi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<Phi>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<phi>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<psi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: E
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: G
   Ax1GenAlternativesV3Plain.Two_equivalent :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<chi>__
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<^bold>~G
   Ax1GenAlternativesV3Plain.Two_equivalent :: P
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.Two_equivalent :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.UltraFilter :: \<psi>__
   Ax1GenAlternativesV3Plain.UltraFilter :: \<Phi>__
   Ax1GenAlternativesV3Plain.UltraFilter :: \<chi>__
   Ax1GenAlternativesV3Plain.UltraFilter :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UltraFilter :: G
   Ax1GenAlternativesV3Plain.UltraFilter :: P
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UltraFilter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UltraFilter :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UltraFilter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.UltraFilter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UltraFilter :: E
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: G
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: E
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: P
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UltraFilter_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: E
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: G
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<psi>'__ x
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<Phi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<chi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: P
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3Plain.UniqueEss1_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: E
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: G
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<psi>'__ x
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: P
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss1_K_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: E
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: G
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<psi>'__ x
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<Phi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<chi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: P
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3Plain.UniqueEss2_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: E
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: G
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<psi>'__ x
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<psi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~Ax1GenAlternativesV3Plain.existsAt z   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>z. z\<^bold>\<equiv>x
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<phi>
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<Phi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<chi>__
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: P
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.UniqueEss2_K_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: G
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<phi>
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<Phi>__
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<chi>__
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<^bold>~G
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.actual_everywhere :: E
   Ax1GenAlternativesV3Plain.actual_everywhere :: P
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.actual_everywhere :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.ae_Two :: G
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.ae_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.ae_Two :: \<phi>
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.ae_Two :: \<Phi>__
   Ax1GenAlternativesV3Plain.ae_Two :: \<chi>__
   Ax1GenAlternativesV3Plain.ae_Two :: \<^bold>~G
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.ae_Two :: E
   Ax1GenAlternativesV3Plain.ae_Two :: P
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.ae_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: E
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<psi>__
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<phi>
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<Phi>__
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<chi>__
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<^bold>~G
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: G
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: P
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.ae_Two_nominal :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.all_God_of_only_top :: G
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<phi>
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<psi>__
   Ax1GenAlternativesV3Plain.loc_of_conj :: E
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3Plain.loc_of_conj :: G
   Ax1GenAlternativesV3Plain.loc_of_conj :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x v. bot (?x134 B.0 v x) (?y135 B.0 v x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x w. \<not> bot (?x134 B.0 w x) (?y135 B.0 w x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x v. bot (?x34 B.0 v x) (?y35 B.0 v x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x w. \<not> bot (?x34 B.0 w x) (?y35 B.0 w x)
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<Phi>__
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<chi>__
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<^bold>~G
   Ax1GenAlternativesV3Plain.loc_of_conj :: P
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3Plain.loc_of_conj :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: E
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<psi>__
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<phi>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain :: \<lambda>z. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: E
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<psi>__
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<^bold>~\<phi>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<phi>
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<lambda>x t. t = u   [NOMINAL RIGID]
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: Ax1GenAlternativesV3Plain.Essence
   Ax1GenAlternativesV3Plain.only_top_and_empty_domain_False :: \<lambda>z. \<^bold>\<top>
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, BoxTwo_of_Two, Two_weaker
== Ax1GenAlternativesTwoPoss: 24 theorems, 100 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 12 definitions scanned, 4 flagged; 1092 unread sub-derivations, premises of <bare> (358), Pure.transitive (698), HOL.impCE (6), HOL.impI (16), Pure.combination (14), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesTwoPoss.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesTwoPoss.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwoPoss.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternativesTwoPoss.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwoPoss.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<psi>(?x54 B.3 B.2 B.1 B.0 := \<psi> (?x54 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<psi>(?x42 B.3 B.2 B.1 B.0 := \<psi> (?x42 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<phi>(?x28 B.1 B.0 := \<phi> (?x28 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<phi>(?x21 B.1 B.0 := \<phi> (?x21 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesTwoPoss.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesTwoPoss.Ax2a' :: \<phi>
   Ax1GenAlternativesTwoPoss.Ax4 :: ?\<psi>
   Ax1GenAlternativesTwoPoss.Essence_def :: Ax1GenAlternativesTwoPoss.Essence
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<chi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.G_ex_Two :: G
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.G_ex_Two :: E
   Ax1GenAlternativesTwoPoss.G_ex_Two :: P
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.G_ex_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: G
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: E
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: P
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: G
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: E
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: P
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: G
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: E
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: P
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.God_def :: G
   Ax1GenAlternativesTwoPoss.L_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.L_Two :: E
   Ax1GenAlternativesTwoPoss.L_Two :: G
   Ax1GenAlternativesTwoPoss.L_Two :: P
   Ax1GenAlternativesTwoPoss.MC_Two :: \<Phi>__
   Ax1GenAlternativesTwoPoss.MC_Two :: \<chi>__
   Ax1GenAlternativesTwoPoss.MC_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.MC_Two :: G
   Ax1GenAlternativesTwoPoss.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.MC_Two :: E
   Ax1GenAlternativesTwoPoss.MC_Two :: P
   Ax1GenAlternativesTwoPoss.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.MC_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoPoss.MC_Two :: Ax1GenAlternativesTwoPoss.Essence
   Ax1GenAlternativesTwoPoss.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwoPoss.MC_Two :: ?\<phi>
   Ax1GenAlternativesTwoPoss.NecExist_def :: E
   Ax1GenAlternativesTwoPoss.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.PTop_Two :: E
   Ax1GenAlternativesTwoPoss.PosOfGod :: G
   Ax1GenAlternativesTwoPoss.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesTwoPoss.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoPoss.Th1 :: G
   Ax1GenAlternativesTwoPoss.Th1 :: Ax1GenAlternativesTwoPoss.Essence
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<Phi>__
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<chi>__
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.Th3_Two :: G
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.Th3_Two :: E
   Ax1GenAlternativesTwoPoss.Th3_Two :: P
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.Th3_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Ax1GenAlternativesTwoPoss.Th4_Two :: G
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<lambda>x v. bot (?x33 B.0 v x) (?y34 B.0 v x)
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<lambda>x w. \<not> bot (?x33 B.0 w x) (?y34 B.0 w x)
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.Th4_Two :: E
   Ax1GenAlternativesTwoPoss.Th4_Two :: P
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<Phi>__
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<chi>__
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesTwoPoss.Th5_Two :: G
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoPoss.Th5_Two :: E
   Ax1GenAlternativesTwoPoss.Th5_Two :: P
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoPoss.Th5_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoPoss.all_God_of_only_top :: G
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Two_weaker
== Ax1GenAlternativesTwoAnderson: 32 theorems, 208 lifted instantiations, 8 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 12 definitions scanned, 4 flagged; 3229 unread sub-derivations, premises of <bare> (1069), Pure.transitive (2034), HOL.impCE (6), Pure.combination (88), HOL.impI (32), 0 with a world equation in the statement
   ! definition Ax1GenAlternativesTwoAnderson.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesTwoAnderson.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwoAnderson.FrSymm (abbreviation) :: \<lfloor>\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> Ax1GenAlternativesTwoAnderson.R y\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesTwoAnderson.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<psi>(?x57 B.3 B.2 B.1 B.0 := \<psi> (?x57 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<psi>(?x45 B.3 B.2 B.1 B.0 := \<psi> (?x45 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<phi>(?x31 B.1 B.0 := \<phi> (?x31 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<phi>(?x24 B.1 B.0 := \<phi> (?x24 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesTwoAnderson.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesTwoAnderson.Ax2a' :: \<phi>
   Ax1GenAlternativesTwoAnderson.Ax4 :: ?\<psi>
   Ax1GenAlternativesTwoAnderson.Essence_def :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: G
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: E
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: P
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: E
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: P
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: E
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: P
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<psi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: E
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<phi>
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: G
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: P
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.God_def :: G
   Ax1GenAlternativesTwoAnderson.L_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.L_Two :: E
   Ax1GenAlternativesTwoAnderson.L_Two :: G
   Ax1GenAlternativesTwoAnderson.L_Two :: P
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.MC_Two :: G
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.MC_Two :: E
   Ax1GenAlternativesTwoAnderson.MC_Two :: P
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.MC_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesTwoAnderson.MC_Two :: ?\<phi>
   Ax1GenAlternativesTwoAnderson.NecExist_def :: E
   Ax1GenAlternativesTwoAnderson.OnlyTopDichotomy :: \<^bold>~\<phi>
   Ax1GenAlternativesTwoAnderson.OnlyTopDichotomy :: \<phi>
   Ax1GenAlternativesTwoAnderson.OnlyTopNeg :: ?\<phi>
   Ax1GenAlternativesTwoAnderson.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.PTop_Two :: E
   Ax1GenAlternativesTwoAnderson.PosOfGod :: G
   Ax1GenAlternativesTwoAnderson.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesTwoAnderson.PossGod :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.PossGod :: \<chi>__
   Ax1GenAlternativesTwoAnderson.PossGod :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.PossGod :: G
   Ax1GenAlternativesTwoAnderson.PossGod :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.PossGod :: E
   Ax1GenAlternativesTwoAnderson.PossGod :: P
   Ax1GenAlternativesTwoAnderson.PossGod :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.PossGod :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<chi>__
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.PossGod_at :: G
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.PossGod_at :: E
   Ax1GenAlternativesTwoAnderson.PossGod_at :: P
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.PossGod_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.Serial :: \<psi>__
   Ax1GenAlternativesTwoAnderson.Serial :: E
   Ax1GenAlternativesTwoAnderson.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.Th1 :: G
   Ax1GenAlternativesTwoAnderson.Th1 :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.Th3_Two :: G
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.Th3_Two :: E
   Ax1GenAlternativesTwoAnderson.Th3_Two :: P
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.Th3_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.Th3_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<psi>__
   Ax1GenAlternativesTwoAnderson.Th4_Two :: E
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.Th4_Two :: G
   Ax1GenAlternativesTwoAnderson.Th4_Two :: P
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.Th4_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.Th4_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.Th5_Two :: G
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.Th5_Two :: E
   Ax1GenAlternativesTwoAnderson.Th5_Two :: P
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.Th5_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.Th5_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<psi>__
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: E
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<^bold>~\<phi>
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<phi>
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<chi>__
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: G
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: P
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.actual_everywhere :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<psi>__
   Ax1GenAlternativesTwoAnderson.ae_Two :: E
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<phi>
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<chi>__
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.ae_Two :: G
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.ae_Two :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.ae_Two :: P
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.ae_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.all_God_of_only_top :: G
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<psi>__
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: E
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<^bold>~\<phi>
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<phi>
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<Phi>__
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<chi>__
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<^bold>~G
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: G
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<^bold>~\<psi>__
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: Ax1GenAlternativesTwoAnderson.Essence
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: P
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesTwoAnderson.only_top_and_empty_domain :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Two_weaker
== Ax1GenAlternativesV3PlainPoss: 42 theorems, 241 lifted instantiations, 6 with flagged witnesses, 6 hybrid, 0 inheriting, 0 connectives at the world type, 16 definitions scanned, 4 flagged; 2805 unread sub-derivations, premises of <bare> (876), Pure.transitive (1763), HOL.impCE (6), Pure.combination (133), HOL.impI (27), 32 with a world equation in the statement
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.transitive: ?a38 B.0 \<and> ?a19 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a22 B.0) \<and> ?a19 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.transitive: ?a206 B.0 \<and> ?a187 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a190 B.0) \<and> ?a187 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.EssPt :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.EssPt :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a163   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: ?a43 B.0 \<and> ?a24 B.0 \<equiv> B.0 = u2__   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> B.0 = u2__ \<equiv> Ex (?a27 B.0) \<and> ?a24 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: ?a227 B.0 \<and> ?a208 B.0 \<equiv> B.0 = u2__   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> B.0 = u2__ \<equiv> Ex (?a211 B.0) \<and> ?a208 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: ?a38 B.0 \<and> ?a19 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a22 B.0) \<and> ?a19 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: ?a206 B.0 \<and> ?a187 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a190 B.0) \<and> ?a187 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a163   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: ?a43 B.0 \<and> ?a24 B.0 \<equiv> B.0 = u2__   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> B.0 = u2__ \<equiv> Ex (?a27 B.0) \<and> ?a24 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: ?a227 B.0 \<and> ?a208 B.0 \<equiv> B.0 = u2__   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> B.0 = u2__ \<equiv> Ex (?a211 B.0) \<and> ?a208 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: ?a38 B.0 \<and> ?a19 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a22 B.0) \<and> ?a19 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: ?a206 B.0 \<and> ?a187 B.0 \<equiv> B.0 = w   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> B.0 = w \<equiv> Ex (?a190 B.0) \<and> ?a187 B.0   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.PtNe :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainPoss.PtNe :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3PlainPoss.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesV3PlainPoss.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3PlainPoss.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   ! definition Ax1GenAlternativesV3PlainPoss.Pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<psi>(?x54 B.3 B.2 B.1 B.0 := \<psi> (?x54 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<psi>(?x42 B.3 B.2 B.1 B.0 := \<psi> (?x42 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<phi>(?x28 B.1 B.0 := \<phi> (?x28 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<phi>(?x21 B.1 B.0 := \<phi> (?x21 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesV3PlainPoss.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesV3PlainPoss.Ax2a' :: \<phi>
   Ax1GenAlternativesV3PlainPoss.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3PlainPoss.E_only_here :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.E_only_here :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.E_only_here :: E
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: G
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: E
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: P
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainPoss.EssMemI_K :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.EssPt :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.EssPt :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.Essence_def :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.Evil_def :: Ev
   Ax1GenAlternativesV3PlainPoss.Fig8_Ax4 :: \<psi>
   Ax1GenAlternativesV3PlainPoss.Fig8_Ax4 :: ?\<psi>
   Ax1GenAlternativesV3PlainPoss.Filter :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.Filter :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.Filter :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.Filter :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.Filter :: G
   Ax1GenAlternativesV3PlainPoss.Filter :: P
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.Filter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.Filter :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainPoss.Filter :: \<^bold>\<forall>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.Filter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Filter :: E
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: E
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: P
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.G_ex_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: E
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: P
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: G
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: E
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: P
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.God_def :: G
   Ax1GenAlternativesV3PlainPoss.L_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.L_Two :: E
   Ax1GenAlternativesV3PlainPoss.L_Two :: G
   Ax1GenAlternativesV3PlainPoss.L_Two :: P
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.MC_Two :: G
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.MC_Two :: E
   Ax1GenAlternativesV3PlainPoss.MC_Two :: P
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.MC_Two :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainPoss.MC_Two :: ?\<phi>
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: E
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.MC_unconditional :: ?\<phi>
   Ax1GenAlternativesV3PlainPoss.NecExist_def :: E
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: Ev
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: \<lambda>z. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.NecNoEvil :: E
   Ax1GenAlternativesV3PlainPoss.NegProps :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.NegProps :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.NegProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.NegProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.NegProps :: E
   Ax1GenAlternativesV3PlainPoss.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.OneWorld :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.OneWorld :: E
   Ax1GenAlternativesV3PlainPoss.OneWorld :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.OneWorld :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.OneWorld :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.PTop_Two :: E
   Ax1GenAlternativesV3PlainPoss.PosIncl :: \<chi>
   Ax1GenAlternativesV3PlainPoss.PosIncl :: G
   Ax1GenAlternativesV3PlainPoss.PosIncl :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.PosIncl :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.PosIncl :: E
   Ax1GenAlternativesV3PlainPoss.PosIncl :: P
   Ax1GenAlternativesV3PlainPoss.PosIncl :: ?\<chi>
   Ax1GenAlternativesV3PlainPoss.PosOfGod :: G
   Ax1GenAlternativesV3PlainPoss.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3PlainPoss.PosProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.PosProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.PosProps :: E
   Ax1GenAlternativesV3PlainPoss.PtNe :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.Reach_K :: G
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Reach_K :: E
   Ax1GenAlternativesV3PlainPoss.Reach_K :: P
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.Reach_K :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.Reach_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainPoss.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.Serial :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.Serial :: E
   Ax1GenAlternativesV3PlainPoss.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.Th1 :: G
   Ax1GenAlternativesV3PlainPoss.Th1 :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: G
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: E
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: P
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.Th3_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: G
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<lambda>x v. bot (?x33 B.0 v x) (?y34 B.0 v x)
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<lambda>x w. \<not> bot (?x33 B.0 w x) (?y34 B.0 w x)
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: E
   Ax1GenAlternativesV3PlainPoss.Th4_Two :: P
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: G
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: E
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: P
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.Th5_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: G
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: P
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<^bold>\<forall>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.UltraFilter :: E
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: E
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: G
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: P
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<psi>'__ x
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>z w. \<forall>xa. (xa z \<^bold>\<supset> xa x) w
   Ax1GenAlternativesV3PlainPoss.UniqueEss1_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>\<not>\<psi>'__ z__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<psi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: E
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<Phi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<chi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: G
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: P
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<psi>'__ x
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: Ax1GenAlternativesV3PlainPoss.Essence
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>z w. \<forall>xa. (xa z \<^bold>\<supset> xa x) w
   Ax1GenAlternativesV3PlainPoss.UniqueEss2_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3PlainPoss.all_God_of_only_top :: G
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, NeBot, Two_weaker
== Ax1GenAlternativesV3PlainAnderson: 49 theorems, 337 lifted instantiations, 11 with flagged witnesses, 6 hybrid, 0 inheriting, 0 connectives at the world type, 17 definitions scanned, 4 flagged; 4679 unread sub-derivations, premises of <bare> (1542), Pure.transitive (2891), HOL.impCE (6), Pure.combination (199), HOL.impI (41), 22 with a world equation in the statement
   ? Ax1GenAlternativesV3PlainAnderson.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.E_only_here :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.E_only_here :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.EssPt :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.EssPt :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.transitive: u0__ = u0__ \<equiv> ?a142   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x__ \<and> xa\<^bold>@B.0 \<and> B.0 = u2__ \<equiv> x__\<^bold>@B.0 \<and> B.0 = u2__   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.transitive: \<exists>xa. xa = x \<and> xa\<^bold>@B.0 \<and> B.0 = w \<equiv> x\<^bold>@B.0 \<and> B.0 = w   [NOMINAL RIGID ACTUAL]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.OneWorld :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.PtNe :: unread under Pure.combination: w = w \<equiv> ?a14   [NOMINAL RIGID]
   ? Ax1GenAlternativesV3PlainAnderson.PtNe :: unread under Pure.combination: w = w \<equiv> ?a103   [NOMINAL RIGID]
   ! definition Ax1GenAlternativesV3PlainAnderson.TwoMembers (abbreviation) :: Ax1GenAlternativesV3PlainAnderson.TwoMembers   [FOREIGN]
   ! definition Ax1GenAlternativesV3PlainAnderson.FrTrans (abbreviation) :: \<lfloor>\<^bold>\<forall>y z. (\<lambda>x. x\<^bold>ry) \<^bold>\<and> (\<lambda>x. y\<^bold>rz) \<^bold>\<supset> (\<lambda>x. x\<^bold>rz)\<rfloor>   [ACCESS WORLDQ]
   ! definition Ax1GenAlternativesV3PlainAnderson.FrRefl (abbreviation) :: \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>   [ACCESS]
   ! definition Ax1GenAlternativesV3PlainAnderson.Pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<psi>(?x57 B.3 B.2 B.1 B.0 := \<psi> (?x57 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<psi>(?x45 B.3 B.2 B.1 B.0 := \<psi> (?x45 B.3 B.2 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<phi>(?x31 B.1 B.0 := \<phi> (?x31 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<phi>(?x24 B.1 B.0 := \<phi> (?x24 B.1 B.0))   [FOREIGN]
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<lambda>a. a\<^bold>=\<phi> \<^bold>\<or> a\<^bold>=\<psi>
   Ax1GenAlternativesV3PlainAnderson.Ax1_of_Two :: \<phi> \<^bold>. \<psi>
   Ax1GenAlternativesV3PlainAnderson.Ax2a' :: \<phi>
   Ax1GenAlternativesV3PlainAnderson.Ax4 :: ?\<psi>
   Ax1GenAlternativesV3PlainAnderson.E_only_here :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.E_only_here :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.E_only_here :: E
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: G
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: E
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: P
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainAnderson.EssMemI_K :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.EssPt :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.EssPt :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Essence_def :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Evil_def :: Ev
   Ax1GenAlternativesV3PlainAnderson.Fig8_Ax4 :: \<psi>
   Ax1GenAlternativesV3PlainAnderson.Fig8_Ax4 :: ?\<psi>
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<phi>__
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.Filter :: E
   Ax1GenAlternativesV3PlainAnderson.Filter :: G
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<^bold>~\<psi>
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.Filter :: P
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.Filter :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.Filter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: E
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: P
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: E
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: P
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_at :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: E
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: P
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_of_E :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: E
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<^bold>~\<phi>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<phi>
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: G
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: P
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.G_ex_Two_unconditional :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.God_def :: G
   Ax1GenAlternativesV3PlainAnderson.L_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.L_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.L_Two :: E
   Ax1GenAlternativesV3PlainAnderson.L_Two :: G
   Ax1GenAlternativesV3PlainAnderson.L_Two :: P
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: G
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: E
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: P
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainAnderson.MC_Two :: ?\<phi>
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: E
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.MC_unconditional :: ?\<phi>
   Ax1GenAlternativesV3PlainAnderson.NecExist_def :: E
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: Ev
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: \<lambda>z. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.NecNoEvil :: E
   Ax1GenAlternativesV3PlainAnderson.NegProps :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.NegProps :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.NegProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.NegProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.NegProps :: E
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: E
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: \<lambda>z. z\<^bold>=x__ \<^bold>\<and> (\<lambda>u. u = u2__)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.OneWorld :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.OnlyTopDichotomy :: \<^bold>~\<phi>
   Ax1GenAlternativesV3PlainAnderson.OnlyTopDichotomy :: \<phi>
   Ax1GenAlternativesV3PlainAnderson.OnlyTopNeg :: ?\<phi>
   Ax1GenAlternativesV3PlainAnderson.PTop_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PTop_Two :: E
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: E
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: G
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: P
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: \<^bold>~\<psi>
   Ax1GenAlternativesV3PlainAnderson.PosClosureAct :: ?\<psi>
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: \<chi>
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: G
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: E
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: P
   Ax1GenAlternativesV3PlainAnderson.PosIncl :: ?\<chi>
   Ax1GenAlternativesV3PlainAnderson.PosOfGod :: G
   Ax1GenAlternativesV3PlainAnderson.PosOfGod :: \<^bold>~\<psi>
   Ax1GenAlternativesV3PlainAnderson.PosProps :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.PosProps :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PosProps :: E
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.PossGod :: G
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PossGod :: E
   Ax1GenAlternativesV3PlainAnderson.PossGod :: P
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.PossGod :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: G
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: E
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: P
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.PossGod_at :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.PtNe :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: G
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: E
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: P
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainAnderson.Reach_K :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Serial :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Serial :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.Serial :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.Serial :: E
   Ax1GenAlternativesV3PlainAnderson.Th1 :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.Th1 :: G
   Ax1GenAlternativesV3PlainAnderson.Th1 :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: G
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: E
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: P
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.Th3_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: E
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: G
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: P
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.Th4_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: G
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: E
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: P
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.Th5_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<phi>__
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: E
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: G
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<^bold>~\<psi>
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: P
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<^bold>\<forall>\<^sup>Ex. \<phi>__ x \<^bold>\<supset> \<psi>__ x
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.UltraFilter :: \<lambda>x. x\<^bold>=x
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: E
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: G
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: P
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<psi>'__ x
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>z w. \<forall>xa. (xa z \<^bold>\<supset> xa x) w
   Ax1GenAlternativesV3PlainAnderson.UniqueEss1_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>\<not>\<psi>'__ z__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: E
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>x. \<phi> z__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>y. \<^bold>\<not>\<phi> y
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: G
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: P
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>y. \<phi>
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<psi>'__ x
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>z w. \<forall>xa. (xa z \<^bold>\<supset> xa x) w
   Ax1GenAlternativesV3PlainAnderson.UniqueEss2_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>x. \<^bold>\<top>
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>x. \<^bold>\<bottom>
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<psi>__
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: E
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<^bold>~\<phi>
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<phi>
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>x. \<^bold>\<exists>\<^sup>Ex. G x
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<Phi>__
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<chi>__
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<^bold>~G
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: G
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. G x u) \<and> \<psi>' = (\<lambda>x w. False)
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>z w. (\<nexists>x. G x w) \<and> B.0 z w
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<^bold>~\<psi>__
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: Ax1GenAlternativesV3PlainAnderson.Essence
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: P
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>\<psi>' u. (\<nexists>x. x\<^bold>@u \<and> G x u) \<and> (\<psi>' = (\<lambda>x w. True) \<or> \<psi>' = B.0) \<or> (\<exists>x. x\<^bold>@u \<and> G x u) \<and> \<psi>' = (\<lambda>x w. False)   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.ae_Two :: \<lambda>z w. (\<nexists>x. x\<^bold>@w \<and> G x w) \<and> B.0 z w   [ACTUAL]
   Ax1GenAlternativesV3PlainAnderson.all_God_of_only_top :: G
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, NeBot, Two_weaker


==> anc/OpenQuestions/audit/alt/alt-report-whole.txt <==
== wholeterm Ax1GenAlternatives: 29 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm Ax1GenAlternativesB: 23 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm Ax1GenAlternativesV3: 25 theorems, witness-reading hybrid 6 (+0 inheriting), whole-term flagged 6, EXTRA 0
== wholeterm Ax1GenAlternativesScott: 18 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm Ax1GenAlternativesTwo: 61 theorems, witness-reading hybrid 14 (+0 inheriting), whole-term flagged 14, EXTRA 0
== wholeterm Ax1GenAlternativesV3Two: 29 theorems, witness-reading hybrid 10 (+0 inheriting), whole-term flagged 10, EXTRA 0
== wholeterm Ax1GenAlternativesOne: 21 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Ax1GenAlternativesV3One: 36 theorems, witness-reading hybrid 18 (+0 inheriting), whole-term flagged 18, EXTRA 0
== wholeterm Th4FromConjunction: 4 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Ax1GenAlternativesScottTwo: 28 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Ax1GenAlternativesV3TwoTh4: 35 theorems, witness-reading hybrid 3 (+0 inheriting), whole-term flagged 3, EXTRA 0
== wholeterm Ax1GenAlternativesV3Plain: 76 theorems, witness-reading hybrid 17 (+0 inheriting), whole-term flagged 17, EXTRA 0
== wholeterm Ax1GenAlternativesTwoPoss: 24 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm Ax1GenAlternativesTwoAnderson: 32 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm Ax1GenAlternativesV3PlainPoss: 42 theorems, witness-reading hybrid 6 (+0 inheriting), whole-term flagged 6, EXTRA 0
== wholeterm Ax1GenAlternativesV3PlainAnderson: 49 theorems, witness-reading hybrid 6 (+0 inheriting), whole-term flagged 6, EXTRA 0


==> anc/OpenQuestions/audit/census-openquestions.txt <==
# Census of object-level instantiations in the OpenQuestions development (25 modules)

total (per theorem, distinct): 690   distinct shapes: 56

## shapes, by frequency

  99  G
  71  fun x => ⊤ᵐ
  61  E
  49  ~ᵐv
  47  ~ᵐG
  46  fun x => ⊥ᵐ
  27  P
  26  fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
  25  fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v z
  21  fun x => v
  20  fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v z
  20  fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
  13  ~ᵐfun x => ⊤ᵐ
  12  Pt v v
   9  fun z => z ≡ᵐ v
   8  fun z => ¬ᵐ@v z
   7  fun ψ => ψ =ᵐ G
   7  fun x => @v v
   7  @v v
   7  fun z => @v z →ᵐ @v v
   7  fun x => @v v ∧ᵐ ¬ᵐ@v v
   6  fun x u' => u' = v
   6  ~ᵐfun x => ⊥ᵐ
   6  fun x => ¬ᵐMexiact fun y => G y
   6  fun ψ' x => ψ' = v ∨ ψ' = v
   6  v ⬝ᵐ v
   5  fun x u => u = v
   5  fun x => Mexiact fun y => G y
   5  fun x => ¬ᵐMexiposs fun y => G y
   5  fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
   4  NE
   4  fun z u => z = v ∧ u = v
   4  fun ψ => (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
   4  fun x => x ≠ᵐ x
   4  fun x => x =ᵐ x
   4  fun u => u = v
   3  fun z x => z = v
   3  Mallact fun x => @v x →ᵐ @v x
   3  fun z => z =ᵐ v ∧ᵐ ¬ᵐexistsAt z
   2  fun x t => t = v
   1  fun ψ => (ψ =ᵐ fun x => ⊤ᵐ) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
   1  fun z u => ¬z @ᵐ u
   1  fun ψ' x => ψ' = fun x => ⊥ᵐ
   1  fun ψ => P ψ v
   1  PosGlobal
   1  fun x u => ¬Mexiact (fun x => G x) u
   1  fun ψ u => (ψ = fun x => ⊤ᵐ) ∧ ¬Mexiact (fun x => G x) u ∨ (ψ = fun x => ⊥ᵐ) ∧ Mexiact (fun x => G x) u
   1  fun ψ' x => (ψ' = fun x => ⊤ᵐ) ∨ ψ' = v
   1  fun χ u => @v χ u ∨ χ = fun x => ⊤ᵐ
   1  fun z' x => z' = v
   1  Mallposs fun x => @v x →ᵐ @v x
   1  fun z => G z ∨ᵐ ¬ᵐMexiact fun y => G y
   1  fun x => R v
   1  fun x w' => v 𝗿 w'
   1  fun z => z =ᵐ v
   1  ¬ᵐv

## by theorem

Ax1GenBoxScott Coro :: G
Ax1GenBoxScott Coro_rigid :: G
Ax1GenBoxScott Coro_rigid :: fun x => ⊥ᵐ
Ax1GenBoxScott Coro_rigid :: fun ψ => ψ =ᵐ G
Ax1GenBoxScott L :: G
Ax1GenBoxScott L :: P
Ax1GenBoxScott MC :: fun x => v1
Ax1GenBoxScott PTop :: fun x => ⊤ᵐ
Ax1GenBoxScott PTop :: fun x => ⊥ᵐ
Ax1GenBoxScott PosOfGod :: ~ᵐv1
Ax1GenBoxScott T1 :: ~ᵐv1
Ax1GenBoxScott T3 :: G
Ax1GenBoxScott T3 :: NE
Ax1GenBoxVariant2 L :: G
Ax1GenBoxVariant2 L :: P
Ax1GenBoxVariant2 L_BoxTwo :: G
Ax1GenBoxVariant2 L_BoxTwo :: P
Ax1GenBoxVariant2 L_BoxTwo :: fun x => ⊤ᵐ
Ax1GenBoxVariant2 L_BoxTwo :: ~ᵐG
Ax1GenBoxVariant2 MC :: fun x => v1
Ax1GenBoxVariant2 MC_BoxTwo :: fun x => v1
Ax1GenBoxVariant2 PTop :: fun x => ⊤ᵐ
Ax1GenBoxVariant2 PTop :: fun x => ⊥ᵐ
Ax1GenBoxVariant2 PTop_34 :: E
Ax1GenBoxVariant2 PTop_34 :: fun x => ⊤ᵐ
Ax1GenBoxVariant2 PosOfGod :: ~ᵐv1
Ax1GenBoxVariant2 Serial :: fun x => ⊥ᵐ
Ax1GenBoxVariant2 Th2 :: E
Ax1GenBoxVariant2 Th2 :: G
Ax1GenBoxVariant2 Th4 :: G
Ax1GenBoxVariant2 Th4 :: ~ᵐG
Ax1GenBoxVariant2 Th4_BoxTwo :: G
Ax1GenBoxVariant2 Th4_BoxTwo :: ~ᵐG
Ax1GenBoxVariant2 Th4_rigid :: G
Ax1GenBoxVariant2 Th4_rigid :: fun x => ⊥ᵐ
Ax1GenBoxVariant2 Th4_rigid :: fun ψ => ψ =ᵐ G
Ax1GenBoxVariant3 L :: G
Ax1GenBoxVariant3 L :: P
Ax1GenBoxVariant3 NoNecExist :: fun x u => u = v1
Ax1GenBoxVariant3 NoNecExist :: fun z u => z = v1 ∧ u = v2
Ax1GenBoxVariant3 OneWorld :: fun x => ⊥ᵐ
Ax1GenBoxVariant3 OneWorld :: fun x u' => u' = v1
Ax1GenBoxVariant3 OneWorld :: ~ᵐfun x => ⊥ᵐ
Ax1GenBoxVariant3 OneWorld :: ~ᵐv1
Ax1GenBoxVariant3 PTop :: fun x => ⊤ᵐ
Ax1GenBoxVariant3 PTop :: fun x => ⊥ᵐ
Ax1GenBoxVariant3 PosOfGod :: ~ᵐv1
Ax1GenBoxVariant3 Serial :: E
Ax1GenBoxVariant3 Serial :: fun x => ⊤ᵐ
Ax1GenBoxVariant3 Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenBoxVariant3 Th2 :: E
Ax1GenBoxVariant3 Th2 :: G
Ax1GenBoxVariant3 Th4 :: G
Ax1GenBoxVariant3 Th4 :: fun x => ⊥ᵐ
Ax1GenBoxVariant3 Th4 :: fun ψ => ψ =ᵐ G
Ax1GenBoxVariant3 Th5_S4 :: G
Ax1GenBoxVariant3 Th5_S4 :: fun x => ¬ᵐMexiact fun y => G y
Ax1GenBoxVariant3 Th5_S4 :: fun ψ => (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
Ax1GenBoxVariant3 Th5_S4 :: ~ᵐG
Ax1GenOneVariant2 G_ex_One :: G
Ax1GenOneVariant2 G_ex_One :: fun x => ¬ᵐMexiact fun y => G y
Ax1GenOneVariant2 G_ex_One :: fun x => ⊤ᵐ
Ax1GenOneVariant2 G_ex_One :: fun ψ => (ψ =ᵐ fun x => ⊤ᵐ) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
Ax1GenOneVariant2 G_ex_One :: ~ᵐG
Ax1GenOneVariant2 L_One :: E
Ax1GenOneVariant2 L_One :: G
Ax1GenOneVariant2 L_One :: P
Ax1GenOneVariant2 MC_One :: fun x => v1
Ax1GenOneVariant2 PTop_One :: E
Ax1GenOneVariant2 PTop_One :: fun x => ⊤ᵐ
Ax1GenOneVariant2 PosOfGod :: ~ᵐv1
Ax1GenOneVariant2 Th2 :: E
Ax1GenOneVariant2 Th2 :: G
Ax1GenOneVariant2 Th4_One :: G
Ax1GenOneVariant2 Th4_One :: ~ᵐG
Ax1GenOneVariant3 AllActual_of_PBot :: fun x => ⊤ᵐ
Ax1GenOneVariant3 AllActual_of_PBot :: fun x => ⊥ᵐ
Ax1GenOneVariant3 AllActual_of_PBot :: fun z u => ¬z @ᵐ u
Ax1GenOneVariant3 AllActual_of_PBot :: fun ψ' x => ψ' = fun x => ⊥ᵐ
Ax1GenOneVariant3 AllActual_of_PBot :: ~ᵐfun x => ⊤ᵐ
Ax1GenOneVariant3 AllExist_One :: Pt v1 v2
Ax1GenOneVariant3 E_only_here :: Pt v1 v2
Ax1GenOneVariant3 E_top_of_PBot :: fun z x => z = v1
Ax1GenOneVariant3 L_One :: E
Ax1GenOneVariant3 L_One :: G
Ax1GenOneVariant3 L_One :: P
Ax1GenOneVariant3 NoNecExist :: fun x u => u = v1
Ax1GenOneVariant3 NotPBot_One_deriv :: fun x => ⊥ᵐ
Ax1GenOneVariant3 OneWorld :: fun x => ⊥ᵐ
Ax1GenOneVariant3 OneWorld :: fun x u' => u' = v1
Ax1GenOneVariant3 OneWorld :: ~ᵐfun x => ⊥ᵐ
Ax1GenOneVariant3 OneWorld :: ~ᵐv1
Ax1GenOneVariant3 PTop_One_deriv :: fun x => ⊥ᵐ
Ax1GenOneVariant3 PosOfGod :: ~ᵐv1
Ax1GenOneVariant3 PtNe :: Pt v1 v2
Ax1GenOneVariant3 Serial :: E
Ax1GenOneVariant3 Serial :: fun x => ⊤ᵐ
Ax1GenOneVariant3 Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenOneVariant3 Th2 :: E
Ax1GenOneVariant3 Th2 :: G
Ax1GenRigidVariant2 L_R :: G
Ax1GenRigidVariant2 L_R :: fun ψ => P ψ v1
Ax1GenRigidVariant2 L_R_rigidpos :: G
Ax1GenRigidVariant2 L_R_rigidpos :: PosGlobal
Ax1GenRigidVariant2 P_succ :: ~ᵐv1
Ax1GenRigidVariant2 PosOfGod :: ~ᵐv1
Ax1GenRigidVariant2 Th2 :: E
Ax1GenRigidVariant2 Th2 :: G
Ax1GenTwoScott Coro_Two :: G
Ax1GenTwoScott G_ex_Two_at :: G
Ax1GenTwoScott G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoScott G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoScott G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoScott G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoScott G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoScott G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoScott G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoScott G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoScott G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoScott G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoScott G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoScott G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoScott G_ex_Two_at :: ~ᵐG
Ax1GenTwoScott G_ex_Two_of_NE :: NE
Ax1GenTwoScott L_Two :: G
Ax1GenTwoScott L_Two :: P
Ax1GenTwoScott L_Two :: fun x => ⊤ᵐ
Ax1GenTwoScott L_Two :: ~ᵐG
Ax1GenTwoScott MC_KB :: fun x => v1
Ax1GenTwoScott MC_Two :: fun x => v1
Ax1GenTwoScott OnlyTopDichotomy :: ~ᵐv1
Ax1GenTwoScott PTop :: NE
Ax1GenTwoScott PTop :: fun x => ⊤ᵐ
Ax1GenTwoScott PosOfGod :: ~ᵐv1
Ax1GenTwoScott T1 :: ~ᵐv1
Ax1GenTwoScott T3_KB :: G
Ax1GenTwoScott T3_KB :: NE
Ax1GenTwoScott ae_Two :: fun x => Mexiact fun y => G y
Ax1GenTwoVariant2 Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant2 Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant2 G_ex_Two_at :: G
Ax1GenTwoVariant2 G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant2 G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2 G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2 G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2 G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2 G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2 G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2 G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2 G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2 G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2 G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2 G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant2 G_ex_Two_of_E :: E
Ax1GenTwoVariant2 G_ex_of_Singleton :: G
Ax1GenTwoVariant2 G_ex_of_Singleton :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 G_ex_of_Singleton :: fun x => ⊥ᵐ
Ax1GenTwoVariant2 G_ex_of_Singleton :: fun x u => ¬Mexiact (fun x => G x) u
Ax1GenTwoVariant2 G_ex_of_Singleton :: fun ψ u => (ψ = fun x => ⊤ᵐ) ∧ ¬Mexiact (fun x => G x) u ∨ (ψ = fun x => ⊥ᵐ) ∧ Mexiact (fun x => G x) u
Ax1GenTwoVariant2 G_ex_of_Singleton :: ~ᵐG
Ax1GenTwoVariant2 L_Two :: G
Ax1GenTwoVariant2 L_Two :: P
Ax1GenTwoVariant2 L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 L_Two :: ~ᵐG
Ax1GenTwoVariant2 MC_KB :: fun x => v1
Ax1GenTwoVariant2 MC_Two :: fun x => v1
Ax1GenTwoVariant2 NegProps :: fun x => x ≠ᵐ x
Ax1GenTwoVariant2 NegProps :: fun x => ⊥ᵐ
Ax1GenTwoVariant2 OneWorld :: fun x t => t = v1
Ax1GenTwoVariant2 OnlyTopDichotomy :: ~ᵐv1
Ax1GenTwoVariant2 PTop :: E
Ax1GenTwoVariant2 PTop :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 P_of_conj :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
Ax1GenTwoVariant2 PosIncl :: G
Ax1GenTwoVariant2 PosOfGod :: ~ᵐv1
Ax1GenTwoVariant2 PosProps' :: fun x => x =ᵐ x
Ax1GenTwoVariant2 PosProps' :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 R_Id :: fun u => u = v1
Ax1GenTwoVariant2 Serial :: E
Ax1GenTwoVariant2 Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant2 Singleton_of_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 Singleton_of_Two :: fun ψ' x => (ψ' = fun x => ⊤ᵐ) ∨ ψ' = v1
Ax1GenTwoVariant2 Singleton_of_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant2 Singleton_of_Two_at :: fun χ u => @v1 χ u ∨ χ = fun x => ⊤ᵐ
Ax1GenTwoVariant2 Th2 :: E
Ax1GenTwoVariant2 Th2 :: G
Ax1GenTwoVariant2 Th4_Two :: G
Ax1GenTwoVariant2 Th4_Two :: ~ᵐG
Ax1GenTwoVariant2 ae_Two :: fun x => Mexiact fun y => G y
Ax1GenTwoVariant2 only_top_and_empty_domain_False :: E
Ax1GenTwoVariant2 only_top_and_empty_domain_False :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant2AndersonQuant Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: G
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant2AndersonQuant G_ex_Two_of_E :: E
Ax1GenTwoVariant2AndersonQuant L_Two :: G
Ax1GenTwoVariant2AndersonQuant L_Two :: P
Ax1GenTwoVariant2AndersonQuant L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant L_Two :: ~ᵐG
Ax1GenTwoVariant2AndersonQuant MC_Two :: fun x => v1
Ax1GenTwoVariant2AndersonQuant OnlyTopDichotomy :: ~ᵐv1
Ax1GenTwoVariant2AndersonQuant PTop_Two :: E
Ax1GenTwoVariant2AndersonQuant PTop_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant PosOfGod :: ~ᵐv1
Ax1GenTwoVariant2AndersonQuant PossGod_at :: G
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2AndersonQuant PossGod_at :: ~ᵐG
Ax1GenTwoVariant2AndersonQuant Serial :: E
Ax1GenTwoVariant2AndersonQuant Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant2AndersonQuant Th5_Two :: E
Ax1GenTwoVariant2AndersonQuant Th5_Two :: G
Ax1GenTwoVariant2AndersonQuant ae_Two :: fun x => Mexiact fun y => G y
Ax1GenTwoVariant2Poss Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant2Poss Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant2Poss G_ex_Two_at :: G
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2Poss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant2Poss G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant2Poss L_Two :: G
Ax1GenTwoVariant2Poss L_Two :: P
Ax1GenTwoVariant2Poss L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2Poss L_Two :: ~ᵐG
Ax1GenTwoVariant2Poss MC_Two :: fun x => v1
Ax1GenTwoVariant2Poss PTop_Two :: E
Ax1GenTwoVariant2Poss PTop_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant2Poss PosOfGod :: ~ᵐv1
Ax1GenTwoVariant2Poss Th4_Two :: G
Ax1GenTwoVariant2Poss Th4_Two :: ~ᵐG
Ax1GenTwoVariant3 E_only_here :: Pt v1 v2
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: E
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: G
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: P
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: fun x => ⊤ᵐ
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: fun x => ⊥ᵐ
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: fun z' x => z' = v1
Ax1GenTwoVariant3 G_ex_Two_actual_hybrid :: ~ᵐv1
Ax1GenTwoVariant3 L_Two_hybrid :: G
Ax1GenTwoVariant3 L_Two_hybrid :: P
Ax1GenTwoVariant3 L_Two_hybrid :: fun x => ⊥ᵐ
Ax1GenTwoVariant3 OneWorld :: Pt v1 v2
Ax1GenTwoVariant3 OneWorld :: fun x => ⊤ᵐ
Ax1GenTwoVariant3 OneWorld :: fun x => ⊥ᵐ
Ax1GenTwoVariant3 OneWorld :: fun x u' => u' = v1
Ax1GenTwoVariant3 OneWorld :: ~ᵐv1
Ax1GenTwoVariant3 PTop_of_two_entities :: fun x => ⊤ᵐ
Ax1GenTwoVariant3 PTop_of_two_entities :: fun z x => z = v1
Ax1GenTwoVariant3 PTop_of_two_entities :: ~ᵐv1
Ax1GenTwoVariant3 PosOfGod :: ~ᵐv1
Ax1GenTwoVariant3 PtNe :: Pt v1 v2
Ax1GenTwoVariant3 Serial :: E
Ax1GenTwoVariant3 Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant3 Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant3 Th2 :: E
Ax1GenTwoVariant3 Th2 :: G
Ax1GenTwoVariant3 two_members_of_two_entities :: fun x => ⊤ᵐ
Ax1GenTwoVariant3 two_members_of_two_entities :: fun z x => z = v1
Ax1GenTwoVariant3 two_members_of_two_entities :: ~ᵐv1
Ax1GenTwoVariant3Model E_bot :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Model not_Ax1Gen :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Model not_Ax1Gen :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Plain AllExist :: E
Ax1GenTwoVariant3Plain AllExist :: fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
Ax1GenTwoVariant3Plain Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant3Plain Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant3Plain EssMemI_K :: fun z => ¬ᵐ@v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: G
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Plain G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Plain G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant3Plain G_ex_Two_of_E :: E
Ax1GenTwoVariant3Plain L_BoxTwo :: G
Ax1GenTwoVariant3Plain L_BoxTwo :: P
Ax1GenTwoVariant3Plain L_BoxTwo :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain L_BoxTwo :: ~ᵐG
Ax1GenTwoVariant3Plain L_Two :: G
Ax1GenTwoVariant3Plain L_Two :: P
Ax1GenTwoVariant3Plain L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain L_Two :: ~ᵐG
Ax1GenTwoVariant3Plain MC_KB :: fun x => v1
Ax1GenTwoVariant3Plain MC_Two :: fun x => v1
Ax1GenTwoVariant3Plain NecNoEvil :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Plain NegProps :: fun x => x ≠ᵐ x
Ax1GenTwoVariant3Plain NegProps :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Plain NoNecExist :: fun x u => u = v1
Ax1GenTwoVariant3Plain NoNecExist :: fun z u => z = v1 ∧ u = v2
Ax1GenTwoVariant3Plain OneWorld :: fun x t => t = v1
Ax1GenTwoVariant3Plain OneWorld_abs :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Plain OneWorld_abs :: fun x u' => u' = v1
Ax1GenTwoVariant3Plain OneWorld_abs :: ~ᵐfun x => ⊥ᵐ
Ax1GenTwoVariant3Plain OneWorld_abs :: ~ᵐv1
Ax1GenTwoVariant3Plain OnlyTopDichotomy :: ~ᵐv1
Ax1GenTwoVariant3Plain PTop :: E
Ax1GenTwoVariant3Plain PTop :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain P_of_conj :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
Ax1GenTwoVariant3Plain PosIncl :: G
Ax1GenTwoVariant3Plain PosOfGod :: ~ᵐv1
Ax1GenTwoVariant3Plain PosProps' :: fun x => x =ᵐ x
Ax1GenTwoVariant3Plain PosProps' :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain R_Id :: fun u => u = v1
Ax1GenTwoVariant3Plain Reach_K :: E
Ax1GenTwoVariant3Plain Reach_K :: fun x => @v1 v2
Ax1GenTwoVariant3Plain Serial :: E
Ax1GenTwoVariant3Plain Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Plain Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant3Plain Th2 :: E
Ax1GenTwoVariant3Plain Th2 :: G
Ax1GenTwoVariant3Plain Th4_BoxTwo :: G
Ax1GenTwoVariant3Plain Th4_BoxTwo :: ~ᵐG
Ax1GenTwoVariant3Plain Th4_Two :: G
Ax1GenTwoVariant3Plain Th4_Two :: ~ᵐG
Ax1GenTwoVariant3Plain UniqueEss1_K :: @v1 v2
Ax1GenTwoVariant3Plain UniqueEss1_K :: fun z => @v1 z →ᵐ @v1 v2
Ax1GenTwoVariant3Plain UniqueEss1_K :: fun z => z ≡ᵐ v1
Ax1GenTwoVariant3Plain UniqueEss2_K :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
Ax1GenTwoVariant3Plain ae_Two :: fun x => Mexiact fun y => G y
Ax1GenTwoVariant3Plain only_top_and_empty_domain_False :: E
Ax1GenTwoVariant3Plain only_top_and_empty_domain_False :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant3PlainAndersonQuant Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant3PlainAndersonQuant E_only_here :: Pt v1 v2
Ax1GenTwoVariant3PlainAndersonQuant EssMemI_K :: fun z => ¬ᵐ@v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: G
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun z => (¬ᵐMexiact fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant3PlainAndersonQuant G_ex_Two_of_E :: E
Ax1GenTwoVariant3PlainAndersonQuant L_Two :: G
Ax1GenTwoVariant3PlainAndersonQuant L_Two :: P
Ax1GenTwoVariant3PlainAndersonQuant L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant L_Two :: ~ᵐG
Ax1GenTwoVariant3PlainAndersonQuant MC_Two :: fun x => v1
Ax1GenTwoVariant3PlainAndersonQuant NecNoEvil :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainAndersonQuant NegProps :: fun x => x ≠ᵐ x
Ax1GenTwoVariant3PlainAndersonQuant NegProps :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainAndersonQuant OneWorld :: Pt v1 v2
Ax1GenTwoVariant3PlainAndersonQuant OneWorld :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainAndersonQuant OnlyTopDichotomy :: ~ᵐv1
Ax1GenTwoVariant3PlainAndersonQuant PTop_Two :: E
Ax1GenTwoVariant3PlainAndersonQuant PTop_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
Ax1GenTwoVariant3PlainAndersonQuant PosClosureAct :: ~ᵐv1
Ax1GenTwoVariant3PlainAndersonQuant PosIncl :: G
Ax1GenTwoVariant3PlainAndersonQuant PosOfGod :: ~ᵐv1
Ax1GenTwoVariant3PlainAndersonQuant PosProps' :: fun x => x =ᵐ x
Ax1GenTwoVariant3PlainAndersonQuant PosProps' :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: G
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainAndersonQuant PossGod_at :: ~ᵐG
Ax1GenTwoVariant3PlainAndersonQuant PtNe :: Pt v1 v2
Ax1GenTwoVariant3PlainAndersonQuant Reach_K :: E
Ax1GenTwoVariant3PlainAndersonQuant Reach_K :: fun x => @v1 v2
Ax1GenTwoVariant3PlainAndersonQuant Serial :: E
Ax1GenTwoVariant3PlainAndersonQuant Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant3PlainAndersonQuant Th5_Two :: E
Ax1GenTwoVariant3PlainAndersonQuant Th5_Two :: G
Ax1GenTwoVariant3PlainAndersonQuant UniqueEss1_K :: @v1 v2
Ax1GenTwoVariant3PlainAndersonQuant UniqueEss1_K :: fun z => @v1 z →ᵐ @v1 v2
Ax1GenTwoVariant3PlainAndersonQuant UniqueEss1_K :: fun z => z ≡ᵐ v1
Ax1GenTwoVariant3PlainAndersonQuant UniqueEss2_K :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
Ax1GenTwoVariant3PlainAndersonQuant ae_Two :: fun x => Mexiact fun y => G y
Ax1GenTwoVariant3PlainPoss Ax1_of_Two :: fun ψ' x => ψ' = v1 ∨ ψ' = v2
Ax1GenTwoVariant3PlainPoss Ax1_of_Two :: v1 ⬝ᵐ v2
Ax1GenTwoVariant3PlainPoss E_only_here :: Pt v1 v2
Ax1GenTwoVariant3PlainPoss EssMemI_K :: fun z => ¬ᵐ@v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: G
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun z => (¬ᵐMexiposs fun y => G y) ∧ᵐ @v1 z
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: fun ψ' => (¬ᵐMexiposs fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiposs fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3PlainPoss G_ex_Two_at :: ~ᵐG
Ax1GenTwoVariant3PlainPoss L_Two :: G
Ax1GenTwoVariant3PlainPoss L_Two :: P
Ax1GenTwoVariant3PlainPoss L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss L_Two :: ~ᵐG
Ax1GenTwoVariant3PlainPoss MC_Two :: fun x => v1
Ax1GenTwoVariant3PlainPoss NecNoEvil :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainPoss NegProps :: fun x => x ≠ᵐ x
Ax1GenTwoVariant3PlainPoss NegProps :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainPoss OneWorld :: Pt v1 v2
Ax1GenTwoVariant3PlainPoss OneWorld :: fun x => ⊥ᵐ
Ax1GenTwoVariant3PlainPoss PTop_Two :: E
Ax1GenTwoVariant3PlainPoss PTop_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss PisFilter :: Mallposs fun x => @v1 x →ᵐ @v2 x
Ax1GenTwoVariant3PlainPoss PosIncl :: G
Ax1GenTwoVariant3PlainPoss PosOfGod :: ~ᵐv1
Ax1GenTwoVariant3PlainPoss PosProps' :: fun x => x =ᵐ x
Ax1GenTwoVariant3PlainPoss PosProps' :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss PtNe :: Pt v1 v2
Ax1GenTwoVariant3PlainPoss Reach_K :: E
Ax1GenTwoVariant3PlainPoss Reach_K :: fun x => @v1 v2
Ax1GenTwoVariant3PlainPoss Serial :: E
Ax1GenTwoVariant3PlainPoss Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant3PlainPoss Th4_Two :: G
Ax1GenTwoVariant3PlainPoss Th4_Two :: ~ᵐG
Ax1GenTwoVariant3PlainPoss UniqueEss1_K :: @v1 v2
Ax1GenTwoVariant3PlainPoss UniqueEss1_K :: fun z => @v1 z →ᵐ @v1 v2
Ax1GenTwoVariant3PlainPoss UniqueEss1_K :: fun z => z ≡ᵐ v1
Ax1GenTwoVariant3PlainPoss UniqueEss2_K :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
Ax1GenTwoVariant3Th4 AllExist_Two :: E
Ax1GenTwoVariant3Th4 AllExist_Two :: fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
Ax1GenTwoVariant3Th4 E_ne :: E
Ax1GenTwoVariant3Th4 EssMemI_Two :: fun z => ¬ᵐ@v1 z
Ax1GenTwoVariant3Th4 G_ex_Two :: G
Ax1GenTwoVariant3Th4 G_ex_Two :: fun x => ¬ᵐMexiact fun y => G y
Ax1GenTwoVariant3Th4 G_ex_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Th4 G_ex_Two :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Th4 G_ex_Two :: fun z => G z ∨ᵐ ¬ᵐMexiact fun y => G y
Ax1GenTwoVariant3Th4 G_ex_Two :: fun ψ' => (¬ᵐMexiact fun y => G y) ∧ᵐ ((ψ' =ᵐ fun x => ⊤ᵐ) ∨ᵐ ψ' =ᵐ v1) ∨ᵐ (Mexiact fun y => G y) ∧ᵐ (ψ' =ᵐ fun x => ⊥ᵐ)
Ax1GenTwoVariant3Th4 G_ex_Two :: ~ᵐG
Ax1GenTwoVariant3Th4 L_Two :: G
Ax1GenTwoVariant3Th4 L_Two :: P
Ax1GenTwoVariant3Th4 L_Two :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Th4 L_Two :: ~ᵐG
Ax1GenTwoVariant3Th4 MC_KB :: fun x => v1
Ax1GenTwoVariant3Th4 MC_Two :: fun x => v1
Ax1GenTwoVariant3Th4 NoNecExist :: fun x u => u = v1
Ax1GenTwoVariant3Th4 NoNecExist :: fun z u => z = v1 ∧ u = v2
Ax1GenTwoVariant3Th4 OneWorld :: fun x => ⊥ᵐ
Ax1GenTwoVariant3Th4 OneWorld :: fun x u' => u' = v1
Ax1GenTwoVariant3Th4 OneWorld :: ~ᵐfun x => ⊥ᵐ
Ax1GenTwoVariant3Th4 OneWorld :: ~ᵐv1
Ax1GenTwoVariant3Th4 PTop :: E
Ax1GenTwoVariant3Th4 PTop :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Th4 PosOfGod :: ~ᵐv1
Ax1GenTwoVariant3Th4 Reach_Two :: E
Ax1GenTwoVariant3Th4 Reach_Two :: fun x => @v1 v2
Ax1GenTwoVariant3Th4 Serial :: E
Ax1GenTwoVariant3Th4 Serial :: fun x => ⊤ᵐ
Ax1GenTwoVariant3Th4 Serial :: ~ᵐfun x => ⊤ᵐ
Ax1GenTwoVariant3Th4 Th2 :: E
Ax1GenTwoVariant3Th4 Th2 :: G
Ax1GenTwoVariant3Th4 UniqueEss1_Two :: @v1 v2
Ax1GenTwoVariant3Th4 UniqueEss1_Two :: fun z => @v1 z →ᵐ @v1 v2
Ax1GenTwoVariant3Th4 UniqueEss1_Two :: fun z => z ≡ᵐ v1
Ax1GenTwoVariant3Th4 UniqueEss2_Two :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
GoedelVariantHOML2AndersonQuantTh4inK Ax2b' :: ~ᵐv1
GoedelVariantHOML2AndersonQuantTh4inK G_ex_poss :: G
GoedelVariantHOML2AndersonQuantTh4inK G_ex_poss :: fun x => ¬ᵐMexiposs fun y => G y
GoedelVariantHOML2AndersonQuantTh4inK G_ex_poss :: fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML2AndersonQuantTh4inK G_ex_poss :: ~ᵐG
GoedelVariantHOML2AndersonQuantTh4inK L :: G
GoedelVariantHOML2AndersonQuantTh4inK L :: P
GoedelVariantHOML2AndersonQuantTh4inK L2_poss :: G
GoedelVariantHOML2AndersonQuantTh4inK L2_poss :: ~ᵐG
GoedelVariantHOML2AndersonQuantTh4inK PosOfGod :: ~ᵐv1
GoedelVariantHOML2AndersonQuantTh4inK Serial :: fun x => ⊤ᵐ
GoedelVariantHOML2AndersonQuantTh4inK Serial :: fun x => ⊥ᵐ
GoedelVariantHOML2AndersonQuantTh4inK Th2 :: E
GoedelVariantHOML2AndersonQuantTh4inK Th2 :: G
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: G
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: fun x => R v1
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: fun x => ⊤ᵐ
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: fun x => ⊥ᵐ
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: fun x w' => v1 𝗿 w'
GoedelVariantHOML2AndersonQuantTh4inK Th4_K_hybrid :: fun ψ => ψ =ᵐ G
GoedelVariantHOML2inS4oneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML2inS4oneFile G_ex :: G
GoedelVariantHOML2inS4oneFile G_ex :: fun x => ¬ᵐMexiact fun y => G y
GoedelVariantHOML2inS4oneFile G_ex :: fun ψ => (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML2inS4oneFile G_ex :: ~ᵐG
GoedelVariantHOML2inS4oneFile L :: G
GoedelVariantHOML2inS4oneFile L :: P
GoedelVariantHOML2inS4oneFile L2 :: G
GoedelVariantHOML2inS4oneFile L2 :: ~ᵐG
GoedelVariantHOML2inS4oneFile MC :: fun x => v1
GoedelVariantHOML2inS4oneFile OneWorld :: fun u => u = v1
GoedelVariantHOML2inS4oneFile PBot :: fun x => ⊥ᵐ
GoedelVariantHOML2inS4oneFile PBot :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML2inS4oneFile PTop :: E
GoedelVariantHOML2inS4oneFile PTop :: fun x => ⊤ᵐ
GoedelVariantHOML2inS4oneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML2inS4oneFile Th2 :: E
GoedelVariantHOML2inS4oneFile Th2 :: G
GoedelVariantHOML2inS4oneFile UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML2possInS4oneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML2possInS4oneFile ConjChi :: G
GoedelVariantHOML2possInS4oneFile ConjChi :: ~ᵐG
GoedelVariantHOML2possInS4oneFile G_ex :: G
GoedelVariantHOML2possInS4oneFile G_ex :: fun x => ¬ᵐMexiposs fun y => G y
GoedelVariantHOML2possInS4oneFile G_ex :: fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML2possInS4oneFile G_ex :: ~ᵐG
GoedelVariantHOML2possInS4oneFile L :: G
GoedelVariantHOML2possInS4oneFile L :: P
GoedelVariantHOML2possInS4oneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML2possInS4oneFile Th2 :: E
GoedelVariantHOML2possInS4oneFile Th2 :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML3AndersonQuantUniqueEssOneFile ConjChi :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile ConjChi :: ~ᵐG
GoedelVariantHOML3AndersonQuantUniqueEssOneFile EssMemI :: fun z => ¬ᵐ@v1 z
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_exP :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_exP :: fun x => ¬ᵐMexiposs fun y => G y
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_exP :: fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_exP :: ~ᵐG
GoedelVariantHOML3AndersonQuantUniqueEssOneFile L :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile L :: P
GoedelVariantHOML3AndersonQuantUniqueEssOneFile MC :: fun x => v1
GoedelVariantHOML3AndersonQuantUniqueEssOneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Reach :: E
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Reach :: fun x => @v1 v2
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Serial :: E
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Serial :: fun x => ⊤ᵐ
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Serial :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th2 :: E
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th2 :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th4 :: G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss1 :: @v1 v2
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss1 :: fun z => @v1 z →ᵐ @v1 v2
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss1 :: fun z => z ≡ᵐ v1
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss2 :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
GoedelVariantHOML3inS4oneFile AllExist :: E
GoedelVariantHOML3inS4oneFile AllExist :: fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
GoedelVariantHOML3inS4oneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML3inS4oneFile ConjChi :: G
GoedelVariantHOML3inS4oneFile ConjChi :: ~ᵐG
GoedelVariantHOML3inS4oneFile EssMemI :: fun z => ¬ᵐ@v1 z
GoedelVariantHOML3inS4oneFile EssMemI_K :: fun z => ¬ᵐ@v1 z
GoedelVariantHOML3inS4oneFile EssSuppM :: fun z => z =ᵐ v1
GoedelVariantHOML3inS4oneFile G_ex :: G
GoedelVariantHOML3inS4oneFile G_ex :: fun x => ¬ᵐMexiact fun y => G y
GoedelVariantHOML3inS4oneFile G_ex :: fun ψ => (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML3inS4oneFile G_ex :: ~ᵐG
GoedelVariantHOML3inS4oneFile L :: G
GoedelVariantHOML3inS4oneFile L :: P
GoedelVariantHOML3inS4oneFile MC_K :: fun x => v1
GoedelVariantHOML3inS4oneFile MCdual_K :: ¬ᵐv1
GoedelVariantHOML3inS4oneFile NoNecExist :: fun x u => u = v1
GoedelVariantHOML3inS4oneFile NoNecExist :: fun z u => z = v1 ∧ u = v2
GoedelVariantHOML3inS4oneFile OneWorld :: fun x => ⊥ᵐ
GoedelVariantHOML3inS4oneFile OneWorld :: fun x u' => u' = v1
GoedelVariantHOML3inS4oneFile OneWorld :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML3inS4oneFile OneWorld :: ~ᵐv1
GoedelVariantHOML3inS4oneFile PBot :: fun x => ⊥ᵐ
GoedelVariantHOML3inS4oneFile PTop :: G
GoedelVariantHOML3inS4oneFile PTop :: fun x => ⊤ᵐ
GoedelVariantHOML3inS4oneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML3inS4oneFile Reach_K :: E
GoedelVariantHOML3inS4oneFile Reach_K :: fun x => @v1 v2
GoedelVariantHOML3inS4oneFile Serial :: E
GoedelVariantHOML3inS4oneFile Serial :: fun x => ⊤ᵐ
GoedelVariantHOML3inS4oneFile Serial :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML3inS4oneFile Th2 :: E
GoedelVariantHOML3inS4oneFile Th2 :: G
GoedelVariantHOML3inS4oneFile Th3 :: E
GoedelVariantHOML3inS4oneFile UniqueEss1_K :: @v1 v2
GoedelVariantHOML3inS4oneFile UniqueEss1_K :: fun z => @v1 z →ᵐ @v1 v2
GoedelVariantHOML3inS4oneFile UniqueEss1_K :: fun z => z ≡ᵐ v1
GoedelVariantHOML3inS4oneFile UniqueEss2_K :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
GoedelVariantHOML3inS4oneFile UniqueEss3_K :: fun z => z ≡ᵐ v1
GoedelVariantHOML3possInS4oneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML3possInS4oneFile ConjChi :: G
GoedelVariantHOML3possInS4oneFile ConjChi :: ~ᵐG
GoedelVariantHOML3possInS4oneFile G_ex :: G
GoedelVariantHOML3possInS4oneFile G_ex :: fun x => ¬ᵐMexiposs fun y => G y
GoedelVariantHOML3possInS4oneFile G_ex :: fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML3possInS4oneFile G_ex :: ~ᵐG
GoedelVariantHOML3possInS4oneFile L :: G
GoedelVariantHOML3possInS4oneFile L :: P
GoedelVariantHOML3possInS4oneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML3possInS4oneFile Th2 :: E
GoedelVariantHOML3possInS4oneFile Th2 :: G
GoedelVariantHOML3possUniqueEssOneFile Ax2b' :: ~ᵐv1
GoedelVariantHOML3possUniqueEssOneFile ConjChi :: G
GoedelVariantHOML3possUniqueEssOneFile ConjChi :: ~ᵐG
GoedelVariantHOML3possUniqueEssOneFile EssMemI :: fun z => ¬ᵐ@v1 z
GoedelVariantHOML3possUniqueEssOneFile G_ex :: G
GoedelVariantHOML3possUniqueEssOneFile G_ex :: fun x => ¬ᵐMexiposs fun y => G y
GoedelVariantHOML3possUniqueEssOneFile G_ex :: fun ψ => (Mexiposs fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
GoedelVariantHOML3possUniqueEssOneFile G_ex :: ~ᵐG
GoedelVariantHOML3possUniqueEssOneFile L :: G
GoedelVariantHOML3possUniqueEssOneFile L :: P
GoedelVariantHOML3possUniqueEssOneFile MC :: fun x => v1
GoedelVariantHOML3possUniqueEssOneFile PosOfGod :: ~ᵐv1
GoedelVariantHOML3possUniqueEssOneFile Reach :: E
GoedelVariantHOML3possUniqueEssOneFile Reach :: fun x => @v1 v2
GoedelVariantHOML3possUniqueEssOneFile Serial :: E
GoedelVariantHOML3possUniqueEssOneFile Serial :: fun x => ⊤ᵐ
GoedelVariantHOML3possUniqueEssOneFile Serial :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML3possUniqueEssOneFile Th2 :: E
GoedelVariantHOML3possUniqueEssOneFile Th2 :: G
GoedelVariantHOML3possUniqueEssOneFile UniqueEss1 :: @v1 v2
GoedelVariantHOML3possUniqueEssOneFile UniqueEss1 :: fun z => @v1 z →ᵐ @v1 v2
GoedelVariantHOML3possUniqueEssOneFile UniqueEss1 :: fun z => z ≡ᵐ v1
GoedelVariantHOML3possUniqueEssOneFile UniqueEss2 :: fun x => @v1 v2 ∧ᵐ ¬ᵐ@v3 v2
ScottVariantHOMLAx1GeninS4oneFile Coro :: G
ScottVariantHOMLAx1GeninS4oneFile G_ex :: G
ScottVariantHOMLAx1GeninS4oneFile G_ex :: fun x => ¬ᵐMexiact fun y => G y
ScottVariantHOMLAx1GeninS4oneFile G_ex :: fun ψ => (Mexiact fun y => G y) ∧ᵐ (P ψ ∨ᵐ □Mallposs fun z => ψ z ↔ᵐ ¬ᵐG z)
ScottVariantHOMLAx1GeninS4oneFile G_ex :: ~ᵐG
ScottVariantHOMLAx1GeninS4oneFile L :: G
ScottVariantHOMLAx1GeninS4oneFile L :: P
ScottVariantHOMLAx1GeninS4oneFile L2 :: G
ScottVariantHOMLAx1GeninS4oneFile L2 :: ~ᵐG
ScottVariantHOMLAx1GeninS4oneFile MC :: fun x => v1
ScottVariantHOMLAx1GeninS4oneFile OneWorld :: fun u => u = v1
ScottVariantHOMLAx1GeninS4oneFile PosOfGod :: ~ᵐv1
ScottVariantHOMLAx1GeninS4oneFile T1 :: ~ᵐv1
Th4FromConjunction Th4_Ax1Gen :: G
Th4FromConjunction Th4_Ax1Gen :: P
Th4FromConjunction Th4_Ax1Gen :: fun x => ⊤ᵐ
Th4FromConjunction Th4_Ax1Gen :: fun x => ⊥ᵐ
Th4FromConjunction Th4_Ax1Gen :: fun ψ => ψ =ᵐ G
Th4FromConjunction Th4_Box :: G
Th4FromConjunction Th4_Box :: P
Th4FromConjunction Th4_Box :: fun x => ⊤ᵐ
Th4FromConjunction Th4_Box :: fun x => ⊥ᵐ
Th4FromConjunction Th4_Box :: fun ψ => ψ =ᵐ G


==> anc/OpenQuestions/audit/census.txt <==
# Census of object-level instantiations in the port (30 modules)

total (per theorem, distinct): 252   distinct shapes: 28

## shapes, by frequency

  49  ~ᵐv
  38  G
  21  fun x => ⊥ᵐ
  19  fun x => ⊤ᵐ
  19  E
  12  fun x => v
  10  fun x => x =ᵐ x
  10  fun x => x ≠ᵐ x
   9  fun z => z ≡ᵐ v
   7  ~ᵐfun x => ⊤ᵐ
   7  Mallact fun x => @v x →ᵐ @v x
   6  ~ᵐfun x => ⊥ᵐ
   6  P
   5  fun ψ => ψ =ᵐ G
   4  ~ᵐfun x => x =ᵐ x
   4  v ⊓ᵐ v
   3  fun x => □⊥ᵐ
   3  ~ᵐfun x => □⊥ᵐ
   3  ~ᵐfun x => x ≠ᵐ x
   3  Mallposs fun x => @v x →ᵐ @v x
   3  NE
   2  Evil
   2  fun x => Ess (fun x => ⊥ᵐ) x →ᵐ □Mexiact fun z => (fun x => ⊥ᵐ) z
   2  fun x => □Mexiact fun z => (fun x => ⊥ᵐ) z
   2  fun z x => v = z
   1  fun x => Ess (fun x => ⊥ᵐ) x →ᵐ □Mexiposs fun z => (fun x => ⊥ᵐ) z
   1  fun x => □Mexiposs fun z => (fun x => ⊥ᵐ) z
   1  ~ᵐG

## by theorem

EvilDerivable MC :: fun x => v1
EvilDerivable NegOfEvil :: ~ᵐv1
EvilDerivable NegP :: ~ᵐv1
EvilDerivable NegProps :: fun x => x =ᵐ x
EvilDerivable NegProps :: fun x => ⊤ᵐ
EvilDerivable NegProps :: ~ᵐfun x => x =ᵐ x
EvilDerivable NegProps :: ~ᵐfun x => ⊤ᵐ
EvilDerivable NisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
EvilDerivable NisFilter :: v1 ⊓ᵐ v2
EvilDerivable PosProps :: fun x => x ≠ᵐ x
EvilDerivable PosProps :: fun x => ⊥ᵐ
EvilDerivable T1 :: ~ᵐv1
EvilDerivable T2 :: Evil
EvilDerivable T4 :: E
EvilDerivable T4 :: Evil
GoedelVariantHOML1 Ax2b' :: ~ᵐv1
GoedelVariantHOML1 Inconsistency :: E
GoedelVariantHOML1 Inconsistency :: fun x => Ess (fun x => ⊥ᵐ) x →ᵐ □Mexiact fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1 Inconsistency :: fun x => ⊥ᵐ
GoedelVariantHOML1 Inconsistency :: fun x => □Mexiact fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1 Inconsistency :: fun x => □⊥ᵐ
GoedelVariantHOML1 Inconsistency :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML1 Inconsistency :: ~ᵐfun x => □⊥ᵐ
GoedelVariantHOML1 PosOfGod :: ~ᵐv1
GoedelVariantHOML1 Th2 :: E
GoedelVariantHOML1 Th2 :: G
GoedelVariantHOML1AndersonQuant Ax2b' :: ~ᵐv1
GoedelVariantHOML1AndersonQuant Inconsistency :: E
GoedelVariantHOML1AndersonQuant Inconsistency :: fun x => Ess (fun x => ⊥ᵐ) x →ᵐ □Mexiact fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1AndersonQuant Inconsistency :: fun x => ⊥ᵐ
GoedelVariantHOML1AndersonQuant Inconsistency :: fun x => □Mexiact fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1AndersonQuant Inconsistency :: fun x => □⊥ᵐ
GoedelVariantHOML1AndersonQuant Inconsistency :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML1AndersonQuant Inconsistency :: ~ᵐfun x => □⊥ᵐ
GoedelVariantHOML1AndersonQuant PosOfGod :: ~ᵐv1
GoedelVariantHOML1AndersonQuant Th2 :: E
GoedelVariantHOML1AndersonQuant Th2 :: G
GoedelVariantHOML1inS4 Ax2b' :: ~ᵐv1
GoedelVariantHOML1inS4 PosOfGod :: ~ᵐv1
GoedelVariantHOML1inS4 Th2 :: E
GoedelVariantHOML1inS4 Th2 :: G
GoedelVariantHOML1inS4 Th3 :: E
GoedelVariantHOML1inS4 Th3 :: fun x => ⊥ᵐ
GoedelVariantHOML1poss Ax2b' :: ~ᵐv1
GoedelVariantHOML1poss Inconsistency :: E
GoedelVariantHOML1poss Inconsistency :: fun x => Ess (fun x => ⊥ᵐ) x →ᵐ □Mexiposs fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1poss Inconsistency :: fun x => ⊥ᵐ
GoedelVariantHOML1poss Inconsistency :: fun x => □Mexiposs fun z => (fun x => ⊥ᵐ) z
GoedelVariantHOML1poss Inconsistency :: fun x => □⊥ᵐ
GoedelVariantHOML1poss Inconsistency :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML1poss Inconsistency :: ~ᵐfun x => □⊥ᵐ
GoedelVariantHOML1poss PosOfGod :: ~ᵐv1
GoedelVariantHOML1poss Th2 :: E
GoedelVariantHOML1poss Th2 :: G
GoedelVariantHOML2 Ax2b' :: ~ᵐv1
GoedelVariantHOML2 L :: G
GoedelVariantHOML2 L :: P
GoedelVariantHOML2 MC :: fun x => v1
GoedelVariantHOML2 NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML2 NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML2 NegProps :: ~ᵐfun x => x ≠ᵐ x
GoedelVariantHOML2 NegProps :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML2 PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML2 PosOfGod :: ~ᵐv1
GoedelVariantHOML2 PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML2 PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML2 PosTop :: fun x => ⊤ᵐ
GoedelVariantHOML2 PosTop :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML2 Th2 :: E
GoedelVariantHOML2 Th2 :: G
GoedelVariantHOML2 Th4 :: G
GoedelVariantHOML2 Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML2 Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML2 Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML2 UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML2AndersonQuant Ax2b' :: ~ᵐv1
GoedelVariantHOML2AndersonQuant L :: G
GoedelVariantHOML2AndersonQuant L :: P
GoedelVariantHOML2AndersonQuant MC :: fun x => v1
GoedelVariantHOML2AndersonQuant NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML2AndersonQuant NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML2AndersonQuant NegProps :: ~ᵐfun x => x ≠ᵐ x
GoedelVariantHOML2AndersonQuant NegProps :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML2AndersonQuant PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML2AndersonQuant PisFilter :: ~ᵐv1
GoedelVariantHOML2AndersonQuant PosOfGod :: ~ᵐv1
GoedelVariantHOML2AndersonQuant PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML2AndersonQuant PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML2AndersonQuant PosTop :: fun x => ⊤ᵐ
GoedelVariantHOML2AndersonQuant PosTop :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML2AndersonQuant Th2 :: E
GoedelVariantHOML2AndersonQuant Th2 :: G
GoedelVariantHOML2AndersonQuant Th4 :: G
GoedelVariantHOML2AndersonQuant Th4 :: ~ᵐG
GoedelVariantHOML2AndersonQuant UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML2inS4 Ax2b' :: ~ᵐv1
GoedelVariantHOML2inS4 PosOfGod :: ~ᵐv1
GoedelVariantHOML2inS4 Th2 :: E
GoedelVariantHOML2inS4 Th2 :: G
GoedelVariantHOML2poss Ax2b' :: ~ᵐv1
GoedelVariantHOML2poss L :: G
GoedelVariantHOML2poss L :: P
GoedelVariantHOML2poss MC :: fun x => v1
GoedelVariantHOML2poss NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML2poss NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML2poss NegProps :: ~ᵐfun x => x ≠ᵐ x
GoedelVariantHOML2poss NegProps :: ~ᵐfun x => ⊥ᵐ
GoedelVariantHOML2poss PisFilterP :: Mallposs fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML2poss PosOfGod :: ~ᵐv1
GoedelVariantHOML2poss PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML2poss PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML2poss PosTop :: fun x => ⊤ᵐ
GoedelVariantHOML2poss PosTop :: ~ᵐfun x => ⊤ᵐ
GoedelVariantHOML2poss Th2 :: E
GoedelVariantHOML2poss Th2 :: G
GoedelVariantHOML2poss Th4 :: G
GoedelVariantHOML2poss Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML2poss Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML2poss Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML2poss UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML2possInS4 Ax2b' :: ~ᵐv1
GoedelVariantHOML2possInS4 PosOfGod :: ~ᵐv1
GoedelVariantHOML2possInS4 Th2 :: E
GoedelVariantHOML2possInS4 Th2 :: G
GoedelVariantHOML3 Ax2b' :: ~ᵐv1
GoedelVariantHOML3 L :: G
GoedelVariantHOML3 L :: P
GoedelVariantHOML3 MC :: fun x => v1
GoedelVariantHOML3 NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML3 NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML3 PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML3 PosIncl :: G
GoedelVariantHOML3 PosOfGod :: ~ᵐv1
GoedelVariantHOML3 PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML3 PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML3 Th2 :: E
GoedelVariantHOML3 Th2 :: G
GoedelVariantHOML3 Th4 :: G
GoedelVariantHOML3 Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML3 Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML3 Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML3 UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML3AndersonQuant Ax2b' :: ~ᵐv1
GoedelVariantHOML3AndersonQuant L :: G
GoedelVariantHOML3AndersonQuant L :: P
GoedelVariantHOML3AndersonQuant MC :: fun x => v1
GoedelVariantHOML3AndersonQuant NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML3AndersonQuant NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML3AndersonQuant PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML3AndersonQuant PisFilter :: ~ᵐv1
GoedelVariantHOML3AndersonQuant PosIncl :: G
GoedelVariantHOML3AndersonQuant PosOfGod :: ~ᵐv1
GoedelVariantHOML3AndersonQuant PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML3AndersonQuant PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML3AndersonQuant Th2 :: E
GoedelVariantHOML3AndersonQuant Th2 :: G
GoedelVariantHOML3AndersonQuant Th4 :: G
GoedelVariantHOML3AndersonQuant Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML3AndersonQuant Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML3AndersonQuant Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML3AndersonQuant UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML3inS4 Ax2b' :: ~ᵐv1
GoedelVariantHOML3inS4 PosOfGod :: ~ᵐv1
GoedelVariantHOML3inS4 Th2 :: E
GoedelVariantHOML3inS4 Th2 :: G
GoedelVariantHOML3poss Ax2b' :: ~ᵐv1
GoedelVariantHOML3poss L :: G
GoedelVariantHOML3poss L :: P
GoedelVariantHOML3poss MC :: fun x => v1
GoedelVariantHOML3poss NegProps :: fun x => x ≠ᵐ x
GoedelVariantHOML3poss NegProps :: fun x => ⊥ᵐ
GoedelVariantHOML3poss PisFilterP :: Mallposs fun x => @v1 x →ᵐ @v2 x
GoedelVariantHOML3poss PosIncl :: G
GoedelVariantHOML3poss PosOfGod :: ~ᵐv1
GoedelVariantHOML3poss PosProps' :: fun x => x =ᵐ x
GoedelVariantHOML3poss PosProps' :: fun x => ⊤ᵐ
GoedelVariantHOML3poss Th2 :: E
GoedelVariantHOML3poss Th2 :: G
GoedelVariantHOML3poss Th4 :: G
GoedelVariantHOML3poss Th4 :: fun x => ⊤ᵐ
GoedelVariantHOML3poss Th4 :: fun x => ⊥ᵐ
GoedelVariantHOML3poss Th4 :: fun ψ => ψ =ᵐ G
GoedelVariantHOML3poss UniqueEss3 :: fun z => z ≡ᵐ v1
GoedelVariantHOML3possInS4 Ax2b' :: ~ᵐv1
GoedelVariantHOML3possInS4 PosOfGod :: ~ᵐv1
GoedelVariantHOML3possInS4 Th2 :: E
GoedelVariantHOML3possInS4 Th2 :: G
ScottVariantHOML Coro :: G
ScottVariantHOML MC :: fun x => v1
ScottVariantHOML NegProps :: fun x => x ≠ᵐ x
ScottVariantHOML NegProps :: fun x => ⊥ᵐ
ScottVariantHOML PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
ScottVariantHOML PisFilter :: v1 ⊓ᵐ v2
ScottVariantHOML Pos :: ~ᵐv1
ScottVariantHOML PosOfGod :: ~ᵐv1
ScottVariantHOML PosProps :: fun x => x =ᵐ x
ScottVariantHOML PosProps :: fun x => ⊤ᵐ
ScottVariantHOML PosProps :: ~ᵐfun x => x =ᵐ x
ScottVariantHOML PosProps :: ~ᵐfun x => ⊤ᵐ
ScottVariantHOML T1 :: ~ᵐv1
ScottVariantHOML T3 :: G
ScottVariantHOML T3 :: NE
ScottVariantHOML UniqueEss3 :: fun z => z ≡ᵐ v1
ScottVariantHOMLAndersonQuant Coro :: G
ScottVariantHOMLAndersonQuant MC :: fun x => v1
ScottVariantHOMLAndersonQuant NegProps :: fun x => x ≠ᵐ x
ScottVariantHOMLAndersonQuant NegProps :: fun x => ⊥ᵐ
ScottVariantHOMLAndersonQuant PisFilter :: Mallact fun x => @v1 x →ᵐ @v2 x
ScottVariantHOMLAndersonQuant PisFilter :: v1 ⊓ᵐ v2
ScottVariantHOMLAndersonQuant PisFilter :: ~ᵐv1
ScottVariantHOMLAndersonQuant Pos :: ~ᵐv1
ScottVariantHOMLAndersonQuant PosOfGod :: ~ᵐv1
ScottVariantHOMLAndersonQuant PosProps :: fun x => x =ᵐ x
ScottVariantHOMLAndersonQuant PosProps :: fun x => ⊤ᵐ
ScottVariantHOMLAndersonQuant PosProps :: ~ᵐfun x => x =ᵐ x
ScottVariantHOMLAndersonQuant PosProps :: ~ᵐfun x => ⊤ᵐ
ScottVariantHOMLAndersonQuant T1 :: ~ᵐv1
ScottVariantHOMLAndersonQuant T3 :: G
ScottVariantHOMLAndersonQuant T3 :: NE
ScottVariantHOMLAndersonQuant UniqueEss3 :: fun z => z ≡ᵐ v1
ScottVariantHOMLinK Coro :: G
ScottVariantHOMLinK PosOfGod :: ~ᵐv1
ScottVariantHOMLinK T1 :: ~ᵐv1
ScottVariantHOMLinS4 Coro :: G
ScottVariantHOMLinS4 PosOfGod :: ~ᵐv1
ScottVariantHOMLinS4 T1 :: ~ᵐv1
ScottVariantHOMLposs Coro :: G
ScottVariantHOMLposs MC :: fun x => v1
ScottVariantHOMLposs NegProps :: fun x => x ≠ᵐ x
ScottVariantHOMLposs NegProps :: fun x => ⊥ᵐ
ScottVariantHOMLposs PisFilterP :: Mallposs fun x => @v1 x →ᵐ @v2 x
ScottVariantHOMLposs PisFilterP :: v1 ⊓ᵐ v2
ScottVariantHOMLposs Pos :: ~ᵐv1
ScottVariantHOMLposs PosOfGod :: ~ᵐv1
ScottVariantHOMLposs PosProps :: fun x => x =ᵐ x
ScottVariantHOMLposs PosProps :: fun x => ⊤ᵐ
ScottVariantHOMLposs PosProps :: ~ᵐfun x => x =ᵐ x
ScottVariantHOMLposs PosProps :: ~ᵐfun x => ⊤ᵐ
ScottVariantHOMLposs T1 :: ~ᵐv1
ScottVariantHOMLposs T3 :: G
ScottVariantHOMLposs T3 :: NE
ScottVariantHOMLposs UniqueEss3 :: fun z => z ≡ᵐ v1
ScottVariantHOMLpossInS4 Coro :: G
ScottVariantHOMLpossInS4 PosOfGod :: ~ᵐv1
ScottVariantHOMLpossInS4 T1 :: ~ᵐv1
TestsHOML Comprehension1 :: fun x => v1
TestsHOML EqPrimLeib :: fun z x => v1 = z
TestsHOMLinS4 Comprehension1 :: fun x => v1
TestsHOMLinS4 EqPrimLeib :: fun z x => v1 = z
ThereIsNoEvil1 NecNoEvil :: fun x => ⊥ᵐ
ThereIsNoEvil2 NecNoEvil :: fun x => ⊤ᵐ
ThereIsNoEvil2 NecNoEvil :: fun x => ⊥ᵐ


==> anc/OpenQuestions/audit/decl/DeclAudit.thy <==
(* The declaration check (HybridAudit.decls) over every audited theory --- the article's own
   theories, the sixteen sessions of the alternatives, the Notes, and the mutation suite --- with
   the whitelist of what is expected, and the three declarations planted in the mutation suite
   that must be reported.  Fails the build otherwise, as ProbeAudit does. *)
theory DeclAudit imports "GoedelVariantHOML2inS4oneFile" "GoedelVariantHOML3inS4oneFile" "ScottVariantHOMLAx1GeninS4oneFile" "GoedelVariantHOML2AndersonQuantTh4inK" "GoedelVariantHOML2possInS4oneFile" "GoedelVariantHOML3possInS4oneFile" "GoedelVariantHOML3possUniqueEssOneFile" "GoedelVariantHOML3AndersonQuantUniqueEssOneFile" "EssenceComparison" "Ax1GenAlternatives" "Ax1GenAlternativesB" "Ax1GenAlternativesV3" "Ax1GenAlternativesScott" "Ax1GenAlternativesTwo" "Ax1GenAlternativesV3Two" "Ax1GenAlternativesOne" "Ax1GenAlternativesV3One" "Th4FromConjunction" "Ax1GenAlternativesScottTwo" "Ax1GenAlternativesV3TwoTh4" "Ax1GenAlternativesV3Plain" "Ax1GenAlternativesTwoPoss" "Ax1GenAlternativesTwoAnderson" "Ax1GenAlternativesV3PlainPoss" "Ax1GenAlternativesV3PlainAnderson" "Notes_On_Goedels_Ontological_Argument.SurjectiveCantor" "Notes_On_Goedels_Ontological_Argument.HOMLinHOL" "Notes_On_Goedels_Ontological_Argument.TestsHOML" "Notes_On_Goedels_Ontological_Argument.ModalFilter" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3" "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil1" "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil2" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOML" "Notes_On_Goedels_Ontological_Argument.HOMLinHOLonlyK" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLinK" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLAndersonQuant" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1poss" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2poss" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs" "Notes_On_Goedels_Ontological_Argument.EvilDerivable" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1AndersonQuant" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2AndersonQuant" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant" "Notes_On_Goedels_Ontological_Argument.HOMLinHOLonlyS4" "Notes_On_Goedels_Ontological_Argument.TestsHOMLinS4" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1inS4" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2inS4" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2possInS4" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3inS4" "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3possInS4" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLinS4" "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLpossInS4" "HybridProbes"
begin
ML_file "../HybridAudit.ML"
ML \<open>
val own = ["GoedelVariantHOML2inS4oneFile", "GoedelVariantHOML3inS4oneFile", "ScottVariantHOMLAx1GeninS4oneFile", "GoedelVariantHOML2AndersonQuantTh4inK", "GoedelVariantHOML2possInS4oneFile", "GoedelVariantHOML3possInS4oneFile", "GoedelVariantHOML3possUniqueEssOneFile", "GoedelVariantHOML3AndersonQuantUniqueEssOneFile", "EssenceComparison"];
val alt = ["Ax1GenAlternatives", "Ax1GenAlternativesB", "Ax1GenAlternativesV3", "Ax1GenAlternativesScott", "Ax1GenAlternativesTwo", "Ax1GenAlternativesV3Two", "Ax1GenAlternativesOne", "Ax1GenAlternativesV3One", "Th4FromConjunction", "Ax1GenAlternativesScottTwo", "Ax1GenAlternativesV3TwoTh4", "Ax1GenAlternativesV3Plain", "Ax1GenAlternativesTwoPoss", "Ax1GenAlternativesTwoAnderson", "Ax1GenAlternativesV3PlainPoss", "Ax1GenAlternativesV3PlainAnderson"];
val notes = ["SurjectiveCantor", "HOMLinHOL", "TestsHOML", "ModalFilter", "GoedelVariantHOML1", "GoedelVariantHOML2", "GoedelVariantHOML3", "ThereIsNoEvil1", "ThereIsNoEvil2", "ScottVariantHOML", "HOMLinHOLonlyK", "ScottVariantHOMLinK", "ScottVariantHOMLAndersonQuant", "GoedelVariantHOML1poss", "GoedelVariantHOML2poss", "GoedelVariantHOML3poss", "ScottVariantHOMLposs", "EvilDerivable", "GoedelVariantHOML1AndersonQuant", "GoedelVariantHOML2AndersonQuant", "GoedelVariantHOML3AndersonQuant", "HOMLinHOLonlyS4", "TestsHOMLinS4", "GoedelVariantHOML1inS4", "GoedelVariantHOML2inS4", "GoedelVariantHOML2possInS4", "GoedelVariantHOML3inS4", "GoedelVariantHOML3possInS4", "ScottVariantHOMLinS4", "ScottVariantHOMLpossInS4"];
val probes = ["HybridProbes"];
val thys = own @ alt @ notes @ probes;
val here = \<^theory>;
val file = "decls-report.txt";
val () = File.write (Path.explode file)
  ("# Declaration check (HybridAudit.decls): imports from outside the audited theories, declared types,\n" ^
   "# constants whose type is not a type of the object language, postulates, oracles; one line per finding\n" ^
   "# (whitelist of DeclAudit.thy: TYPE i, TYPE e, TYPE \<sigma> [WORLD], TYPE \<tau> [WORLD], CONST R; postulates are listed, not counted)\n\n");
val lines = HybridAudit.run_decls file here thys;
\<comment>\<open>the whitelist: the types of the embedding and the accessibility relation; postulates are
  listed, not counted.  The mutation suite is expected to be dirty and is not counted either,
  but must report its three plants.\<close>
val whitelist = ["TYPE i", "TYPE e", "TYPE \<sigma> [WORLD]", "TYPE \<tau> [WORLD]", "TYPE \<sigma>", "TYPE \<tau>"];
fun allowed l = member (op =) whitelist l orelse String.isPrefix "POSTULATE " l orelse String.isPrefix "CONST R ::" l;
val findings = filter (fn (b, l) => b <> "HybridProbes" andalso not (allowed l)) lines;
\<comment>\<open>the findings the article names and expects: the nominal Pt, "being x at w", of the one-world
  arguments of sessions F, H, O and P; anything else, and any of these missing, fails the build\<close>
val expected =
  map (fn b => (b, "CONST Pt ::"))
    ["Ax1GenAlternativesV3Two", "Ax1GenAlternativesV3One", "Ax1GenAlternativesV3PlainPoss", "Ax1GenAlternativesV3PlainAnderson"];
fun matches (b, l) (b', p) = b = b' andalso String.isPrefix p l;
val unexpected = filter (fn f => not (exists (matches f) expected)) findings;
val missing_expected = filter (fn e => not (exists (fn f => matches f e) findings)) expected;
val plants = ["IMPORT HybridProbesHelper", "TYPE wc"];
val plant_prefixes = ["CONST nomc ::", "CONST skolemWorld ::"];
val probe_lines = map #2 (filter (fn (b, _) => b = "HybridProbes") lines);
val missing =
  filter (fn p => not (member (op =) probe_lines p)) plants @
  filter (fn p => not (exists (String.isPrefix p) probe_lines)) plant_prefixes;
val verdict = "DECLS: " ^ string_of_int (length findings) ^ " findings outside the whitelist in " ^
  string_of_int (length thys - 1) ^ " theories, " ^ string_of_int (length findings - length unexpected) ^
  " of them expected (Pt in four theories), " ^ string_of_int (length unexpected) ^ " not; the mutation suite reports " ^
  string_of_int (length plants + length plant_prefixes - length missing) ^ " of " ^
  string_of_int (length plants + length plant_prefixes) ^ " planted declarations";
val () = File.append (Path.explode file) ("\n" ^ verdict ^ "\n");
val () = writeln verdict;
val () = if null unexpected andalso null missing_expected andalso null missing then ()
  else error ("declaration check failed: unexpected " ^ commas (map (fn (b, l) => b ^ ": " ^ l) unexpected) ^
              "; expected findings missing: " ^ commas (map (fn (b, l) => b ^ ": " ^ l) missing_expected) ^
              "; plants not reported: " ^ commas missing);
\<close>
end


==> anc/OpenQuestions/audit/decl/ROOT <==
(* The declaration check over every audited theory: what the witness scan does not see ---
   imports from outside the audited stock, declared types and constants whose type is not a
   type of the object language, postulates, oracles --- listed per theory in decls-report.txt
   and compared with a whitelist (DeclAudit.thy).  A light session: no proof recording.  Run

     isabelle build -d . -d <dir of the Notes session> DeclAudit  *)
session DeclAudit = HOL +
  options [timeout = 7200, document = false]
  sessions
    Notes_On_Goedels_Ontological_Argument
  directories
    "../../isabelle"
    "../../alternatives/A"
    "../../alternatives/B"
    "../../alternatives/C"
    "../../alternatives/D"
    "../../alternatives/E"
    "../../alternatives/F"
    "../../alternatives/G"
    "../../alternatives/H"
    "../../alternatives/I"
    "../../alternatives/J"
    "../../alternatives/K"
    "../../alternatives/L"
    "../../alternatives/M"
    "../../alternatives/N"
    "../../alternatives/O"
    "../../alternatives/P"
    "../probes"
  theories
    DeclAudit


==> anc/OpenQuestions/audit/decl/decls-report.txt <==
# Declaration check (HybridAudit.decls): imports from outside the audited theories, declared types,
# constants whose type is not a type of the object language, postulates, oracles; one line per finding
# (whitelist of DeclAudit.thy: TYPE i, TYPE e, TYPE \<sigma> [WORLD], TYPE \<tau> [WORLD], CONST R; postulates are listed, not counted)

DECL GoedelVariantHOML2inS4oneFile TYPE e
DECL GoedelVariantHOML2inS4oneFile TYPE i
DECL GoedelVariantHOML2inS4oneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML2inS4oneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML2inS4oneFile CONST R :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (GoedelVariantHOML2inS4oneFile.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML2inS4oneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML2inS4oneFile.e, type_class)
DECL GoedelVariantHOML2inS4oneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML2inS4oneFile.i, type_class)
DECL GoedelVariantHOML3inS4oneFile TYPE e
DECL GoedelVariantHOML3inS4oneFile TYPE i
DECL GoedelVariantHOML3inS4oneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML3inS4oneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML3inS4oneFile CONST R :: GoedelVariantHOML3inS4oneFile.i \<Rightarrow> GoedelVariantHOML3inS4oneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (GoedelVariantHOML3inS4oneFile.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML3inS4oneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML3inS4oneFile.e, type_class)
DECL GoedelVariantHOML3inS4oneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML3inS4oneFile.i, type_class)
DECL ScottVariantHOMLAx1GeninS4oneFile TYPE e
DECL ScottVariantHOMLAx1GeninS4oneFile TYPE i
DECL ScottVariantHOMLAx1GeninS4oneFile TYPE \<tau> [WORLD]
DECL ScottVariantHOMLAx1GeninS4oneFile TYPE \<sigma> [WORLD]
DECL ScottVariantHOMLAx1GeninS4oneFile CONST R :: ScottVariantHOMLAx1GeninS4oneFile.i \<Rightarrow> ScottVariantHOMLAx1GeninS4oneFile.i \<Rightarrow> bool
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (ScottVariantHOMLAx1GeninS4oneFile.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE arity_type_e : OFCLASS(ScottVariantHOMLAx1GeninS4oneFile.e, type_class)
DECL ScottVariantHOMLAx1GeninS4oneFile POSTULATE arity_type_i : OFCLASS(ScottVariantHOMLAx1GeninS4oneFile.i, type_class)
DECL GoedelVariantHOML2AndersonQuantTh4inK TYPE e
DECL GoedelVariantHOML2AndersonQuantTh4inK TYPE i
DECL GoedelVariantHOML2AndersonQuantTh4inK TYPE \<tau> [WORLD]
DECL GoedelVariantHOML2AndersonQuantTh4inK TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML2AndersonQuantTh4inK CONST R :: GoedelVariantHOML2AndersonQuantTh4inK.i \<Rightarrow> GoedelVariantHOML2AndersonQuantTh4inK.i \<Rightarrow> bool
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML2AndersonQuantTh4inK.e, type_class)
DECL GoedelVariantHOML2AndersonQuantTh4inK POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML2AndersonQuantTh4inK.i, type_class)
DECL GoedelVariantHOML2possInS4oneFile TYPE e
DECL GoedelVariantHOML2possInS4oneFile TYPE i
DECL GoedelVariantHOML2possInS4oneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML2possInS4oneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML2possInS4oneFile CONST R :: GoedelVariantHOML2possInS4oneFile.i \<Rightarrow> GoedelVariantHOML2possInS4oneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML2possInS4oneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML2possInS4oneFile.e, type_class)
DECL GoedelVariantHOML2possInS4oneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML2possInS4oneFile.i, type_class)
DECL GoedelVariantHOML3possInS4oneFile TYPE e
DECL GoedelVariantHOML3possInS4oneFile TYPE i
DECL GoedelVariantHOML3possInS4oneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML3possInS4oneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML3possInS4oneFile CONST R :: GoedelVariantHOML3possInS4oneFile.i \<Rightarrow> GoedelVariantHOML3possInS4oneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML3possInS4oneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML3possInS4oneFile.e, type_class)
DECL GoedelVariantHOML3possInS4oneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML3possInS4oneFile.i, type_class)
DECL GoedelVariantHOML3possUniqueEssOneFile TYPE e
DECL GoedelVariantHOML3possUniqueEssOneFile TYPE i
DECL GoedelVariantHOML3possUniqueEssOneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML3possUniqueEssOneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML3possUniqueEssOneFile CONST R :: GoedelVariantHOML3possUniqueEssOneFile.i \<Rightarrow> GoedelVariantHOML3possUniqueEssOneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rsymm : \<lfloor>\<lambda>x. (\<^bold>\<box>(\<lambda>y. y\<^bold>rx)) x\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML3possUniqueEssOneFile.e, type_class)
DECL GoedelVariantHOML3possUniqueEssOneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML3possUniqueEssOneFile.i, type_class)
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE e
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE i
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE \<tau> [WORLD]
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE \<sigma> [WORLD]
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile CONST R :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.i \<Rightarrow> GoedelVariantHOML3AndersonQuantUniqueEssOneFile.i \<Rightarrow> bool
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rsymm : \<lfloor>\<lambda>x. (\<^bold>\<box>(\<lambda>y. y\<^bold>rx)) x\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE arity_type_e : OFCLASS(GoedelVariantHOML3AndersonQuantUniqueEssOneFile.e, type_class)
DECL GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE arity_type_i : OFCLASS(GoedelVariantHOML3AndersonQuantUniqueEssOneFile.i, type_class)
DECL EssenceComparison TYPE e
DECL EssenceComparison TYPE i
DECL EssenceComparison TYPE \<tau> [WORLD]
DECL EssenceComparison TYPE \<sigma> [WORLD]
DECL EssenceComparison CONST R :: EssenceComparison.i \<Rightarrow> EssenceComparison.i \<Rightarrow> bool
DECL EssenceComparison POSTULATE arity_type_e : OFCLASS(EssenceComparison.e, type_class)
DECL EssenceComparison POSTULATE arity_type_i : OFCLASS(EssenceComparison.i, type_class)
DECL Ax1GenAlternatives TYPE e
DECL Ax1GenAlternatives TYPE i
DECL Ax1GenAlternatives TYPE \<tau> [WORLD]
DECL Ax1GenAlternatives TYPE \<sigma> [WORLD]
DECL Ax1GenAlternatives CONST R :: Ax1GenAlternatives.i \<Rightarrow> Ax1GenAlternatives.i \<Rightarrow> bool
DECL Ax1GenAlternatives POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternatives POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternatives POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternatives.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternatives POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternatives POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternatives POSTULATE arity_type_e : OFCLASS(Ax1GenAlternatives.e, type_class)
DECL Ax1GenAlternatives POSTULATE arity_type_i : OFCLASS(Ax1GenAlternatives.i, type_class)
DECL Ax1GenAlternativesB TYPE e
DECL Ax1GenAlternativesB TYPE i
DECL Ax1GenAlternativesB TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesB TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesB CONST R :: Ax1GenAlternativesB.i \<Rightarrow> Ax1GenAlternativesB.i \<Rightarrow> bool
DECL Ax1GenAlternativesB POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesB POSTULATE Ax3 : PosGlobal E
DECL Ax1GenAlternativesB POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesB.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesB POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesB POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesB POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesB.e, type_class)
DECL Ax1GenAlternativesB POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesB.i, type_class)
DECL Ax1GenAlternativesV3 TYPE e
DECL Ax1GenAlternativesV3 TYPE i
DECL Ax1GenAlternativesV3 TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3 TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3 CONST R :: Ax1GenAlternativesV3.i \<Rightarrow> Ax1GenAlternativesV3.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (Ax1GenAlternativesV3.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3 POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3.e, type_class)
DECL Ax1GenAlternativesV3 POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3.i, type_class)
DECL Ax1GenAlternativesScott TYPE e
DECL Ax1GenAlternativesScott TYPE i
DECL Ax1GenAlternativesScott TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesScott TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesScott CONST R :: Ax1GenAlternativesScott.i \<Rightarrow> Ax1GenAlternativesScott.i \<Rightarrow> bool
DECL Ax1GenAlternativesScott POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL Ax1GenAlternativesScott POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesScott.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesScott POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesScott POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL Ax1GenAlternativesScott POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesScott.e, type_class)
DECL Ax1GenAlternativesScott POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesScott.i, type_class)
DECL Ax1GenAlternativesTwo TYPE e
DECL Ax1GenAlternativesTwo TYPE i
DECL Ax1GenAlternativesTwo TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesTwo TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesTwo CONST R :: Ax1GenAlternativesTwo.i \<Rightarrow> Ax1GenAlternativesTwo.i \<Rightarrow> bool
DECL Ax1GenAlternativesTwo POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesTwo POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesTwo POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesTwo.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesTwo POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesTwo POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesTwo POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesTwo.e, type_class)
DECL Ax1GenAlternativesTwo POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesTwo.i, type_class)
DECL Ax1GenAlternativesV3Two TYPE e
DECL Ax1GenAlternativesV3Two TYPE i
DECL Ax1GenAlternativesV3Two TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3Two TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3Two CONST Pt :: Ax1GenAlternativesV3Two.e \<Rightarrow> Ax1GenAlternativesV3Two.i \<Rightarrow> Ax1GenAlternativesV3Two.e \<Rightarrow> Ax1GenAlternativesV3Two.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3Two CONST R :: Ax1GenAlternativesV3Two.i \<Rightarrow> Ax1GenAlternativesV3Two.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3Two POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3Two POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3Two POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (Ax1GenAlternativesV3Two.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3Two POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3Two POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3Two POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3Two.e, type_class)
DECL Ax1GenAlternativesV3Two POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3Two.i, type_class)
DECL Ax1GenAlternativesOne TYPE e
DECL Ax1GenAlternativesOne TYPE i
DECL Ax1GenAlternativesOne TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesOne TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesOne CONST R :: Ax1GenAlternativesOne.i \<Rightarrow> Ax1GenAlternativesOne.i \<Rightarrow> bool
DECL Ax1GenAlternativesOne POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesOne POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesOne POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesOne.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesOne POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesOne POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesOne POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesOne.e, type_class)
DECL Ax1GenAlternativesOne POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesOne.i, type_class)
DECL Ax1GenAlternativesV3One TYPE e
DECL Ax1GenAlternativesV3One TYPE i
DECL Ax1GenAlternativesV3One TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3One TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3One CONST Pt :: Ax1GenAlternativesV3One.e \<Rightarrow> Ax1GenAlternativesV3One.i \<Rightarrow> Ax1GenAlternativesV3One.e \<Rightarrow> Ax1GenAlternativesV3One.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3One CONST R :: Ax1GenAlternativesV3One.i \<Rightarrow> Ax1GenAlternativesV3One.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3One POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3One POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3One POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (Ax1GenAlternativesV3One.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3One POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3One POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3One POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3One.e, type_class)
DECL Ax1GenAlternativesV3One POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3One.i, type_class)
DECL Th4FromConjunction TYPE e
DECL Th4FromConjunction TYPE i
DECL Th4FromConjunction TYPE \<tau> [WORLD]
DECL Th4FromConjunction TYPE \<sigma> [WORLD]
DECL Th4FromConjunction CONST R :: Th4FromConjunction.i \<Rightarrow> Th4FromConjunction.i \<Rightarrow> bool
DECL Th4FromConjunction POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Th4FromConjunction POSTULATE arity_type_e : OFCLASS(Th4FromConjunction.e, type_class)
DECL Th4FromConjunction POSTULATE arity_type_i : OFCLASS(Th4FromConjunction.i, type_class)
DECL Ax1GenAlternativesScottTwo TYPE e
DECL Ax1GenAlternativesScottTwo TYPE i
DECL Ax1GenAlternativesScottTwo TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesScottTwo TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesScottTwo CONST R :: Ax1GenAlternativesScottTwo.i \<Rightarrow> Ax1GenAlternativesScottTwo.i \<Rightarrow> bool
DECL Ax1GenAlternativesScottTwo POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL Ax1GenAlternativesScottTwo POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesScottTwo.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesScottTwo POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesScottTwo POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL Ax1GenAlternativesScottTwo POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesScottTwo.e, type_class)
DECL Ax1GenAlternativesScottTwo POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesScottTwo.i, type_class)
DECL Ax1GenAlternativesV3TwoTh4 TYPE e
DECL Ax1GenAlternativesV3TwoTh4 TYPE i
DECL Ax1GenAlternativesV3TwoTh4 TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3TwoTh4 TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3TwoTh4 CONST R :: Ax1GenAlternativesV3TwoTh4.i \<Rightarrow> Ax1GenAlternativesV3TwoTh4.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (Ax1GenAlternativesV3TwoTh4.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Th4 : \<lfloor>\<^bold>\<diamond>Ax1GenAlternativesV3TwoTh4.Mexiactb G\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3TwoTh4.e, type_class)
DECL Ax1GenAlternativesV3TwoTh4 POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3TwoTh4.i, type_class)
DECL Ax1GenAlternativesV3Plain TYPE e
DECL Ax1GenAlternativesV3Plain TYPE i
DECL Ax1GenAlternativesV3Plain TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3Plain TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3Plain CONST R :: Ax1GenAlternativesV3Plain.i \<Rightarrow> Ax1GenAlternativesV3Plain.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3Plain POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3Plain POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3Plain POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (Ax1GenAlternativesV3Plain.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3Plain POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3Plain POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3Plain POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3Plain.e, type_class)
DECL Ax1GenAlternativesV3Plain POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3Plain.i, type_class)
DECL Ax1GenAlternativesTwoPoss TYPE e
DECL Ax1GenAlternativesTwoPoss TYPE i
DECL Ax1GenAlternativesTwoPoss TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesTwoPoss TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesTwoPoss CONST R :: Ax1GenAlternativesTwoPoss.i \<Rightarrow> Ax1GenAlternativesTwoPoss.i \<Rightarrow> bool
DECL Ax1GenAlternativesTwoPoss POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesTwoPoss POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesTwoPoss POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesTwoPoss POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesTwoPoss POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesTwoPoss POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesTwoPoss.e, type_class)
DECL Ax1GenAlternativesTwoPoss POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesTwoPoss.i, type_class)
DECL Ax1GenAlternativesTwoAnderson TYPE e
DECL Ax1GenAlternativesTwoAnderson TYPE i
DECL Ax1GenAlternativesTwoAnderson TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesTwoAnderson TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesTwoAnderson CONST R :: Ax1GenAlternativesTwoAnderson.i \<Rightarrow> Ax1GenAlternativesTwoAnderson.i \<Rightarrow> bool
DECL Ax1GenAlternativesTwoAnderson POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesTwoAnderson POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesTwoAnderson POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesTwoAnderson POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesTwoAnderson POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesTwoAnderson POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesTwoAnderson.e, type_class)
DECL Ax1GenAlternativesTwoAnderson POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesTwoAnderson.i, type_class)
DECL Ax1GenAlternativesV3PlainPoss TYPE e
DECL Ax1GenAlternativesV3PlainPoss TYPE i
DECL Ax1GenAlternativesV3PlainPoss TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3PlainPoss TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3PlainPoss CONST Pt :: Ax1GenAlternativesV3PlainPoss.e \<Rightarrow> Ax1GenAlternativesV3PlainPoss.i \<Rightarrow> Ax1GenAlternativesV3PlainPoss.e \<Rightarrow> Ax1GenAlternativesV3PlainPoss.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3PlainPoss CONST R :: Ax1GenAlternativesV3PlainPoss.i \<Rightarrow> Ax1GenAlternativesV3PlainPoss.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3PlainPoss POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3PlainPoss POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3PlainPoss POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3PlainPoss POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3PlainPoss POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3PlainPoss POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3PlainPoss.e, type_class)
DECL Ax1GenAlternativesV3PlainPoss POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3PlainPoss.i, type_class)
DECL Ax1GenAlternativesV3PlainAnderson TYPE e
DECL Ax1GenAlternativesV3PlainAnderson TYPE i
DECL Ax1GenAlternativesV3PlainAnderson TYPE \<tau> [WORLD]
DECL Ax1GenAlternativesV3PlainAnderson TYPE \<sigma> [WORLD]
DECL Ax1GenAlternativesV3PlainAnderson CONST Pt :: Ax1GenAlternativesV3PlainAnderson.e \<Rightarrow> Ax1GenAlternativesV3PlainAnderson.i \<Rightarrow> Ax1GenAlternativesV3PlainAnderson.e \<Rightarrow> Ax1GenAlternativesV3PlainAnderson.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3PlainAnderson CONST R :: Ax1GenAlternativesV3PlainAnderson.i \<Rightarrow> Ax1GenAlternativesV3PlainAnderson.i \<Rightarrow> bool
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE arity_type_e : OFCLASS(Ax1GenAlternativesV3PlainAnderson.e, type_class)
DECL Ax1GenAlternativesV3PlainAnderson POSTULATE arity_type_i : OFCLASS(Ax1GenAlternativesV3PlainAnderson.i, type_class)
DECL HOMLinHOL TYPE e
DECL HOMLinHOL TYPE i
DECL HOMLinHOL TYPE \<tau> [WORLD]
DECL HOMLinHOL TYPE \<sigma> [WORLD]
DECL HOMLinHOL CONST R :: HOMLinHOL.i \<Rightarrow> HOMLinHOL.i \<Rightarrow> bool
DECL HOMLinHOL POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL HOMLinHOL POSTULATE Rsymm : \<lfloor>\<lambda>x. (\<^bold>\<box>(\<lambda>y. y\<^bold>rx)) x\<rfloor>
DECL HOMLinHOL POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL HOMLinHOL POSTULATE arity_type_e : OFCLASS(HOMLinHOL.e, type_class)
DECL HOMLinHOL POSTULATE arity_type_i : OFCLASS(HOMLinHOL.i, type_class)
DECL ModalFilter TYPE \<tau> [WORLD]
DECL GoedelVariantHOML1 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1 POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOL.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOL.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> \<^bold>\<emptyset> \<and> (\<forall>x. (HOMLinHOL.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Th4 : \<lfloor>\<^bold>\<diamond>G \<^bold>\<in> HOMLinHOL.Mexiactb\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL ScottVariantHOML POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>\<phi> \<^bold>\<in> P) w = (\<^bold>~\<phi> \<^bold>\<in> P) w\<rfloor>
DECL ScottVariantHOML POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOL.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOML POSTULATE A3 : \<lfloor>G \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOML POSTULATE A4 : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOML POSTULATE A5 : \<lfloor>NE \<^bold>\<in> P\<rfloor>
DECL HOMLinHOLonlyK TYPE e
DECL HOMLinHOLonlyK TYPE i
DECL HOMLinHOLonlyK TYPE \<tau> [WORLD]
DECL HOMLinHOLonlyK TYPE \<sigma> [WORLD]
DECL HOMLinHOLonlyK CONST R :: HOMLinHOLonlyK.i \<Rightarrow> HOMLinHOLonlyK.i \<Rightarrow> bool
DECL HOMLinHOLonlyK POSTULATE arity_type_e : OFCLASS(HOMLinHOLonlyK.e, type_class)
DECL HOMLinHOLonlyK POSTULATE arity_type_i : OFCLASS(HOMLinHOLonlyK.i, type_class)
DECL ScottVariantHOMLinK POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL ScottVariantHOMLinK POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOLonlyK.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL ScottVariantHOMLinK POSTULATE A3 : \<lfloor>P G\<rfloor>
DECL ScottVariantHOMLinK POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL ScottVariantHOMLinK POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL ScottVariantHOMLAndersonQuant POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>\<phi> \<^bold>\<in> P) w = (\<^bold>~\<phi> \<^bold>\<in> P) w\<rfloor>
DECL ScottVariantHOMLAndersonQuant POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLAndersonQuant POSTULATE A3 : \<lfloor>G \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLAndersonQuant POSTULATE A4 : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLAndersonQuant POSTULATE A5 : \<lfloor>NE \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1poss POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1poss POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1poss POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1poss POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1poss POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2poss POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> \<^bold>\<emptyset> \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Th4 : \<lfloor>\<^bold>\<diamond>G \<^bold>\<in> HOMLinHOL.Mexipossb\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3poss POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL ScottVariantHOMLposs POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>\<phi> \<^bold>\<in> P) w = (\<^bold>~\<phi> \<^bold>\<in> P) w\<rfloor>
DECL ScottVariantHOMLposs POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLposs POSTULATE A3 : \<lfloor>G \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLposs POSTULATE A4 : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL ScottVariantHOMLposs POSTULATE A5 : \<lfloor>NE \<^bold>\<in> P\<rfloor>
DECL EvilDerivable POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>\<phi> \<^bold>\<in> P) w = (\<^bold>~\<phi> \<^bold>\<in> P) w\<rfloor>
DECL EvilDerivable POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>\<^bold>\<not>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOL.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<^bold>\<not>\<psi> \<^bold>\<in> P\<rfloor>
DECL EvilDerivable POSTULATE A3 : \<And>\<phi>. \<lfloor>\<^bold>\<not>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>\<phi> \<^bold>\<in> P)\<rfloor>
DECL EvilDerivable POSTULATE A4 : \<lfloor>\<^bold>\<not>Evil \<^bold>\<in> P\<rfloor>
DECL EvilDerivable POSTULATE A5 : \<lfloor>\<^bold>\<not>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1AndersonQuant POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1AndersonQuant POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1AndersonQuant POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1AndersonQuant POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML1AndersonQuant POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML2AndersonQuant POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<psi> \<^bold>\<in> P \<^bold>\<supset> (\<phi> \<^bold>. \<psi>) \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax3 : \<lfloor>E \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> \<^bold>\<emptyset> \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> \<psi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Th4 : \<lfloor>\<^bold>\<diamond>G \<^bold>\<in> HOMLinHOL.Mexiactb\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax2a : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<or>\<^sup>e \<^bold>~\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax2b : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<box>\<phi> \<^bold>\<in> P\<rfloor>
DECL GoedelVariantHOML3AndersonQuant POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (x \<^bold>\<in> \<Phi> \<^bold>\<supset> x \<^bold>\<in> P) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (xa \<^bold>\<in> \<Phi> \<^bold>\<supset> xa x) v))) w \<longrightarrow> (\<phi> \<^bold>\<in> P) w\<rfloor>
DECL HOMLinHOLonlyS4 TYPE e
DECL HOMLinHOLonlyS4 TYPE i
DECL HOMLinHOLonlyS4 TYPE \<tau> [WORLD]
DECL HOMLinHOLonlyS4 TYPE \<sigma> [WORLD]
DECL HOMLinHOLonlyS4 CONST R :: HOMLinHOLonlyS4.i \<Rightarrow> HOMLinHOLonlyS4.i \<Rightarrow> bool
DECL HOMLinHOLonlyS4 POSTULATE Rrefl : \<lfloor>\<lambda>x. x\<^bold>rx\<rfloor>
DECL HOMLinHOLonlyS4 POSTULATE Rtrans : \<lfloor>\<lambda>x. \<lfloor>\<lambda>y. \<lfloor>\<lambda>z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz\<rfloor>\<rfloor>\<rfloor>
DECL HOMLinHOLonlyS4 POSTULATE arity_type_e : OFCLASS(HOMLinHOLonlyS4.e, type_class)
DECL HOMLinHOLonlyS4 POSTULATE arity_type_i : OFCLASS(HOMLinHOLonlyS4.i, type_class)
DECL GoedelVariantHOML1inS4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML1inS4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML1inS4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOLonlyS4.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML1inS4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML1inS4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOLonlyS4.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2inS4 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML2possInS4 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (HOMLinHOLonlyS4.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3inS4 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. x\<^bold>@v \<longrightarrow> \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax1 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax3 : \<lfloor>P E\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax4 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v)) \<^bold>\<supset> P \<psi>\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax2a : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax2b : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL GoedelVariantHOML3possInS4 POSTULATE Ax1Gen : \<And>\<Phi> \<phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<and> (\<^bold>\<box>(\<lambda>v. \<forall>x. \<phi> x v = (\<forall>xa. (\<Phi> xa \<^bold>\<supset> xa x) v))) w \<longrightarrow> P \<phi> w\<rfloor>
DECL ScottVariantHOMLinS4 POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL ScottVariantHOMLinS4 POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (HOMLinHOLonlyS4.existsAt x \<^bold>\<supset> \<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL ScottVariantHOMLinS4 POSTULATE A3 : \<lfloor>P G\<rfloor>
DECL ScottVariantHOMLinS4 POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL ScottVariantHOMLinS4 POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL ScottVariantHOMLpossInS4 POSTULATE A1 : \<And>\<phi>. \<lfloor>\<lambda>w. (\<^bold>\<not>P \<phi>) w = P \<^bold>~\<phi> w\<rfloor>
DECL ScottVariantHOMLpossInS4 POSTULATE A2 : \<And>\<phi> \<psi>. \<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<lambda>v. \<forall>x. (\<phi> x \<^bold>\<supset> \<psi> x) v) \<^bold>\<supset> P \<psi>\<rfloor>
DECL ScottVariantHOMLpossInS4 POSTULATE A3 : \<lfloor>P G\<rfloor>
DECL ScottVariantHOMLpossInS4 POSTULATE A4 : \<And>\<phi>. \<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box>P \<phi>\<rfloor>
DECL ScottVariantHOMLpossInS4 POSTULATE A5 : \<lfloor>P NE\<rfloor>
DECL HybridProbes IMPORT HybridProbesHelper
DECL HybridProbes TYPE wc
DECL HybridProbes TYPE wrapped
DECL HybridProbes TYPE wrapped_scheme
DECL HybridProbes TYPE wrapped_ext
DECL HybridProbes CONST partial_term_of_wrapped_ext :: ?'a wrapped_scheme itself \<Rightarrow> ??.Quickcheck_Narrowing.narrowing_term \<Rightarrow> term
DECL HybridProbes CONST typerep_wrapped_ext :: ?'a wrapped_scheme itself \<Rightarrow> typerep
DECL HybridProbes CONST term_of_wrapped_ext :: ?'a wrapped_scheme \<Rightarrow> term
DECL HybridProbes CONST equal_wrapped_ext :: ?'z wrapped_scheme \<Rightarrow> ?'z wrapped_scheme \<Rightarrow> bool
DECL HybridProbes CONST wrapped_ext_Tuple_Iso :: (?'z wrapped_scheme, GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool, ?'z) tuple_isomorphism
DECL HybridProbes CONST Rep_wrapped_ext :: ?'z wrapped_scheme \<Rightarrow> (GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<times> ?'z
DECL HybridProbes CONST Abs_wrapped_ext :: (GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<times> ?'z \<Rightarrow> ?'z wrapped_scheme
DECL HybridProbes CONST typerep_wc :: wc itself \<Rightarrow> typerep
DECL HybridProbes CONST wrapped_ext :: (GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<Rightarrow> ?'z \<Rightarrow> ?'z wrapped_scheme
DECL HybridProbes CONST more_update :: (?'z \<Rightarrow> ?'z) \<Rightarrow> ?'z wrapped_scheme \<Rightarrow> ?'z wrapped_scheme
DECL HybridProbes CONST val_update :: ((GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<Rightarrow> ?'z wrapped_scheme \<Rightarrow> ?'z wrapped_scheme
DECL HybridProbes CONST truncate :: ?'z wrapped_scheme \<Rightarrow> wrapped
DECL HybridProbes CONST fields :: (GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<Rightarrow> wrapped
DECL HybridProbes CONST extend :: wrapped \<Rightarrow> ?'z \<Rightarrow> ?'z wrapped_scheme
DECL HybridProbes CONST more :: ?'z wrapped_scheme \<Rightarrow> ?'z
DECL HybridProbes CONST make :: (GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool) \<Rightarrow> wrapped
DECL HybridProbes CONST val :: ?'z wrapped_scheme \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL HybridProbes CONST skolemWorld :: GoedelVariantHOML2inS4oneFile.e \<Rightarrow> GoedelVariantHOML2inS4oneFile.i
DECL HybridProbes CONST Rep_wc :: wc \<Rightarrow> GoedelVariantHOML2inS4oneFile.i
DECL HybridProbes CONST Abs_wc :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> wc
DECL HybridProbes CONST atWorld :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL HybridProbes CONST below :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL HybridProbes CONST wrap :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> wrapped
DECL HybridProbes CONST nomc :: GoedelVariantHOML2inS4oneFile.i \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL HybridProbes CONST pt :: GoedelVariantHOML2inS4oneFile.e \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> GoedelVariantHOML2inS4oneFile.e \<Rightarrow> GoedelVariantHOML2inS4oneFile.i \<Rightarrow> bool
DECL HybridProbes POSTULATE Probe : \<And>\<phi>. \<lfloor>\<phi> \<^bold>\<supset> \<phi>\<rfloor>
DECL HybridProbes POSTULATE ProbeP : \<And>\<psi>. \<lfloor>P \<psi> \<^bold>\<supset> P \<psi>\<rfloor>
DECL HybridProbes POSTULATE ProbeR : \<And>\<Phi>. \<lfloor>HybridProbes.PosPropsR \<Phi> \<^bold>\<supset> HybridProbes.PosPropsR \<Phi>\<rfloor>
DECL HybridProbes POSTULATE ProbeS : \<And>\<Phi>. \<lfloor>\<lambda>w. (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w) \<longrightarrow> (\<forall>x. (\<Phi> x \<^bold>\<supset> P x) w)\<rfloor>
DECL HybridProbes POSTULATE arity_type_wc : OFCLASS(wc, type_class)
DECL HybridProbes POSTULATE type_definition_wc : Th4FromConjunction.NonEmptyS (\<in>) UNIV \<Longrightarrow> type_definition Rep_wc Abs_wc UNIV
DECL HybridProbes POSTULATE arity_type_wrapped_ext : OFCLASS(?'a, type_class) \<Longrightarrow> OFCLASS(?'a wrapped_scheme, type_class)
DECL HybridProbes POSTULATE type_definition_wrapped_ext : \<lbrakk>OFCLASS(?'z, type_class); \<exists>x. x \<in> top\<rbrakk> \<Longrightarrow> type_definition Rep_wrapped_ext Abs_wrapped_ext top

DECLS: 4 findings outside the whitelist in 55 theories, 4 of them expected (Pt in four theories), 0 not; the mutation suite reports 4 of 4 planted declarations


==> anc/OpenQuestions/audit/decls-report.txt <==
# Declaration check (#hybrid_decls): imports from outside the audited roots, type constants,
# constants whose type is not a type of the object language, and postulates; one line per finding
# (the whitelist of run_audit.py: TYPE i, TYPE e, TYPE σ [WORLD], TYPE τ, CONST R; postulates are listed, not counted)

== decls Notes.EvilDerivable: 5 findings
DECL Notes.EvilDerivable POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.EvilDerivable POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(¬ᵐP φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ ¬ᵐP ψ⌋
DECL Notes.EvilDerivable POSTULATE A3 : ∀ (φ : e → σ), ⌊¬ᵐP φ →ᵐ □(¬ᵐP φ)⌋
DECL Notes.EvilDerivable POSTULATE A4 : ⌊¬ᵐP Evil⌋
DECL Notes.EvilDerivable POSTULATE A5 : ⌊¬ᵐP E⌋
== decls Notes.GoedelVariantHOML1: 5 findings
DECL Notes.GoedelVariantHOML1 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML1 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML1 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML1 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML1 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML1AndersonQuant: 5 findings
DECL Notes.GoedelVariantHOML1AndersonQuant POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML1AndersonQuant POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML1AndersonQuant POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML1AndersonQuant POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML1AndersonQuant POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML1inS4: 5 findings
DECL Notes.GoedelVariantHOML1inS4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML1inS4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML1inS4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML1inS4 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML1inS4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML1poss: 5 findings
DECL Notes.GoedelVariantHOML1poss POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML1poss POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML1poss POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML1poss POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML1poss POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML2: 6 findings
DECL Notes.GoedelVariantHOML2 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML2 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML2 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML2 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML2 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML2 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML2AndersonQuant: 6 findings
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML2AndersonQuant POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML2inS4: 6 findings
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML2inS4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML2poss: 6 findings
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML2poss POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML2possInS4: 6 findings
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML2possInS4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML3: 6 findings
DECL Notes.GoedelVariantHOML3 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML3 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML3 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML3 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML3 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML3 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML3AndersonQuant: 6 findings
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML3AndersonQuant POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML3inS4: 6 findings
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML3inS4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML3poss: 6 findings
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML3poss POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.GoedelVariantHOML3possInS4: 6 findings
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax3 : ⌊P E⌋
DECL Notes.GoedelVariantHOML3possInS4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
== decls Notes.HOMLinHOL: 10 findings
DECL Notes.HOMLinHOL CONST R : i → i → Prop
DECL Notes.HOMLinHOL POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL Notes.HOMLinHOL POSTULATE Rsymm : ∀ (x y : i), x 𝗿 y → y 𝗿 x
DECL Notes.HOMLinHOL POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL Notes.HOMLinHOL TYPE e
DECL Notes.HOMLinHOL POSTULATE eNonempty : Nonempty e
DECL Notes.HOMLinHOL TYPE i
DECL Notes.HOMLinHOL POSTULATE iNonempty : Nonempty i
DECL Notes.HOMLinHOL TYPE σ [WORLD]
DECL Notes.HOMLinHOL TYPE τ
== decls Notes.HOMLinHOLonlyK: 7 findings
DECL Notes.HOMLinHOLonlyK CONST R : i → i → Prop
DECL Notes.HOMLinHOLonlyK TYPE e
DECL Notes.HOMLinHOLonlyK POSTULATE eNonempty : Nonempty e
DECL Notes.HOMLinHOLonlyK TYPE i
DECL Notes.HOMLinHOLonlyK POSTULATE iNonempty : Nonempty i
DECL Notes.HOMLinHOLonlyK TYPE σ [WORLD]
DECL Notes.HOMLinHOLonlyK TYPE τ
== decls Notes.HOMLinHOLonlyS4: 9 findings
DECL Notes.HOMLinHOLonlyS4 CONST R : i → i → Prop
DECL Notes.HOMLinHOLonlyS4 POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL Notes.HOMLinHOLonlyS4 POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL Notes.HOMLinHOLonlyS4 TYPE e
DECL Notes.HOMLinHOLonlyS4 POSTULATE eNonempty : Nonempty e
DECL Notes.HOMLinHOLonlyS4 TYPE i
DECL Notes.HOMLinHOLonlyS4 POSTULATE iNonempty : Nonempty i
DECL Notes.HOMLinHOLonlyS4 TYPE σ [WORLD]
DECL Notes.HOMLinHOLonlyS4 TYPE τ
== decls Notes.ModalFilter: 0 findings
== decls Notes.ScottVariantHOML: 5 findings
DECL Notes.ScottVariantHOML POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOML POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOML POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOML POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOML POSTULATE A5 : ⌊P NE⌋
== decls Notes.ScottVariantHOMLAndersonQuant: 5 findings
DECL Notes.ScottVariantHOMLAndersonQuant POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOMLAndersonQuant POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallposs fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOMLAndersonQuant POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOMLAndersonQuant POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOMLAndersonQuant POSTULATE A5 : ⌊P NE⌋
== decls Notes.ScottVariantHOMLinK: 5 findings
DECL Notes.ScottVariantHOMLinK POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOMLinK POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOMLinK POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOMLinK POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOMLinK POSTULATE A5 : ⌊P NE⌋
== decls Notes.ScottVariantHOMLinS4: 5 findings
DECL Notes.ScottVariantHOMLinS4 POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOMLinS4 POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOMLinS4 POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOMLinS4 POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOMLinS4 POSTULATE A5 : ⌊P NE⌋
== decls Notes.ScottVariantHOMLposs: 5 findings
DECL Notes.ScottVariantHOMLposs POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOMLposs POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallposs fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOMLposs POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOMLposs POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOMLposs POSTULATE A5 : ⌊P NE⌋
== decls Notes.ScottVariantHOMLpossInS4: 5 findings
DECL Notes.ScottVariantHOMLpossInS4 POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL Notes.ScottVariantHOMLpossInS4 POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallposs fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL Notes.ScottVariantHOMLpossInS4 POSTULATE A3 : ⌊P G⌋
DECL Notes.ScottVariantHOMLpossInS4 POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL Notes.ScottVariantHOMLpossInS4 POSTULATE A5 : ⌊P NE⌋
== decls Notes.SurjectiveCantor: 0 findings
== decls Notes.TestsHOML: 0 findings
== decls Notes.TestsHOMLinS4: 0 findings
== decls Notes.ThereIsNoEvil1: 0 findings
== decls Notes.ThereIsNoEvil2: 0 findings
== decls OpenQuestions.Ax1GenBoxScott: 12 findings
DECL OpenQuestions.Ax1GenBoxScott POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenBoxScott POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenBoxScott POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenBoxScott POSTULATE A5 : ⌊P NE⌋
DECL OpenQuestions.Ax1GenBoxScott POSTULATE Ax1GenBox : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ □PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenBoxScott CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenBoxScott TYPE e
DECL OpenQuestions.Ax1GenBoxScott POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenBoxScott TYPE i
DECL OpenQuestions.Ax1GenBoxScott POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenBoxScott TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenBoxScott TYPE τ
== decls OpenQuestions.Ax1GenBoxVariant2: 13 findings
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax1GenBox : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ □PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenBoxVariant2 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenBoxVariant2 TYPE e
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenBoxVariant2 TYPE i
DECL OpenQuestions.Ax1GenBoxVariant2 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenBoxVariant2 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenBoxVariant2 TYPE τ
== decls OpenQuestions.Ax1GenBoxVariant3: 13 findings
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax1GenBox : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ □PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenBoxVariant3 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenBoxVariant3 TYPE e
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenBoxVariant3 TYPE i
DECL OpenQuestions.Ax1GenBoxVariant3 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenBoxVariant3 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenBoxVariant3 TYPE τ
== decls OpenQuestions.Ax1GenOneVariant2: 13 findings
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax1GenOne : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenOneVariant2 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenOneVariant2 TYPE e
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenOneVariant2 TYPE i
DECL OpenQuestions.Ax1GenOneVariant2 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenOneVariant2 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenOneVariant2 TYPE τ
== decls OpenQuestions.Ax1GenOneVariant3: 14 findings
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax1GenOne : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenOneVariant3 CONST Pt : e → i → e → σ
DECL OpenQuestions.Ax1GenOneVariant3 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenOneVariant3 TYPE e
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenOneVariant3 TYPE i
DECL OpenQuestions.Ax1GenOneVariant3 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenOneVariant3 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenOneVariant3 TYPE τ
== decls OpenQuestions.Ax1GenRigidVariant2: 13 findings
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenRigidVariant2 CONST Link : i → i → Prop
DECL OpenQuestions.Ax1GenRigidVariant2 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenRigidVariant2 TYPE e
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenRigidVariant2 TYPE i
DECL OpenQuestions.Ax1GenRigidVariant2 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenRigidVariant2 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenRigidVariant2 TYPE τ
== decls OpenQuestions.Ax1GenTwoScott: 12 findings
DECL OpenQuestions.Ax1GenTwoScott POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoScott POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoScott POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoScott POSTULATE A5 : ⌊P NE⌋
DECL OpenQuestions.Ax1GenTwoScott POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoScott CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoScott TYPE e
DECL OpenQuestions.Ax1GenTwoScott POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoScott TYPE i
DECL OpenQuestions.Ax1GenTwoScott POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoScott TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoScott TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant2: 13 findings
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant2 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant2 TYPE e
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant2 TYPE i
DECL OpenQuestions.Ax1GenTwoVariant2 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant2 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant2 TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant2AndersonQuant: 13 findings
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant TYPE e
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant TYPE i
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant2AndersonQuant TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant2Poss: 13 findings
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant2Poss CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant2Poss TYPE e
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant2Poss TYPE i
DECL OpenQuestions.Ax1GenTwoVariant2Poss POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant2Poss TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant2Poss TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3: 14 findings
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant3 CONST Pt : e → i → e → σ
DECL OpenQuestions.Ax1GenTwoVariant3 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3 TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant3 TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant3 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3 TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3Model: 5 findings
DECL OpenQuestions.Ax1GenTwoVariant3Model CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3Model TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3Model TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3Model TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3Model TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3Plain: 13 findings
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Plain CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3Plain TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant3Plain TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3Plain POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant3Plain TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3Plain TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant: 14 findings
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant CONST Pt : e → i → e → σ
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3PlainPoss: 14 findings
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss CONST Pt : e → i → e → σ
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss TYPE τ
== decls OpenQuestions.Ax1GenTwoVariant3Th4: 14 findings
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax1GenTwo : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 CONST R : i → i → Prop
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE Th4 : ⌊◇Mexiact fun x => G x⌋
DECL OpenQuestions.Ax1GenTwoVariant3Th4 TYPE e
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Ax1GenTwoVariant3Th4 TYPE i
DECL OpenQuestions.Ax1GenTwoVariant3Th4 POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Ax1GenTwoVariant3Th4 TYPE σ [WORLD]
DECL OpenQuestions.Ax1GenTwoVariant3Th4 TYPE τ
== decls OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK: 13 findings
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK TYPE e
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK TYPE i
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK TYPE τ
== decls OpenQuestions.GoedelVariantHOML2inS4oneFile: 15 findings
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML2inS4oneFile TYPE τ
== decls OpenQuestions.GoedelVariantHOML2possInS4oneFile: 15 findings
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML2possInS4oneFile TYPE τ
== decls OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 16 findings
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rsymm : ∀ (x y : i), x 𝗿 y → y 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile TYPE τ
== decls OpenQuestions.GoedelVariantHOML3inS4oneFile: 15 findings
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML3inS4oneFile TYPE τ
== decls OpenQuestions.GoedelVariantHOML3possInS4oneFile: 15 findings
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML3possInS4oneFile TYPE τ
== decls OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile: 16 findings
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax1 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax2b : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax3 : ⌊P E⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Ax4 : ∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile CONST R : i → i → Prop
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rsymm : ∀ (x y : i), x 𝗿 y → y 𝗿 x
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile TYPE e
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile TYPE i
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile TYPE σ [WORLD]
DECL OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile TYPE τ
== decls OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile: 14 findings
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE A1 : ∀ (φ : e → σ), ⌊¬ᵐP φ ↔ᵐ P ~ᵐφ⌋
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE A2 : ∀ (φ ψ : e → σ), ⌊(P φ ∧ᵐ □Mallact fun y => φ y →ᵐ ψ y) →ᵐ P ψ⌋
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE A4 : ∀ (φ : e → σ), ⌊P φ →ᵐ □P φ⌋
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE A5 : ⌊P NE⌋
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE Ax1Gen : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ →ᵐ P φ⌋
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile CONST R : i → i → Prop
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE Rrefl : ∀ (x : i), x 𝗿 x
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE Rtrans : ∀ (x y z : i), x 𝗿 y ∧ y 𝗿 z → x 𝗿 z
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile TYPE e
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile TYPE i
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile TYPE σ [WORLD]
DECL OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile TYPE τ
== decls OpenQuestions.Th4FromConjunction: 8 findings
DECL OpenQuestions.Th4FromConjunction POSTULATE Ax2a : ∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋
DECL OpenQuestions.Th4FromConjunction CONST R : i → i → Prop
DECL OpenQuestions.Th4FromConjunction TYPE e
DECL OpenQuestions.Th4FromConjunction POSTULATE eNonempty : Nonempty e
DECL OpenQuestions.Th4FromConjunction TYPE i
DECL OpenQuestions.Th4FromConjunction POSTULATE iNonempty : Nonempty i
DECL OpenQuestions.Th4FromConjunction TYPE σ [WORLD]
DECL OpenQuestions.Th4FromConjunction TYPE τ
== decls HybridProbes: 13 findings
DECL HybridProbes IMPORT HybridProbesHelper
DECL HybridProbes POSTULATE Probe : ∀ (φ : σ), ⌊φ →ᵐ φ⌋
DECL HybridProbes POSTULATE ProbeP : ∀ (ψ : e → σ), ⌊P ψ →ᵐ P ψ⌋
DECL HybridProbes POSTULATE ProbeR : ∀ (Φ : (e → σ) → Prop), ⌊PosPropsR Φ →ᵐ PosPropsR Φ⌋
DECL HybridProbes TYPE WorldCopy [WORLD]
DECL HybridProbes TYPE Wrapped
DECL HybridProbes CONST Wrapped.val : Wrapped → σ
DECL HybridProbes CONST atWorld : i → σ
DECL HybridProbes CONST nomc : i → σ
DECL HybridProbes CONST ofCopy : WorldCopy → i
DECL HybridProbes CONST pt : e → i → e → σ
DECL HybridProbes CONST skolemWorld : e → i
DECL HybridProbes CONST wrap : i → Wrapped

DECLS: 5 findings outside the whitelist in 55 modules, 5 of them expected (Pt in four modules, Link in one), 0 not; the probe module reports 4 of 4 planted declarations


==> anc/OpenQuestions/audit/isabelle-axioms.txt <==
== SurjectiveCantor: 2 facts, 0 postulates, 0 without a proof body
   SurjectiveCantor :: <none>
   SurjectiveCantor' :: <none>
== HOMLinHOL: 3 facts, 3 postulates, 0 without a proof body
   Rrefl :: Rrefl   [postulate]
   Rsymm :: Rsymm   [postulate]
   Rtrans :: Rtrans   [postulate]
== TestsHOML: 32 facts, 0 postulates, 0 without a proof body
   BarcanPoss :: <none>
   Comprehension1 :: <none>
   Comprehension2 :: <none>
   Comprehension3 :: <none>
   ConvBarcanPoss :: <none>
   EQBoolExt1 :: <none>
   EQBoolExt3 :: <none>
   EQCong :: <none>
   EQFuncExt :: <none>
   EmptyProperty2 :: <none>
   EmptyProperty3 :: <none>
   EmptyPropertyAndSelfDifference :: <none>
   EqPrimLeib :: <none>
   EqRefl :: <none>
   EqSym :: <none>
   EqTrans :: <none>
   ExImPossibilist :: <none>
   ExImPossibilist1 :: <none>
   ExImPossibilist2 :: <none>
   ExImPossibilist3 :: <none>
   ExImPossibilist4 :: <none>
   Hilbert_A1 :: <none>
   Hilbert_A2 :: <none>
   Hilbert_MP :: <none>
   Quant_1 :: <none>
   Quant_2 :: <none>
   TruePropertyAndSelfIdentity :: <none>
   ax4 :: HOMLinHOL.Rtrans
   ax5 :: HOMLinHOL.Rsymm HOMLinHOL.Rtrans
   axB :: HOMLinHOL.Rsymm
   axD :: HOMLinHOL.Rrefl
   axM :: HOMLinHOL.Rrefl
== ModalFilter: 0 facts, 0 postulates, 0 without a proof body
== GoedelVariantHOML1: 14 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   EmptyEssL :: <none>
   Essence_def :: <none>
   God_def :: <none>
   Inconsistency :: Ax2a Ax3 Ax4
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
== GoedelVariantHOML2: 24 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax2a Ax4
   PosProps :: Ax2a Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Ax1Gen Ax2a Ax4
   Th5 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
== GoedelVariantHOML3: 23 facts, 7 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax1Gen Ax2a Ax4 Th4
   PosProps :: Ax1Gen Ax4 Th4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Th4   [postulate]
   Th5 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   UniqueEss3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
== ThereIsNoEvil1: 2 facts, 0 postulates, 0 without a proof body
   Evil_def :: <none>
   NecNoEvil :: GoedelVariantHOML2.Ax2a GoedelVariantHOML2.Ax4
== ThereIsNoEvil2: 1 facts, 0 postulates, 0 without a proof body
   Evil_def :: <none>
== ScottVariantHOML: 20 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   Filter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   God_def :: <none>
   MC :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   Monotheism :: A1
   NecExist_def :: <none>
   NegProps :: A1 A2
   PosProps :: A1 A2
   T1 :: A1 A2
   T2 :: A1 A4
   T3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UltraFilter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
== HOMLinHOLonlyK: 0 facts, 0 postulates, 0 without a proof body
== ScottVariantHOMLinK: 11 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   T1 :: A1 A2
   T2 :: A1 A4
== ScottVariantHOMLAndersonQuant: 20 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   Filter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   God_def :: <none>
   MC :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   Monotheism :: A1
   NecExist_def :: <none>
   NegProps :: A1 A2
   PosProps :: A1 A2
   T1 :: A1 A2
   T2 :: A1 A4
   T3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UltraFilter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
== GoedelVariantHOML1poss: 14 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   EmptyEssL :: <none>
   Essence_def :: <none>
   God_def :: <none>
   Inconsistency :: Ax2a Ax3 Ax4
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
== GoedelVariantHOML2poss: 24 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax2a Ax4
   PosProps :: Ax2a Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Ax1Gen Ax2a Ax4
   Th5 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
== GoedelVariantHOML3poss: 23 facts, 7 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax1Gen Ax2a Ax4 Th4
   PosProps :: Ax1Gen Ax4 Th4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Th4   [postulate]
   Th5 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   UniqueEss3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
== ScottVariantHOMLposs: 20 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   Filter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   God_def :: <none>
   MC :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   Monotheism :: A1
   NecExist_def :: <none>
   NegProps :: A1 A2
   PosProps :: A1 A2
   T1 :: A1 A2
   T2 :: A1 A4
   T3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UltraFilter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
== EvilDerivable: 19 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Essence_def :: <none>
   Evil_def :: <none>
   Filter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   Monoevilism :: A1
   NecExist_def :: <none>
   NegProps :: A1 A2
   PosProps :: A1 A2
   T1 :: A1 A2
   T2 :: A1 A2 A4
   T3 :: A1 A3
   T4 :: A1 A3 A5 HOMLinHOL.Rsymm
   T5 :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UltraFilter :: A1 A2 A3 A4 A5 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
== GoedelVariantHOML1AndersonQuant: 14 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   EmptyEssL :: <none>
   Essence_def :: <none>
   God_def :: <none>
   Inconsistency :: Ax2a Ax3 Ax4
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
== GoedelVariantHOML2AndersonQuant: 24 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax2a Ax4
   PosProps :: Ax2a Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   Th5 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
   UniqueEss1 :: <none>
   UniqueEss3 :: Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm
== GoedelVariantHOML3AndersonQuant: 23 facts, 7 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax1Gen Ax2a Ax4 Th4
   PosProps :: Ax1Gen Ax4 Th4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm
   Th4 :: Th4   [postulate]
   Th5 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 HOMLinHOL.Rsymm Th4
   UniqueEss3 :: Ax2a Ax2b Ax3 HOMLinHOL.Rsymm Th4
== HOMLinHOLonlyS4: 2 facts, 2 postulates, 0 without a proof body
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
== TestsHOMLinS4: 30 facts, 0 postulates, 0 without a proof body
   BarcanPoss :: <none>
   Comprehension1 :: <none>
   Comprehension2 :: <none>
   Comprehension3 :: <none>
   ConvBarcanPoss :: <none>
   EQBoolExt1 :: <none>
   EQBoolExt3 :: <none>
   EQCong :: <none>
   EQFuncExt :: <none>
   EmptyProperty2 :: <none>
   EmptyProperty3 :: <none>
   EmptyPropertyAndSelfDifference :: <none>
   EqPrimLeib :: <none>
   EqRefl :: <none>
   EqSym :: <none>
   EqTrans :: <none>
   ExImPossibilist :: <none>
   ExImPossibilist1 :: <none>
   ExImPossibilist2 :: <none>
   ExImPossibilist3 :: <none>
   ExImPossibilist4 :: <none>
   Hilbert_A1 :: <none>
   Hilbert_A2 :: <none>
   Hilbert_MP :: <none>
   Quant_1 :: <none>
   Quant_2 :: <none>
   TruePropertyAndSelfIdentity :: <none>
   ax4 :: HOMLinHOLonlyS4.Rtrans
   axD :: HOMLinHOLonlyS4.Rrefl
   axM :: HOMLinHOLonlyS4.Rrefl
== GoedelVariantHOML1inS4: 12 facts, 5 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax3 HOMLinHOLonlyS4.Rrefl
== GoedelVariantHOML2inS4: 12 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
== GoedelVariantHOML2possInS4: 12 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
== GoedelVariantHOML3inS4: 12 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
== GoedelVariantHOML3possInS4: 12 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
== ScottVariantHOMLinS4: 11 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   T1 :: A1 A2
   T2 :: A1 A4
== ScottVariantHOMLpossInS4: 11 facts, 5 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A3 :: A3   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Coro :: A1 A2 A3
   Ess_def :: <none>
   God_def :: <none>
   NecExist_def :: <none>
   T1 :: A1 A2
   T2 :: A1 A4


==> anc/OpenQuestions/audit/isabelle-report-filtered.txt <==
== SurjectiveCantor: 2 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 27 unread sub-derivations, premises of Pure.combination (6), <bare> (13), Pure.equal_elim (1), Pure.transitive (7), 0 with a world equation in the statement
   = 2 with no lifted instantiation counted: SurjectiveCantor, SurjectiveCantor'
== HOMLinHOL: 3 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; no unread sub-derivation
   = 3 with no lifted instantiation counted: Rrefl, Rsymm, Rtrans
== TestsHOML: 32 theorems, 27 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 51 unread sub-derivations, premises of <bare> (37), HOL.impI (4), HOL.iffI (1), Pure.transitive (7), Pure.combination (1), HOL.impCE (1), 0 with a world equation in the statement
   TestsHOML.BarcanPoss :: ?\<phi>
   TestsHOML.Comprehension1 :: \<lambda>a. A
   TestsHOML.Comprehension1 :: ?A
   TestsHOML.Comprehension2 :: A
   TestsHOML.Comprehension2 :: ?A
   TestsHOML.Comprehension3 :: A
   TestsHOML.Comprehension3 :: ?A
   TestsHOML.ConvBarcanPoss :: ?\<phi>
   TestsHOML.EQBoolExt3 :: ?\<psi>
   TestsHOML.EQBoolExt3 :: ?\<phi>
   TestsHOML.EmptyProperty2 :: ?\<phi>
   TestsHOML.EmptyProperty3 :: ?\<phi>
   TestsHOML.EqPrimLeib :: \<lambda>a b. x \<in> insert a bot   [FOREIGN]
   TestsHOML.Hilbert_A1 :: ?B
   TestsHOML.Hilbert_A1 :: ?A
   TestsHOML.Hilbert_A2 :: ?C
   TestsHOML.Hilbert_A2 :: ?B
   TestsHOML.Hilbert_A2 :: ?A
   TestsHOML.Hilbert_MP :: ?B
   TestsHOML.Hilbert_MP :: ?A
   TestsHOML.Quant_1 :: ?A
   TestsHOML.Quant_2 :: ?A
   TestsHOML.ax4 :: ?\<phi>
   TestsHOML.ax5 :: ?\<phi>
   TestsHOML.axB :: ?\<phi>
   TestsHOML.axD :: ?\<phi>
   TestsHOML.axM :: ?\<phi>
   = 13 with no lifted instantiation counted: EQBoolExt1, EQCong, EQFuncExt, EmptyPropertyAndSelfDifference, EqRefl, EqSym, EqTrans, ExImPossibilist, ExImPossibilist1, ExImPossibilist2, ExImPossibilist3, ExImPossibilist4, TruePropertyAndSelfIdentity
== ModalFilter: 0 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 11 definitions scanned, 0 flagged; no unread sub-derivation
== GoedelVariantHOML1: 14 theorems, 40 lifted instantiations, 3 with flagged witnesses, 3 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 1784 unread sub-derivations, premises of <bare> (628), Pure.transitive (588), Pure.combination (562), HOL.eq_reflection (6), 0 with a world equation in the statement
   GoedelVariantHOML1.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML1.Ax2b' :: \<phi>
   GoedelVariantHOML1.Ax4 :: ?\<psi>
   GoedelVariantHOML1.EmptyEssL :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.EmptyEssL :: \<^bold>\<emptyset>
   GoedelVariantHOML1.Essence_def :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.God_def :: G
   GoedelVariantHOML1.Inconsistency :: HOMLinHOL.Mnegpred
   GoedelVariantHOML1.Inconsistency :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   GoedelVariantHOML1.Inconsistency :: \<^bold>\<emptyset>
   GoedelVariantHOML1.Inconsistency :: uua__ uu__
   GoedelVariantHOML1.Inconsistency :: \<lambda>x. \<^bold>\<emptyset>Ess.x \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb
   GoedelVariantHOML1.Inconsistency :: E
   GoedelVariantHOML1.Inconsistency :: b__
   GoedelVariantHOML1.Inconsistency :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.Inconsistency :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML1.Inconsistency :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML1.NecExist_def :: E
   GoedelVariantHOML1.Th1 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th1 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1.Th1 :: G
   GoedelVariantHOML1.Th1 :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.Th2 :: G
   GoedelVariantHOML1.Th2 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th2 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1.Th2 :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.Th2 :: E
   GoedelVariantHOML1.Th2 :: b__
   GoedelVariantHOML1.Th3 :: G
   GoedelVariantHOML1.Th3 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th3 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1.Th3 :: GoedelVariantHOML1.Essence
   GoedelVariantHOML1.Th3 :: E
   GoedelVariantHOML1.Th3 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2: 24 theorems, 207 lifted instantiations, 11 with flagged witnesses, 11 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 12002 unread sub-derivations, premises of <bare> (5169), Pure.combination (3469), Pure.transitive (3329), HOL.disjE (5), HOL.eq_reflection (30), 0 with a world equation in the statement
   GoedelVariantHOML2.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML2.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2.Ax2b' :: \<phi>
   GoedelVariantHOML2.Ax4 :: ?\<psi>
   GoedelVariantHOML2.Essence_def :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML2.Filter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2.Filter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2.Filter :: SMT.fun_app HOMLinHOL.existsAt (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.Filter :: G
   GoedelVariantHOML2.Filter :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.Filter :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.Filter :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.Filter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: P
   GoedelVariantHOML2.Filter :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.Filter :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.Filter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.Filter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.Filter :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Filter :: E
   GoedelVariantHOML2.Filter :: b__
   GoedelVariantHOML2.Filter :: \<lambda>a. Q__
   GoedelVariantHOML2.Filter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.Filter :: uu__ v1_2__
   GoedelVariantHOML2.Filter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2.Filter :: \<phi>
   GoedelVariantHOML2.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML2.Filter :: (\<^bold>.)
   GoedelVariantHOML2.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2.Filter :: \<^bold>U
   GoedelVariantHOML2.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2.Filter :: \<lambda>x v. bot (?x68 B.0 v x) (?y69 B.0 v x)
   GoedelVariantHOML2.Filter :: \<lambda>x w. \<not> bot (?x68 B.0 w x) (?y69 B.0 w x)
   GoedelVariantHOML2.Filter :: \<lambda>x v. bot (?x28 B.0 v x) (?y29 B.0 v x)
   GoedelVariantHOML2.Filter :: \<lambda>x w. \<not> bot (?x28 B.0 w x) (?y29 B.0 w x)
   GoedelVariantHOML2.God_def :: G
   GoedelVariantHOML2.L :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.L :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.L :: P
   GoedelVariantHOML2.L :: G
   GoedelVariantHOML2.MC :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.MC :: G
   GoedelVariantHOML2.MC :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.MC :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.MC :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.MC :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.MC :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.MC :: P
   GoedelVariantHOML2.MC :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.MC :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.MC :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.MC :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.MC :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.MC :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.MC :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.MC :: E
   GoedelVariantHOML2.MC :: b__
   GoedelVariantHOML2.MC :: \<lambda>a. Q__
   GoedelVariantHOML2.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.MC :: uu__ v1_2__
   GoedelVariantHOML2.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2.MC :: \<phi>
   GoedelVariantHOML2.MC :: ?\<phi>
   GoedelVariantHOML2.Monotheism :: uu__ v1_2__
   GoedelVariantHOML2.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML2.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2.Monotheism :: G
   GoedelVariantHOML2.NecExist_def :: E
   GoedelVariantHOML2.NegProps :: \<lambda>x v. bot (?x68 B.0 v x) (?y69 B.0 v x)
   GoedelVariantHOML2.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2.NegProps :: \<lambda>x w. \<not> bot (?x68 B.0 w x) (?y69 B.0 w x)
   GoedelVariantHOML2.NegProps :: \<lambda>x v. bot (?x28 B.0 v x) (?y29 B.0 v x)
   GoedelVariantHOML2.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML2.NegProps :: \<lambda>x w. \<not> bot (?x28 B.0 w x) (?y29 B.0 w x)
   GoedelVariantHOML2.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2.PosProps :: \<^bold>U
   GoedelVariantHOML2.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2.Th1 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th1 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th1 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.Th1 :: G
   GoedelVariantHOML2.Th1 :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Th2 :: G
   GoedelVariantHOML2.Th2 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th2 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th2 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.Th2 :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Th2 :: E
   GoedelVariantHOML2.Th2 :: b__
   GoedelVariantHOML2.Th3 :: G
   GoedelVariantHOML2.Th3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.Th3 :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Th3 :: E
   GoedelVariantHOML2.Th3 :: b__
   GoedelVariantHOML2.Th4 :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.Th4 :: G
   GoedelVariantHOML2.Th4 :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.Th4 :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.Th4 :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.Th4 :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th4 :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th4 :: P
   GoedelVariantHOML2.Th4 :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.Th4 :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.Th5 :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.Th5 :: G
   GoedelVariantHOML2.Th5 :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.Th5 :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.Th5 :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.Th5 :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th5 :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th5 :: P
   GoedelVariantHOML2.Th5 :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.Th5 :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.Th5 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th5 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.Th5 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.Th5 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.Th5 :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.Th5 :: E
   GoedelVariantHOML2.Th5 :: b__
   GoedelVariantHOML2.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML2.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML2.UltraFilter :: (\<^bold>.)
   GoedelVariantHOML2.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v1. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2.UltraFilter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2.UltraFilter :: SMT.fun_app HOMLinHOL.existsAt (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.UltraFilter :: G
   GoedelVariantHOML2.UltraFilter :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.UltraFilter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: P
   GoedelVariantHOML2.UltraFilter :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.UltraFilter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.UltraFilter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.UltraFilter :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.UltraFilter :: E
   GoedelVariantHOML2.UltraFilter :: b__
   GoedelVariantHOML2.UltraFilter :: \<lambda>a. Q__
   GoedelVariantHOML2.UltraFilter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.UltraFilter :: uu__ v1_2__
   GoedelVariantHOML2.UltraFilter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2.UltraFilter :: \<phi>
   GoedelVariantHOML2.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2.UltraFilter :: \<^bold>U
   GoedelVariantHOML2.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2.UltraFilter :: \<lambda>x v. bot (?x68 B.0 v x) (?y69 B.0 v x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x w. \<not> bot (?x68 B.0 w x) (?y69 B.0 w x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x v. bot (?x28 B.0 v x) (?y29 B.0 v x)
   GoedelVariantHOML2.UltraFilter :: \<lambda>x w. \<not> bot (?x28 B.0 w x) (?y29 B.0 w x)
   GoedelVariantHOML2.UniqueEss1 :: GoedelVariantHOML2.Essence
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x v. bot (?x136 B.0 v x) (?y137 B.0 v x)
   GoedelVariantHOML2.UniqueEss3 :: G
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x w. \<not> bot (?x136 B.0 w x) (?y137 B.0 w x)
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x v. bot (?x86 B.0 v x) (?y87 B.0 v x)
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x w. \<not> bot (?x86 B.0 w x) (?y87 B.0 w x)
   GoedelVariantHOML2.UniqueEss3 :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UniqueEss3 :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UniqueEss3 :: P
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x v. bot (?x32 B.0 v x) (?y33 B.0 v x)
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>x w. \<not> bot (?x32 B.0 w x) (?y33 B.0 w x)
   GoedelVariantHOML2.UniqueEss3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UniqueEss3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2.UniqueEss3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2.UniqueEss3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2.UniqueEss3 :: E
   GoedelVariantHOML2.UniqueEss3 :: b__
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML2.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML2.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML2.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2.UniqueEss3 :: \<phi>
   GoedelVariantHOML2.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b19 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML2.UniqueEss3 :: GoedelVariantHOML2.Essence
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML3: 23 theorems, 152 lifted instantiations, 12 with flagged witnesses, 12 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 12999 unread sub-derivations, premises of <bare> (6283), Pure.combination (3607), Pure.transitive (3043), HOL.eq_reflection (26), HOL.disjE (8), HOL.iffD2 (32), 8 with a world equation in the statement
   ? GoedelVariantHOML3.Filter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.MC :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.Th1 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.Th2 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.Th3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.Th5 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.UltraFilter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3.UniqueEss3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   GoedelVariantHOML3.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML3.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3.Ax2b' :: \<phi>
   GoedelVariantHOML3.Ax4 :: ?\<psi>
   GoedelVariantHOML3.Essence_def :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML3.Filter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3.Filter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3.Filter :: SMT.fun_app HOMLinHOL.existsAt (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: G
   GoedelVariantHOML3.Filter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.Filter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.Filter :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Filter :: E
   GoedelVariantHOML3.Filter :: b__
   GoedelVariantHOML3.Filter :: \<lambda>a. Q__
   GoedelVariantHOML3.Filter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: uu__ v1_2__
   GoedelVariantHOML3.Filter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.Filter :: \<phi>
   GoedelVariantHOML3.Filter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3.Filter :: (\<^bold>.)
   GoedelVariantHOML3.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3.Filter :: uu__ uua__
   GoedelVariantHOML3.Filter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Filter :: P
   GoedelVariantHOML3.God_def :: G
   GoedelVariantHOML3.L :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.L :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.L :: P
   GoedelVariantHOML3.L :: G
   GoedelVariantHOML3.MC :: G
   GoedelVariantHOML3.MC :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.MC :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.MC :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.MC :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.MC :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.MC :: E
   GoedelVariantHOML3.MC :: b__
   GoedelVariantHOML3.MC :: \<lambda>a. Q__
   GoedelVariantHOML3.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.MC :: uu__ v1_2__
   GoedelVariantHOML3.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.MC :: \<phi>
   GoedelVariantHOML3.MC :: ?\<phi>
   GoedelVariantHOML3.Monotheism :: uu__ v1_2__
   GoedelVariantHOML3.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML3.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.Monotheism :: G
   GoedelVariantHOML3.NecExist_def :: E
   GoedelVariantHOML3.NegProps :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3.NegProps :: uu__ uua__
   GoedelVariantHOML3.NegProps :: G
   GoedelVariantHOML3.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3.NegProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.NegProps :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.NegProps :: P
   GoedelVariantHOML3.PosProps :: G
   GoedelVariantHOML3.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3.PosProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3.PosProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.PosProps :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.PosProps :: P
   GoedelVariantHOML3.Th1 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th1 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.Th1 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.Th1 :: G
   GoedelVariantHOML3.Th1 :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Th2 :: G
   GoedelVariantHOML3.Th2 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th2 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.Th2 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.Th2 :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Th2 :: E
   GoedelVariantHOML3.Th2 :: b__
   GoedelVariantHOML3.Th3 :: G
   GoedelVariantHOML3.Th3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.Th3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.Th3 :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Th3 :: E
   GoedelVariantHOML3.Th3 :: b__
   GoedelVariantHOML3.Th5 :: G
   GoedelVariantHOML3.Th5 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th5 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.Th5 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.Th5 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.Th5 :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.Th5 :: E
   GoedelVariantHOML3.Th5 :: b__
   GoedelVariantHOML3.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML3.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3.UltraFilter :: (\<^bold>.)
   GoedelVariantHOML3.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME v1. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3.UltraFilter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3.UltraFilter :: SMT.fun_app HOMLinHOL.existsAt (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: G
   GoedelVariantHOML3.UltraFilter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.UltraFilter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.UltraFilter :: GoedelVariantHOML3.Essence
   GoedelVariantHOML3.UltraFilter :: E
   GoedelVariantHOML3.UltraFilter :: b__
   GoedelVariantHOML3.UltraFilter :: \<lambda>a. Q__
   GoedelVariantHOML3.UltraFilter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: uu__ v1_2__
   GoedelVariantHOML3.UltraFilter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.UltraFilter :: \<phi>
   GoedelVariantHOML3.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3.UltraFilter :: uu__ uua__
   GoedelVariantHOML3.UltraFilter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UltraFilter :: P
   GoedelVariantHOML3.UniqueEss3 :: G
   GoedelVariantHOML3.UniqueEss3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UniqueEss3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3.UniqueEss3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3.UniqueEss3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3.UniqueEss3 :: E
   GoedelVariantHOML3.UniqueEss3 :: b__
   GoedelVariantHOML3.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML3.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   GoedelVariantHOML3.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML3.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3.UniqueEss3 :: \<phi>
   GoedelVariantHOML3.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b18 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML3.UniqueEss3 :: GoedelVariantHOML3.Essence
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Th4
== ThereIsNoEvil1: 2 theorems, 5 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 1 definitions scanned, 0 flagged; 38 unread sub-derivations, premises of <bare> (19), Pure.combination (4), Pure.transitive (15), 0 with a world equation in the statement
   ThereIsNoEvil1.Evil_def :: Evil
   ThereIsNoEvil1.NecNoEvil :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   ThereIsNoEvil1.NecNoEvil :: \<^bold>\<emptyset>
   ThereIsNoEvil1.NecNoEvil :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   ThereIsNoEvil1.NecNoEvil :: Evil
== ThereIsNoEvil2: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 1 definitions scanned, 0 flagged; no unread sub-derivation
   ThereIsNoEvil2.Evil_def :: Evil
== ScottVariantHOML: 20 theorems, 95 lifted instantiations, 6 with flagged witnesses, 5 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 6683 unread sub-derivations, premises of <bare> (3060), Pure.transitive (1811), Pure.combination (1809), HOL.eq_reflection (2), HOL.disjE (1), 0 with a world equation in the statement
   ScottVariantHOML.A2 :: ?\<psi>
   ScottVariantHOML.Coro :: G
   ScottVariantHOML.Coro :: \<^bold>~\<phi>
   ScottVariantHOML.Ess_def :: ScottVariantHOML.Ess
   ScottVariantHOML.Filter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.Filter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.Filter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.Filter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.Filter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.Filter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOML.Filter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOML.Filter :: \<^bold>\<emptyset>
   ScottVariantHOML.Filter :: \<^bold>~veriT_sk2__
   ScottVariantHOML.Filter :: \<^bold>U
   ScottVariantHOML.Filter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOML.Filter :: G
   ScottVariantHOML.Filter :: \<^bold>~\<phi>
   ScottVariantHOML.Filter :: NE
   ScottVariantHOML.Filter :: b__
   ScottVariantHOML.Filter :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.Filter :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.Filter :: ScottVariantHOML.Ess
   ScottVariantHOML.God_def :: G
   ScottVariantHOML.MC :: G
   ScottVariantHOML.MC :: \<^bold>~\<phi>
   ScottVariantHOML.MC :: NE
   ScottVariantHOML.MC :: b__
   ScottVariantHOML.MC :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.MC :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.MC :: ScottVariantHOML.Ess
   ScottVariantHOML.MC :: \<lambda>a. Q__
   ScottVariantHOML.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   ScottVariantHOML.MC :: uu__ v1_2__
   ScottVariantHOML.MC :: HOMLinHOL.Mnegpred
   ScottVariantHOML.MC :: \<phi>
   ScottVariantHOML.MC :: ?\<phi>
   ScottVariantHOML.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   ScottVariantHOML.Monotheism :: uu__ v1_2__
   ScottVariantHOML.Monotheism :: HOMLinHOL.Mnegpred
   ScottVariantHOML.Monotheism :: G
   ScottVariantHOML.NecExist_def :: NE
   ScottVariantHOML.NegProps :: \<lambda>x. \<inverse> (\<inverse> (HOMLinHOL.Mprimeq x)) x
   ScottVariantHOML.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOML.NegProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   ScottVariantHOML.NegProps :: \<^bold>\<emptyset>
   ScottVariantHOML.PosProps :: \<lambda>x. x\<^bold>=x
   ScottVariantHOML.PosProps :: \<^bold>~HOMLinHOL.existsAt   [ACTUAL]
   ScottVariantHOML.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOML.PosProps :: HOMLinHOL.existsAt   [ACTUAL]
   ScottVariantHOML.PosProps :: \<^bold>U
   ScottVariantHOML.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOML.T1 :: \<^bold>~\<phi>
   ScottVariantHOML.T2 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.T2 :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.T2 :: G
   ScottVariantHOML.T2 :: ScottVariantHOML.Ess
   ScottVariantHOML.T3 :: G
   ScottVariantHOML.T3 :: \<^bold>~\<phi>
   ScottVariantHOML.T3 :: NE
   ScottVariantHOML.T3 :: b__
   ScottVariantHOML.T3 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.T3 :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.T3 :: ScottVariantHOML.Ess
   ScottVariantHOML.UltraFilter :: \<^bold>U
   ScottVariantHOML.UltraFilter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.UltraFilter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.UltraFilter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.UltraFilter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.UltraFilter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOML.UltraFilter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOML.UltraFilter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOML.UltraFilter :: \<^bold>\<emptyset>
   ScottVariantHOML.UltraFilter :: \<^bold>~veriT_sk2__
   ScottVariantHOML.UltraFilter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOML.UltraFilter :: G
   ScottVariantHOML.UltraFilter :: \<^bold>~\<phi>
   ScottVariantHOML.UltraFilter :: NE
   ScottVariantHOML.UltraFilter :: b__
   ScottVariantHOML.UltraFilter :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.UltraFilter :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.UltraFilter :: ScottVariantHOML.Ess
   ScottVariantHOML.UniqueEss1 :: ScottVariantHOML.Ess
   ScottVariantHOML.UniqueEss3 :: G
   ScottVariantHOML.UniqueEss3 :: \<^bold>~\<phi>
   ScottVariantHOML.UniqueEss3 :: NE
   ScottVariantHOML.UniqueEss3 :: b__
   ScottVariantHOML.UniqueEss3 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOML.UniqueEss3 :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOML.UniqueEss3 :: \<lambda>a. Q__
   ScottVariantHOML.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. G) v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN ACTUAL]
   ScottVariantHOML.UniqueEss3 :: uu__ v1_2__
   ScottVariantHOML.UniqueEss3 :: HOMLinHOL.Mnegpred
   ScottVariantHOML.UniqueEss3 :: \<phi>
   ScottVariantHOML.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b19 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   ScottVariantHOML.UniqueEss3 :: ScottVariantHOML.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== HOMLinHOLonlyK: 0 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; no unread sub-derivation
== ScottVariantHOMLinK: 11 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 41 unread sub-derivations, premises of <bare> (41), 0 with a world equation in the statement
   ScottVariantHOMLinK.A2 :: ?\<psi>
   ScottVariantHOMLinK.Coro :: G
   ScottVariantHOMLinK.Coro :: \<^bold>~\<phi>
   ScottVariantHOMLinK.Ess_def :: ScottVariantHOMLinK.Ess
   ScottVariantHOMLinK.God_def :: G
   ScottVariantHOMLinK.NecExist_def :: NE
   ScottVariantHOMLinK.T1 :: \<^bold>~\<phi>
   ScottVariantHOMLinK.T2 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLinK.T2 :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOMLinK.T2 :: G
   ScottVariantHOMLinK.T2 :: ScottVariantHOMLinK.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== ScottVariantHOMLAndersonQuant: 20 theorems, 109 lifted instantiations, 7 with flagged witnesses, 7 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 8700 unread sub-derivations, premises of <bare> (3856), Pure.transitive (2420), Pure.combination (2412), HOL.disjE (10), HOL.eq_reflection (2), 0 with a world equation in the statement
   ScottVariantHOMLAndersonQuant.A2 :: ?\<psi>
   ScottVariantHOMLAndersonQuant.Coro :: G
   ScottVariantHOMLAndersonQuant.Coro :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.Coro :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.Ess_def :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.Filter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.Filter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.Filter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.Filter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.Filter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.Filter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOMLAndersonQuant.Filter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOMLAndersonQuant.Filter :: \<^bold>\<emptyset>
   ScottVariantHOMLAndersonQuant.Filter :: \<^bold>~veriT_sk2__
   ScottVariantHOMLAndersonQuant.Filter :: \<^bold>U
   ScottVariantHOMLAndersonQuant.Filter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLAndersonQuant.Filter :: G
   ScottVariantHOMLAndersonQuant.Filter :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.Filter :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.Filter :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.Filter :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.Filter :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.Filter :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.Filter :: NE
   ScottVariantHOMLAndersonQuant.Filter :: b__
   ScottVariantHOMLAndersonQuant.God_def :: G
   ScottVariantHOMLAndersonQuant.MC :: G
   ScottVariantHOMLAndersonQuant.MC :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.MC :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.MC :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.MC :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.MC :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.MC :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.MC :: NE
   ScottVariantHOMLAndersonQuant.MC :: b__
   ScottVariantHOMLAndersonQuant.MC :: \<lambda>a. Q__
   ScottVariantHOMLAndersonQuant.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.MC :: uu__ v1_2__
   ScottVariantHOMLAndersonQuant.MC :: \<phi>
   ScottVariantHOMLAndersonQuant.MC :: ?\<phi>
   ScottVariantHOMLAndersonQuant.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   ScottVariantHOMLAndersonQuant.Monotheism :: uu__ v1_2__
   ScottVariantHOMLAndersonQuant.Monotheism :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.Monotheism :: G
   ScottVariantHOMLAndersonQuant.NecExist_def :: NE
   ScottVariantHOMLAndersonQuant.NegProps :: \<lambda>x. \<inverse> (\<inverse> (HOMLinHOL.Mprimeq x)) x
   ScottVariantHOMLAndersonQuant.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOMLAndersonQuant.NegProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   ScottVariantHOMLAndersonQuant.NegProps :: \<^bold>\<emptyset>
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x. x\<^bold>=x
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x w. \<not> top (?x62 B.0 w x) (?y63 B.0 w x)
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x v. top (?x62 B.0 v x) (?y63 B.0 v x)
   ScottVariantHOMLAndersonQuant.PosProps :: \<^bold>U
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x w. \<not> top (?x22 B.0 w x) (?y23 B.0 w x)
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLAndersonQuant.PosProps :: \<lambda>x v. top (?x22 B.0 v x) (?y23 B.0 v x)
   ScottVariantHOMLAndersonQuant.T1 :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.T1 :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.T2 :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.T2 :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.T2 :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.T2 :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.T2 :: G
   ScottVariantHOMLAndersonQuant.T2 :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.T3 :: G
   ScottVariantHOMLAndersonQuant.T3 :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.T3 :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.T3 :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.T3 :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.T3 :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.T3 :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.T3 :: NE
   ScottVariantHOMLAndersonQuant.T3 :: b__
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<^bold>U
   ScottVariantHOMLAndersonQuant.UltraFilter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.UltraFilter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.UltraFilter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.UltraFilter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.UltraFilter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   ScottVariantHOMLAndersonQuant.UltraFilter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<^bold>\<emptyset>
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<^bold>~veriT_sk2__
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLAndersonQuant.UltraFilter :: G
   ScottVariantHOMLAndersonQuant.UltraFilter :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.UltraFilter :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.UltraFilter :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.UltraFilter :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.UltraFilter :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.UltraFilter :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.UltraFilter :: NE
   ScottVariantHOMLAndersonQuant.UltraFilter :: b__
   ScottVariantHOMLAndersonQuant.UniqueEss1 :: ScottVariantHOMLAndersonQuant.Ess
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: G
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: HOMLinHOL.Mnegpred
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: uu__ \<phi>
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: v3_0__ v0_4__ x G   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: \<lambda>a b c. SOME v3. \<not> (\<^bold>~v3 b a \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v5. \<^bold>~c v5 \<^bold>\<or> v3 v5) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS WORLDQ FOREIGN]
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: uu__ (v3_0__ v0_4__ x G)   [RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: NE
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: b__
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: \<lambda>a. Q__
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: uu__ v1_2__
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: \<phi>
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b18 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   ScottVariantHOMLAndersonQuant.UniqueEss3 :: ScottVariantHOMLAndersonQuant.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== GoedelVariantHOML1poss: 14 theorems, 44 lifted instantiations, 3 with flagged witnesses, 3 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 1396 unread sub-derivations, premises of <bare> (663), Pure.transitive (364), Pure.combination (363), HOL.eq_reflection (6), 0 with a world equation in the statement
   GoedelVariantHOML1poss.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML1poss.Ax2b' :: \<phi>
   GoedelVariantHOML1poss.Ax4 :: ?\<psi>
   GoedelVariantHOML1poss.EmptyEssL :: Meson.COMBK False
   GoedelVariantHOML1poss.EmptyEssL :: Meson.COMBK ?P1
   GoedelVariantHOML1poss.EmptyEssL :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.Essence_def :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.God_def :: G
   GoedelVariantHOML1poss.Inconsistency :: \<^bold>\<emptyset>
   GoedelVariantHOML1poss.Inconsistency :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   GoedelVariantHOML1poss.Inconsistency :: uua__ uu__
   GoedelVariantHOML1poss.Inconsistency :: HOMLinHOL.Mnegpred
   GoedelVariantHOML1poss.Inconsistency :: \<lambda>x. \<^bold>\<emptyset>Ess.x \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexipossb
   GoedelVariantHOML1poss.Inconsistency :: \<lambda>x. \<^bold>\<box>(\<lambda>v. \<exists>x. False)
   GoedelVariantHOML1poss.Inconsistency :: E
   GoedelVariantHOML1poss.Inconsistency :: b__
   GoedelVariantHOML1poss.Inconsistency :: Meson.COMBK False
   GoedelVariantHOML1poss.Inconsistency :: Meson.COMBK ?P1
   GoedelVariantHOML1poss.Inconsistency :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.Inconsistency :: \<lambda>x v. bot (?x26 B.0 v x) (?y27 B.0 v x)
   GoedelVariantHOML1poss.Inconsistency :: \<lambda>x w. \<not> bot (?x26 B.0 w x) (?y27 B.0 w x)
   GoedelVariantHOML1poss.NecExist_def :: E
   GoedelVariantHOML1poss.Th1 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th1 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1poss.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1poss.Th1 :: G
   GoedelVariantHOML1poss.Th1 :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.Th2 :: G
   GoedelVariantHOML1poss.Th2 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th2 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1poss.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1poss.Th2 :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.Th2 :: E
   GoedelVariantHOML1poss.Th2 :: b__
   GoedelVariantHOML1poss.Th3 :: G
   GoedelVariantHOML1poss.Th3 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th3 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1poss.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1poss.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1poss.Th3 :: GoedelVariantHOML1poss.Essence
   GoedelVariantHOML1poss.Th3 :: E
   GoedelVariantHOML1poss.Th3 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2poss: 24 theorems, 291 lifted instantiations, 11 with flagged witnesses, 11 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 13208 unread sub-derivations, premises of <bare> (7731), Pure.combination (2781), Pure.transitive (2675), HOL.disjE (5), HOL.eq_reflection (16), 0 with a world equation in the statement
   GoedelVariantHOML2poss.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2poss.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML2poss.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2poss.Ax2b' :: \<phi>
   GoedelVariantHOML2poss.Ax4 :: ?\<psi>
   GoedelVariantHOML2poss.Essence_def :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2poss.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML2poss.Filter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN]
   GoedelVariantHOML2poss.Filter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.Filter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.Filter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.Filter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.Filter :: G
   GoedelVariantHOML2poss.Filter :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.Filter :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Filter :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Filter :: P
   GoedelVariantHOML2poss.Filter :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: ?v5.405 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.362 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.287 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.248 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.172 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.129 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.53 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.14 B.0
   GoedelVariantHOML2poss.Filter :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: ?v5.126 B.0
   GoedelVariantHOML2poss.Filter :: ?v5.97 B.0
   GoedelVariantHOML2poss.Filter :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.Filter :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.Filter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Filter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Filter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.Filter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.Filter :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Filter :: E
   GoedelVariantHOML2poss.Filter :: b__
   GoedelVariantHOML2poss.Filter :: \<lambda>a. Q__
   GoedelVariantHOML2poss.Filter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2poss.Filter :: uu__ v1_2__
   GoedelVariantHOML2poss.Filter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2poss.Filter :: \<phi>
   GoedelVariantHOML2poss.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML2poss.Filter :: (\<^bold>.)
   GoedelVariantHOML2poss.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2poss.Filter :: \<^bold>U
   GoedelVariantHOML2poss.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2poss.Filter :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2poss.Filter :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2poss.Filter :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2poss.Filter :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2poss.God_def :: G
   GoedelVariantHOML2poss.L :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.L :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.L :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.L :: G
   GoedelVariantHOML2poss.L :: P
   GoedelVariantHOML2poss.L :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.L :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.L :: ?v5.405 B.0
   GoedelVariantHOML2poss.L :: ?v5.362 B.0
   GoedelVariantHOML2poss.L :: ?v5.287 B.0
   GoedelVariantHOML2poss.L :: ?v5.248 B.0
   GoedelVariantHOML2poss.L :: ?v5.172 B.0
   GoedelVariantHOML2poss.L :: ?v5.129 B.0
   GoedelVariantHOML2poss.L :: ?v5.53 B.0
   GoedelVariantHOML2poss.L :: ?v5.14 B.0
   GoedelVariantHOML2poss.L :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.L :: ?v5.126 B.0
   GoedelVariantHOML2poss.L :: ?v5.97 B.0
   GoedelVariantHOML2poss.MC :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.MC :: G
   GoedelVariantHOML2poss.MC :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.MC :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.MC :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.MC :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.MC :: P
   GoedelVariantHOML2poss.MC :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.MC :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.MC :: ?v5.405 B.0
   GoedelVariantHOML2poss.MC :: ?v5.362 B.0
   GoedelVariantHOML2poss.MC :: ?v5.287 B.0
   GoedelVariantHOML2poss.MC :: ?v5.248 B.0
   GoedelVariantHOML2poss.MC :: ?v5.172 B.0
   GoedelVariantHOML2poss.MC :: ?v5.129 B.0
   GoedelVariantHOML2poss.MC :: ?v5.53 B.0
   GoedelVariantHOML2poss.MC :: ?v5.14 B.0
   GoedelVariantHOML2poss.MC :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.MC :: ?v5.126 B.0
   GoedelVariantHOML2poss.MC :: ?v5.97 B.0
   GoedelVariantHOML2poss.MC :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.MC :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.MC :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.MC :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.MC :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.MC :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.MC :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.MC :: E
   GoedelVariantHOML2poss.MC :: b__
   GoedelVariantHOML2poss.MC :: \<lambda>a. Q__
   GoedelVariantHOML2poss.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2poss.MC :: uu__ v1_2__
   GoedelVariantHOML2poss.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2poss.MC :: \<phi>
   GoedelVariantHOML2poss.MC :: ?\<phi>
   GoedelVariantHOML2poss.Monotheism :: uu__ v1_2__
   GoedelVariantHOML2poss.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML2poss.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2poss.Monotheism :: G
   GoedelVariantHOML2poss.NecExist_def :: E
   GoedelVariantHOML2poss.NegProps :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2poss.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2poss.NegProps :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2poss.NegProps :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2poss.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML2poss.NegProps :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2poss.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2poss.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2poss.PosProps :: \<^bold>U
   GoedelVariantHOML2poss.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2poss.Th1 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th1 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th1 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.Th1 :: G
   GoedelVariantHOML2poss.Th1 :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Th2 :: G
   GoedelVariantHOML2poss.Th2 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th2 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th2 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.Th2 :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Th2 :: E
   GoedelVariantHOML2poss.Th2 :: b__
   GoedelVariantHOML2poss.Th3 :: G
   GoedelVariantHOML2poss.Th3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.Th3 :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Th3 :: E
   GoedelVariantHOML2poss.Th3 :: b__
   GoedelVariantHOML2poss.Th4 :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.Th4 :: G
   GoedelVariantHOML2poss.Th4 :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.Th4 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th4 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Th4 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Th4 :: P
   GoedelVariantHOML2poss.Th4 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th4 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th4 :: ?v5.405 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.362 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.287 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.248 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.172 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.129 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.53 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.14 B.0
   GoedelVariantHOML2poss.Th4 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th4 :: ?v5.126 B.0
   GoedelVariantHOML2poss.Th4 :: ?v5.97 B.0
   GoedelVariantHOML2poss.Th4 :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.Th4 :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.Th5 :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.Th5 :: G
   GoedelVariantHOML2poss.Th5 :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.Th5 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th5 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Th5 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.Th5 :: P
   GoedelVariantHOML2poss.Th5 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th5 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th5 :: ?v5.405 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.362 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.287 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.248 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.172 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.129 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.53 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.14 B.0
   GoedelVariantHOML2poss.Th5 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.Th5 :: ?v5.126 B.0
   GoedelVariantHOML2poss.Th5 :: ?v5.97 B.0
   GoedelVariantHOML2poss.Th5 :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.Th5 :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.Th5 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th5 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.Th5 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.Th5 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.Th5 :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.Th5 :: E
   GoedelVariantHOML2poss.Th5 :: b__
   GoedelVariantHOML2poss.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML2poss.UltraFilter :: (\<^bold>.)
   GoedelVariantHOML2poss.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2poss.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.UltraFilter :: G
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.UltraFilter :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: P
   GoedelVariantHOML2poss.UltraFilter :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: ?v5.405 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.362 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.287 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.248 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.172 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.129 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.53 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.14 B.0
   GoedelVariantHOML2poss.UltraFilter :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: ?v5.126 B.0
   GoedelVariantHOML2poss.UltraFilter :: ?v5.97 B.0
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.UltraFilter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.UltraFilter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.UltraFilter :: E
   GoedelVariantHOML2poss.UltraFilter :: b__
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>a. Q__
   GoedelVariantHOML2poss.UltraFilter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2poss.UltraFilter :: uu__ v1_2__
   GoedelVariantHOML2poss.UltraFilter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2poss.UltraFilter :: \<phi>
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2poss.UltraFilter :: \<^bold>U
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2poss.UltraFilter :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2poss.UniqueEss1 :: GoedelVariantHOML2poss.Essence
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   GoedelVariantHOML2poss.UniqueEss3 :: G
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   GoedelVariantHOML2poss.UniqueEss3 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: P
   GoedelVariantHOML2poss.UniqueEss3 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.405 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.362 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.287 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.248 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.172 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.129 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.53 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.14 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.126 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: ?v5.97 B.0
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   GoedelVariantHOML2poss.UniqueEss3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2poss.UniqueEss3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: E
   GoedelVariantHOML2poss.UniqueEss3 :: b__
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML2poss.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML2poss.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2poss.UniqueEss3 :: \<phi>
   GoedelVariantHOML2poss.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b18 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML2poss.UniqueEss3 :: GoedelVariantHOML2poss.Essence
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML3poss: 23 theorems, 150 lifted instantiations, 12 with flagged witnesses, 12 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 10097 unread sub-derivations, premises of <bare> (5487), Pure.combination (2543), Pure.transitive (2001), HOL.eq_reflection (26), HOL.disjE (8), HOL.iffD2 (32), 8 with a world equation in the statement
   ? GoedelVariantHOML3poss.Filter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.MC :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.Th1 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.Th2 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.Th3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.Th5 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.UltraFilter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3poss.UniqueEss3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   GoedelVariantHOML3poss.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3poss.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML3poss.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3poss.Ax2b' :: \<phi>
   GoedelVariantHOML3poss.Ax4 :: ?\<psi>
   GoedelVariantHOML3poss.Essence_def :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3poss.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML3poss.Filter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.Filter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.Filter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3poss.Filter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3poss.Filter :: G
   GoedelVariantHOML3poss.Filter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Filter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Filter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.Filter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.Filter :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Filter :: E
   GoedelVariantHOML3poss.Filter :: b__
   GoedelVariantHOML3poss.Filter :: \<lambda>a. Q__
   GoedelVariantHOML3poss.Filter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3poss.Filter :: uu__ v1_2__
   GoedelVariantHOML3poss.Filter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.Filter :: \<phi>
   GoedelVariantHOML3poss.Filter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN]
   GoedelVariantHOML3poss.Filter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3poss.Filter :: (\<^bold>.)
   GoedelVariantHOML3poss.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3poss.Filter :: uu__ uua__
   GoedelVariantHOML3poss.Filter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Filter :: SOME veriT_vr46. (\<^bold>\<not>(veriT_vr46 \<^bold>\<in> P \<^bold>\<supset> veriT_vr46 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Filter :: P
   GoedelVariantHOML3poss.God_def :: G
   GoedelVariantHOML3poss.L :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.L :: SOME veriT_vr46. (\<^bold>\<not>(veriT_vr46 \<^bold>\<in> P \<^bold>\<supset> veriT_vr46 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.L :: P
   GoedelVariantHOML3poss.L :: G
   GoedelVariantHOML3poss.MC :: G
   GoedelVariantHOML3poss.MC :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.MC :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.MC :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.MC :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.MC :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.MC :: E
   GoedelVariantHOML3poss.MC :: b__
   GoedelVariantHOML3poss.MC :: \<lambda>a. Q__
   GoedelVariantHOML3poss.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3poss.MC :: uu__ v1_2__
   GoedelVariantHOML3poss.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.MC :: \<phi>
   GoedelVariantHOML3poss.MC :: ?\<phi>
   GoedelVariantHOML3poss.Monotheism :: uu__ v1_2__
   GoedelVariantHOML3poss.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML3poss.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.Monotheism :: G
   GoedelVariantHOML3poss.NecExist_def :: E
   GoedelVariantHOML3poss.NegProps :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3poss.NegProps :: uu__ uua__
   GoedelVariantHOML3poss.NegProps :: G
   GoedelVariantHOML3poss.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3poss.NegProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.NegProps :: SOME veriT_vr46. (\<^bold>\<not>(veriT_vr46 \<^bold>\<in> P \<^bold>\<supset> veriT_vr46 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.NegProps :: P
   GoedelVariantHOML3poss.PosProps :: G
   GoedelVariantHOML3poss.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3poss.PosProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3poss.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3poss.PosProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.PosProps :: SOME veriT_vr46. (\<^bold>\<not>(veriT_vr46 \<^bold>\<in> P \<^bold>\<supset> veriT_vr46 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.PosProps :: P
   GoedelVariantHOML3poss.Th1 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th1 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.Th1 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.Th1 :: G
   GoedelVariantHOML3poss.Th1 :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Th2 :: G
   GoedelVariantHOML3poss.Th2 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th2 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.Th2 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.Th2 :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Th2 :: E
   GoedelVariantHOML3poss.Th2 :: b__
   GoedelVariantHOML3poss.Th3 :: G
   GoedelVariantHOML3poss.Th3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.Th3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.Th3 :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Th3 :: E
   GoedelVariantHOML3poss.Th3 :: b__
   GoedelVariantHOML3poss.Th5 :: G
   GoedelVariantHOML3poss.Th5 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th5 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.Th5 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.Th5 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.Th5 :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.Th5 :: E
   GoedelVariantHOML3poss.Th5 :: b__
   GoedelVariantHOML3poss.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML3poss.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3poss.UltraFilter :: (\<^bold>.)
   GoedelVariantHOML3poss.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))) \<and> (\<forall>v3. (\<^bold>~v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SMT.fun_app v2_3__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SMT.fun_app v1_4__ (v4_1__ v0_2__ v2_3__ v1_4__)   [RIGID FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: G
   GoedelVariantHOML3poss.UltraFilter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.UltraFilter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: GoedelVariantHOML3poss.Essence
   GoedelVariantHOML3poss.UltraFilter :: E
   GoedelVariantHOML3poss.UltraFilter :: b__
   GoedelVariantHOML3poss.UltraFilter :: \<lambda>a. Q__
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: uu__ v1_2__
   GoedelVariantHOML3poss.UltraFilter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.UltraFilter :: \<phi>
   GoedelVariantHOML3poss.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<^bold>~v1 v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P)))))))   [FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3poss.UltraFilter :: uu__ uua__
   GoedelVariantHOML3poss.UltraFilter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: SOME veriT_vr46. (\<^bold>\<not>(veriT_vr46 \<^bold>\<in> P \<^bold>\<supset> veriT_vr46 (SOME veriT_vr41. \<not> ((G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UltraFilter :: P
   GoedelVariantHOML3poss.UniqueEss3 :: G
   GoedelVariantHOML3poss.UniqueEss3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UniqueEss3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3poss.UniqueEss3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3poss.UniqueEss3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3poss.UniqueEss3 :: E
   GoedelVariantHOML3poss.UniqueEss3 :: b__
   GoedelVariantHOML3poss.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML3poss.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3poss.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML3poss.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3poss.UniqueEss3 :: \<phi>
   GoedelVariantHOML3poss.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b17 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML3poss.UniqueEss3 :: GoedelVariantHOML3poss.Essence
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Th4
== ScottVariantHOMLposs: 20 theorems, 99 lifted instantiations, 5 with flagged witnesses, 5 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 3594 unread sub-derivations, premises of <bare> (1415), Pure.transitive (1091), Pure.combination (1083), HOL.eq_reflection (2), HOL.disjE (3), 0 with a world equation in the statement
   ScottVariantHOMLposs.A2 :: ?\<psi>
   ScottVariantHOMLposs.Coro :: G
   ScottVariantHOMLposs.Coro :: \<^bold>~\<phi>
   ScottVariantHOMLposs.Ess_def :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.Filter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOMLposs.Filter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN]
   ScottVariantHOMLposs.Filter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.Filter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. G veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN]
   ScottVariantHOMLposs.Filter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.Filter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.Filter :: \<^bold>\<emptyset>
   ScottVariantHOMLposs.Filter :: \<^bold>~veriT_sk2__
   ScottVariantHOMLposs.Filter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOMLposs.Filter :: \<^bold>U
   ScottVariantHOMLposs.Filter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLposs.Filter :: G
   ScottVariantHOMLposs.Filter :: \<^bold>~\<phi>
   ScottVariantHOMLposs.Filter :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.Filter :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.Filter :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.Filter :: NE
   ScottVariantHOMLposs.Filter :: b__
   ScottVariantHOMLposs.God_def :: G
   ScottVariantHOMLposs.MC :: G
   ScottVariantHOMLposs.MC :: \<^bold>~\<phi>
   ScottVariantHOMLposs.MC :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.MC :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.MC :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.MC :: NE
   ScottVariantHOMLposs.MC :: b__
   ScottVariantHOMLposs.MC :: \<lambda>a. Q__
   ScottVariantHOMLposs.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   ScottVariantHOMLposs.MC :: uu__ v1_2__
   ScottVariantHOMLposs.MC :: HOMLinHOL.Mnegpred
   ScottVariantHOMLposs.MC :: \<phi>
   ScottVariantHOMLposs.MC :: ?\<phi>
   ScottVariantHOMLposs.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   ScottVariantHOMLposs.Monotheism :: uu__ v1_2__
   ScottVariantHOMLposs.Monotheism :: HOMLinHOL.Mnegpred
   ScottVariantHOMLposs.Monotheism :: G
   ScottVariantHOMLposs.NecExist_def :: NE
   ScottVariantHOMLposs.NegProps :: \<lambda>x. \<inverse> (\<inverse> (HOMLinHOL.Mprimeq x)) x
   ScottVariantHOMLposs.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOMLposs.NegProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   ScottVariantHOMLposs.NegProps :: \<^bold>\<emptyset>
   ScottVariantHOMLposs.PosProps :: \<lambda>x. x\<^bold>=x
   ScottVariantHOMLposs.PosProps :: \<lambda>x w. \<not> top (?x62 B.0 w x) (?y63 B.0 w x)
   ScottVariantHOMLposs.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   ScottVariantHOMLposs.PosProps :: \<lambda>x v. top (?x62 B.0 v x) (?y63 B.0 v x)
   ScottVariantHOMLposs.PosProps :: \<^bold>U
   ScottVariantHOMLposs.PosProps :: \<lambda>x w. \<not> top (?x22 B.0 w x) (?y23 B.0 w x)
   ScottVariantHOMLposs.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLposs.PosProps :: \<lambda>x v. top (?x22 B.0 v x) (?y23 B.0 v x)
   ScottVariantHOMLposs.T1 :: \<^bold>~\<phi>
   ScottVariantHOMLposs.T2 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.T2 :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.T2 :: G
   ScottVariantHOMLposs.T2 :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.T3 :: G
   ScottVariantHOMLposs.T3 :: \<^bold>~\<phi>
   ScottVariantHOMLposs.T3 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.T3 :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.T3 :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.T3 :: NE
   ScottVariantHOMLposs.T3 :: b__
   ScottVariantHOMLposs.UltraFilter :: \<lambda>a b. listsp (?A88 B.1 B.0 a b) []   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: \<^bold>U
   ScottVariantHOMLposs.UltraFilter :: \<lambda>a b. top (?x67 B.2 B.1 B.0 a b) (?y66 B.2 B.1 B.0 a b)
   ScottVariantHOMLposs.UltraFilter :: veriT_sk3__ \<^bold>. veriT_sk4__
   ScottVariantHOMLposs.UltraFilter :: SOME veriT_vr66. (\<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: SOME veriT_vr324. (\<^bold>\<not>(veriT_vr324 \<^bold>\<in> P \<^bold>\<supset> veriT_vr324 (SOME veriT_vr145. G veriT_vr145 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: SOME veriT_vr63. \<not> (((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. (veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. veriT_vr62 veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. veriT_vr65 \<^bold>\<in> P \<^bold>\<and> veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN]
   ScottVariantHOMLposs.UltraFilter :: \<^bold>\<emptyset>
   ScottVariantHOMLposs.UltraFilter :: \<^bold>~veriT_sk2__
   ScottVariantHOMLposs.UltraFilter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   ScottVariantHOMLposs.UltraFilter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   ScottVariantHOMLposs.UltraFilter :: G
   ScottVariantHOMLposs.UltraFilter :: \<^bold>~\<phi>
   ScottVariantHOMLposs.UltraFilter :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.UltraFilter :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.UltraFilter :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.UltraFilter :: NE
   ScottVariantHOMLposs.UltraFilter :: b__
   ScottVariantHOMLposs.UniqueEss1 :: ScottVariantHOMLposs.Ess
   ScottVariantHOMLposs.UniqueEss3 :: G
   ScottVariantHOMLposs.UniqueEss3 :: \<^bold>~\<phi>
   ScottVariantHOMLposs.UniqueEss3 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLposs.UniqueEss3 :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLposs.UniqueEss3 :: NE
   ScottVariantHOMLposs.UniqueEss3 :: b__
   ScottVariantHOMLposs.UniqueEss3 :: \<lambda>a. Q__
   ScottVariantHOMLposs.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   ScottVariantHOMLposs.UniqueEss3 :: uu__ v1_2__
   ScottVariantHOMLposs.UniqueEss3 :: HOMLinHOL.Mnegpred
   ScottVariantHOMLposs.UniqueEss3 :: \<phi>
   ScottVariantHOMLposs.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b18 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   ScottVariantHOMLposs.UniqueEss3 :: ScottVariantHOMLposs.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== EvilDerivable: 19 theorems, 110 lifted instantiations, 6 with flagged witnesses, 6 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 6039 unread sub-derivations, premises of Pure.transitive (2236), Pure.combination (2218), <bare> (1572), HOL.eq_reflection (12), HOL.disjE (1), 0 with a world equation in the statement
   EvilDerivable.A2 :: ?\<psi>
   EvilDerivable.Essence_def :: EvilDerivable.Essence
   EvilDerivable.Evil_def :: Evil
   EvilDerivable.Filter :: SOME veriT_vr63. \<not> ((\<^bold>\<not>(SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.Filter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.Filter :: SOME veriT_vr315. (\<^bold>\<not>(\<^bold>\<not>veriT_vr315 \<^bold>\<in> P \<^bold>\<supset> veriT_vr315 (SOME veriT_vr153. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr153 (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   EvilDerivable.Filter :: SOME veriT_vr66. (\<^bold>\<not>(\<^bold>\<not>(SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   EvilDerivable.Filter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.Filter :: veriT_sk3__ \<^bold>. veriT_sk4__
   EvilDerivable.Filter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   EvilDerivable.Filter :: \<^bold>\<emptyset>
   EvilDerivable.Filter :: \<^bold>~veriT_sk2__
   EvilDerivable.Filter :: \<^bold>U
   EvilDerivable.Filter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   EvilDerivable.Filter :: Evil
   EvilDerivable.Filter :: E
   EvilDerivable.Filter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.Filter :: SOME veriT_vr75. (\<^bold>\<not>(\<^bold>\<not>veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.Filter :: \<^bold>~veriT_sk5__
   EvilDerivable.Filter :: SOME veriT_vr54. (\<^bold>\<not>(\<^bold>\<not>veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x)))   [FOREIGN]
   EvilDerivable.Filter :: EvilDerivable.Essence
   EvilDerivable.Filter :: b__
   EvilDerivable.Filter :: \<lambda>x v. bot (?x123 B.0 v x) (?y124 B.0 v x)
   EvilDerivable.Filter :: \<lambda>x w. \<not> bot (?x123 B.0 w x) (?y124 B.0 w x)
   EvilDerivable.Filter :: \<lambda>x v. bot (?x78 B.0 v x) (?y79 B.0 v x)
   EvilDerivable.Filter :: \<lambda>x w. \<not> bot (?x78 B.0 w x) (?y79 B.0 w x)
   EvilDerivable.Filter :: \<lambda>x v. bot (?x29 B.0 v x) (?y30 B.0 v x)
   EvilDerivable.Filter :: \<lambda>x w. \<not> bot (?x29 B.0 w x) (?y30 B.0 w x)
   EvilDerivable.Monoevilism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   EvilDerivable.Monoevilism :: uu__ v1_2__
   EvilDerivable.Monoevilism :: HOMLinHOL.Mnegpred
   EvilDerivable.Monoevilism :: Evil
   EvilDerivable.NecExist_def :: E
   EvilDerivable.NegProps :: \<lambda>x. x\<^bold>=x
   EvilDerivable.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   EvilDerivable.NegProps :: \<^bold>U
   EvilDerivable.NegProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   EvilDerivable.PosProps :: \<lambda>x v. bot (?x62 B.0 v x) (?y63 B.0 v x)
   EvilDerivable.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   EvilDerivable.PosProps :: \<lambda>x w. \<not> bot (?x62 B.0 w x) (?y63 B.0 w x)
   EvilDerivable.PosProps :: \<lambda>x v. bot (?x24 B.0 v x) (?y25 B.0 v x)
   EvilDerivable.PosProps :: \<^bold>\<emptyset>
   EvilDerivable.PosProps :: \<lambda>x w. \<not> bot (?x24 B.0 w x) (?y25 B.0 w x)
   EvilDerivable.T1 :: \<lambda>x v. bot (?x123 B.0 v x) (?y124 B.0 v x)
   EvilDerivable.T1 :: \<lambda>x w. \<not> bot (?x123 B.0 w x) (?y124 B.0 w x)
   EvilDerivable.T1 :: \<lambda>x v. bot (?x78 B.0 v x) (?y79 B.0 v x)
   EvilDerivable.T1 :: \<lambda>x w. \<not> bot (?x78 B.0 w x) (?y79 B.0 w x)
   EvilDerivable.T1 :: \<lambda>x v. bot (?x29 B.0 v x) (?y30 B.0 v x)
   EvilDerivable.T1 :: \<lambda>x w. \<not> bot (?x29 B.0 w x) (?y30 B.0 w x)
   EvilDerivable.T2 :: Evil
   EvilDerivable.T2 :: \<lambda>x v. bot (?x123 B.0 v x) (?y124 B.0 v x)
   EvilDerivable.T2 :: \<lambda>x w. \<not> bot (?x123 B.0 w x) (?y124 B.0 w x)
   EvilDerivable.T2 :: \<lambda>x v. bot (?x78 B.0 v x) (?y79 B.0 v x)
   EvilDerivable.T2 :: \<lambda>x w. \<not> bot (?x78 B.0 w x) (?y79 B.0 w x)
   EvilDerivable.T2 :: \<lambda>x v. bot (?x29 B.0 v x) (?y30 B.0 v x)
   EvilDerivable.T2 :: \<lambda>x w. \<not> bot (?x29 B.0 w x) (?y30 B.0 w x)
   EvilDerivable.T3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T3 :: SOME veriT_vr75. (\<^bold>\<not>(\<^bold>\<not>veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T3 :: \<^bold>~veriT_sk5__
   EvilDerivable.T3 :: SOME veriT_vr54. (\<^bold>\<not>(\<^bold>\<not>veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x)))   [FOREIGN]
   EvilDerivable.T3 :: Evil
   EvilDerivable.T3 :: EvilDerivable.Essence
   EvilDerivable.T4 :: Evil
   EvilDerivable.T4 :: E
   EvilDerivable.T4 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T4 :: SOME veriT_vr75. (\<^bold>\<not>(\<^bold>\<not>veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T4 :: \<^bold>~veriT_sk5__
   EvilDerivable.T4 :: SOME veriT_vr54. (\<^bold>\<not>(\<^bold>\<not>veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x)))   [FOREIGN]
   EvilDerivable.T4 :: EvilDerivable.Essence
   EvilDerivable.T4 :: b__
   EvilDerivable.T5 :: Evil
   EvilDerivable.T5 :: E
   EvilDerivable.T5 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T5 :: SOME veriT_vr75. (\<^bold>\<not>(\<^bold>\<not>veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.T5 :: \<^bold>~veriT_sk5__
   EvilDerivable.T5 :: SOME veriT_vr54. (\<^bold>\<not>(\<^bold>\<not>veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x)))   [FOREIGN]
   EvilDerivable.T5 :: EvilDerivable.Essence
   EvilDerivable.T5 :: b__
   EvilDerivable.T5 :: \<lambda>x v. bot (?x123 B.0 v x) (?y124 B.0 v x)
   EvilDerivable.T5 :: \<lambda>x w. \<not> bot (?x123 B.0 w x) (?y124 B.0 w x)
   EvilDerivable.T5 :: \<lambda>x v. bot (?x78 B.0 v x) (?y79 B.0 v x)
   EvilDerivable.T5 :: \<lambda>x w. \<not> bot (?x78 B.0 w x) (?y79 B.0 w x)
   EvilDerivable.T5 :: \<lambda>x v. bot (?x29 B.0 v x) (?y30 B.0 v x)
   EvilDerivable.T5 :: \<lambda>x w. \<not> bot (?x29 B.0 w x) (?y30 B.0 w x)
   EvilDerivable.UltraFilter :: \<^bold>U
   EvilDerivable.UltraFilter :: SOME veriT_vr63. \<not> ((\<^bold>\<not>(SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: SOME veriT_vr62. \<not> (\<forall>veriT_vr63. (\<^bold>\<not>veriT_vr62 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr64. ((HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))) \<longrightarrow> (\<^bold>\<not>veriT_vr63 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: SOME veriT_vr315. (\<^bold>\<not>(\<^bold>\<not>veriT_vr315 \<^bold>\<in> P \<^bold>\<supset> veriT_vr315 (SOME veriT_vr153. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr153 (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: SOME veriT_vr66. (\<^bold>\<not>(\<^bold>\<not>(SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>((SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr66) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: SOME veriT_vr65. \<not> (\<forall>veriT_vr66. (\<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>\<not>\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr62 veriT_vr63. \<^bold>\<not>veriT_vr62 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr64. (HOMLinHOL.existsAt \<^bold>. veriT_vr62) veriT_vr64 \<^bold>\<supset> veriT_vr63 veriT_vr64) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> \<^bold>\<not>veriT_vr63 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr65 veriT_vr66. \<^bold>\<not>veriT_vr65 \<^bold>\<in> P \<^bold>\<and> \<^bold>\<not>veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> \<^bold>\<not>(veriT_vr65 \<^bold>. veriT_vr66) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: veriT_sk3__ \<^bold>. veriT_sk4__
   EvilDerivable.UltraFilter :: \<inverse> (veriT_sk3__ \<^bold>. veriT_sk4__)
   EvilDerivable.UltraFilter :: \<^bold>\<emptyset>
   EvilDerivable.UltraFilter :: \<^bold>~veriT_sk2__
   EvilDerivable.UltraFilter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   EvilDerivable.UltraFilter :: Evil
   EvilDerivable.UltraFilter :: E
   EvilDerivable.UltraFilter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: SOME veriT_vr75. (\<^bold>\<not>(\<^bold>\<not>veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. (HOMLinHOL.existsAt \<^bold>. Evil) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN ACTUAL]
   EvilDerivable.UltraFilter :: \<^bold>~veriT_sk5__
   EvilDerivable.UltraFilter :: SOME veriT_vr54. (\<^bold>\<not>(\<^bold>\<not>veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(Evil x \<^bold>\<supset> EvilEss.x)))   [FOREIGN]
   EvilDerivable.UltraFilter :: EvilDerivable.Essence
   EvilDerivable.UltraFilter :: b__
   EvilDerivable.UltraFilter :: \<lambda>x v. bot (?x123 B.0 v x) (?y124 B.0 v x)
   EvilDerivable.UltraFilter :: \<lambda>x w. \<not> bot (?x123 B.0 w x) (?y124 B.0 w x)
   EvilDerivable.UltraFilter :: \<lambda>x v. bot (?x78 B.0 v x) (?y79 B.0 v x)
   EvilDerivable.UltraFilter :: \<lambda>x w. \<not> bot (?x78 B.0 w x) (?y79 B.0 w x)
   EvilDerivable.UltraFilter :: \<lambda>x v. bot (?x29 B.0 v x) (?y30 B.0 v x)
   EvilDerivable.UltraFilter :: \<lambda>x w. \<not> bot (?x29 B.0 w x) (?y30 B.0 w x)
   EvilDerivable.UniqueEss1 :: EvilDerivable.Essence
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== GoedelVariantHOML1AndersonQuant: 14 theorems, 40 lifted instantiations, 4 with flagged witnesses, 4 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 1490 unread sub-derivations, premises of <bare> (462), Pure.transitive (523), Pure.combination (493), HOL.eq_reflection (12), 0 with a world equation in the statement
   GoedelVariantHOML1AndersonQuant.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML1AndersonQuant.Ax2b' :: \<phi>
   GoedelVariantHOML1AndersonQuant.Ax4 :: ?\<psi>
   GoedelVariantHOML1AndersonQuant.EmptyEssL :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.EmptyEssL :: \<^bold>\<emptyset>
   GoedelVariantHOML1AndersonQuant.Essence_def :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.God_def :: G
   GoedelVariantHOML1AndersonQuant.Inconsistency :: \<^bold>\<emptyset>
   GoedelVariantHOML1AndersonQuant.Inconsistency :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   GoedelVariantHOML1AndersonQuant.Inconsistency :: uua__ uu__
   GoedelVariantHOML1AndersonQuant.Inconsistency :: HOMLinHOL.Mnegpred
   GoedelVariantHOML1AndersonQuant.Inconsistency :: E
   GoedelVariantHOML1AndersonQuant.Inconsistency :: \<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb
   GoedelVariantHOML1AndersonQuant.Inconsistency :: SOME veriT_vr251. \<not> (veriT_vr251Ess.SOME veriT_vr97. \<not> (E veriT_vr97 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(\<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr97. E veriT_vr97 \<^bold>\<supset> \<^bold>\<emptyset>Ess.veriT_vr97 \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> \<^bold>\<emptyset>Ess.veriT_vr97 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(\<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr97. E veriT_vr97 \<^bold>\<supset> \<^bold>\<emptyset>Ess.veriT_vr97 \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(\<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr97. E veriT_vr97 \<^bold>\<supset> \<^bold>\<emptyset>Ess.veriT_vr97 \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<^bold>\<supset> \<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb\<rfloor>) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(\<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr97. E veriT_vr97 \<^bold>\<supset> \<^bold>\<emptyset>Ess.veriT_vr97 \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(\<lambda>uu. \<^bold>\<emptyset>Ess.uu \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr97. E veriT_vr97 \<^bold>\<supset> \<^bold>\<emptyset>Ess.veriT_vr97 \<^bold>\<supset> \<^bold>\<box>\<^bold>\<emptyset> \<^bold>\<in> HOMLinHOL.Mexiactb) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<^bold>\<supset> \<^bold>\<not>\<inverse> (HOMLinHOL.existsAt \<^bold>. veriT_vr251) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1AndersonQuant.Inconsistency :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.Inconsistency :: \<lambda>x v. bot (?x26 B.0 v x) (?y27 B.0 v x)
   GoedelVariantHOML1AndersonQuant.Inconsistency :: \<lambda>x w. \<not> bot (?x26 B.0 w x) (?y27 B.0 w x)
   GoedelVariantHOML1AndersonQuant.NecExist_def :: E
   GoedelVariantHOML1AndersonQuant.Th1 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th1 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1AndersonQuant.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th1 :: G
   GoedelVariantHOML1AndersonQuant.Th1 :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.Th2 :: G
   GoedelVariantHOML1AndersonQuant.Th2 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th2 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1AndersonQuant.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th2 :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.Th2 :: E
   GoedelVariantHOML1AndersonQuant.Th2 :: b__
   GoedelVariantHOML1AndersonQuant.Th3 :: G
   GoedelVariantHOML1AndersonQuant.Th3 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th3 :: SOME veriT_vr66. (\<^bold>\<not>(veriT_vr66 \<^bold>\<in> P \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>(G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr61. G veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr61) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1AndersonQuant.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1AndersonQuant.Th3 :: GoedelVariantHOML1AndersonQuant.Essence
   GoedelVariantHOML1AndersonQuant.Th3 :: E
   GoedelVariantHOML1AndersonQuant.Th3 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2AndersonQuant: 24 theorems, 284 lifted instantiations, 11 with flagged witnesses, 11 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 13542 unread sub-derivations, premises of <bare> (6967), Pure.combination (3329), Pure.transitive (3223), HOL.eq_reflection (20), HOL.disjE (3), 0 with a world equation in the statement
   GoedelVariantHOML2AndersonQuant.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2AndersonQuant.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML2AndersonQuant.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2AndersonQuant.Ax2b' :: \<phi>
   GoedelVariantHOML2AndersonQuant.Ax4 :: ?\<psi>
   GoedelVariantHOML2AndersonQuant.Essence_def :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr89. \<not> (((SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr92. (\<^bold>\<not>((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr92) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.Filter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr168. (\<^bold>\<not>(veriT_vr168 \<^bold>\<in> P \<^bold>\<supset> veriT_vr168 (SOME veriT_vr153. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr153 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.Filter :: \<^bold>U
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>uub. \<^bold>\<top> \<^bold>\<and> \<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.Filter :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.Filter :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.Filter :: G
   GoedelVariantHOML2AndersonQuant.Filter :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: P
   GoedelVariantHOML2AndersonQuant.Filter :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Filter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Filter :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Filter :: E
   GoedelVariantHOML2AndersonQuant.Filter :: b__
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2AndersonQuant.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2AndersonQuant.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.God_def :: G
   GoedelVariantHOML2AndersonQuant.L :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: G
   GoedelVariantHOML2AndersonQuant.L :: P
   GoedelVariantHOML2AndersonQuant.L :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.L :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.L :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.L :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.MC :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.MC :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.MC :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.MC :: G
   GoedelVariantHOML2AndersonQuant.MC :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: P
   GoedelVariantHOML2AndersonQuant.MC :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.MC :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.MC :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.MC :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.MC :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.MC :: E
   GoedelVariantHOML2AndersonQuant.MC :: b__
   GoedelVariantHOML2AndersonQuant.MC :: \<lambda>a. Q__
   GoedelVariantHOML2AndersonQuant.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.MC :: uu__ v1_2__
   GoedelVariantHOML2AndersonQuant.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2AndersonQuant.MC :: \<phi>
   GoedelVariantHOML2AndersonQuant.MC :: ?\<phi>
   GoedelVariantHOML2AndersonQuant.Monotheism :: uu__ v1_2__
   GoedelVariantHOML2AndersonQuant.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2AndersonQuant.Monotheism :: G
   GoedelVariantHOML2AndersonQuant.NecExist_def :: E
   GoedelVariantHOML2AndersonQuant.NegProps :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2AndersonQuant.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2AndersonQuant.NegProps :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2AndersonQuant.NegProps :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2AndersonQuant.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML2AndersonQuant.NegProps :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2AndersonQuant.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2AndersonQuant.PosProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2AndersonQuant.PosProps :: \<^bold>U
   GoedelVariantHOML2AndersonQuant.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.Th1 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th1 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th1 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th1 :: G
   GoedelVariantHOML2AndersonQuant.Th1 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Th2 :: G
   GoedelVariantHOML2AndersonQuant.Th2 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th2 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th2 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th2 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Th2 :: E
   GoedelVariantHOML2AndersonQuant.Th2 :: b__
   GoedelVariantHOML2AndersonQuant.Th3 :: G
   GoedelVariantHOML2AndersonQuant.Th3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Th3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th3 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Th3 :: E
   GoedelVariantHOML2AndersonQuant.Th3 :: b__
   GoedelVariantHOML2AndersonQuant.Th4 :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.Th4 :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.Th4 :: G
   GoedelVariantHOML2AndersonQuant.Th4 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: P
   GoedelVariantHOML2AndersonQuant.Th4 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.Th4 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Th4 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th4 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Th4 :: E
   GoedelVariantHOML2AndersonQuant.Th4 :: b__
   GoedelVariantHOML2AndersonQuant.Th5 :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.Th5 :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.Th5 :: G
   GoedelVariantHOML2AndersonQuant.Th5 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: P
   GoedelVariantHOML2AndersonQuant.Th5 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.Th5 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.Th5 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.Th5 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.Th5 :: E
   GoedelVariantHOML2AndersonQuant.Th5 :: b__
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME v2. \<not> (\<not> (((SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. (SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME v1. \<not> (\<forall>v2. \<not> ((v1 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))) \<and> (\<forall>v3. (\<^bold>~HOMLinHOL.existsAt \<^bold>. v1 v3 \<^bold>\<or> v2 v3) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<or> (v2 \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML2AndersonQuant.UltraFilter :: (\<^bold>.)
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME v2. (\<^bold>\<not>(\<^bold>\<not>((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> ((SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))) \<^bold>. v2) \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME v1. \<not> (\<forall>v2. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P))))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME v1. (\<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)) (Eps (\<^bold>\<not>((\<lambda>x. \<^bold>\<not>\<^bold>\<bottom>) \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> (\<lambda>v3. \<inverse> (HOMLinHOL.existsAt \<^bold>. v1) v3 \<^bold>\<or> v2 v3) \<^bold>\<in> HOMLinHOL.Mallpossb) \<^bold>\<or> v2 \<^bold>\<in> P) \<^bold>\<and> ((\<^bold>\<forall>v1 v2. \<^bold>\<not>(v1 \<^bold>\<in> P \<^bold>\<and> v2 \<^bold>\<in> P) \<^bold>\<or> (v1 \<^bold>. v2) \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>v1. v1 \<^bold>\<in> P \<^bold>\<or> \<^bold>~v1 \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr89. \<not> (((SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr92. (\<^bold>\<not>((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr92) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr168. (\<^bold>\<not>(veriT_vr168 \<^bold>\<in> P \<^bold>\<supset> veriT_vr168 (SOME veriT_vr153. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr153 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<^bold>U
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>uub. \<^bold>\<top> \<^bold>\<and> \<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>uua. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.UltraFilter :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.UltraFilter :: G
   GoedelVariantHOML2AndersonQuant.UltraFilter :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: P
   GoedelVariantHOML2AndersonQuant.UltraFilter :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.UltraFilter :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.UltraFilter :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.UltraFilter :: E
   GoedelVariantHOML2AndersonQuant.UltraFilter :: b__
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x v. bot (?x65 B.0 v x) (?y66 B.0 v x)
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x w. \<not> bot (?x65 B.0 w x) (?y66 B.0 w x)
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML2AndersonQuant.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2AndersonQuant.UniqueEss1 :: GoedelVariantHOML2AndersonQuant.Essence
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: Meson.COMBB (Meson.COMBB Not) ?\<phi>1
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?a175 B.3 B.2 B.1 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: Meson.COMBB (Meson.COMBB Not) ?_37096.1
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: G
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: v5_3__ v0_5__ G P   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<lambda>a b c. SOME v5. (\<^bold>\<not>(\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 (SOME v4. b v4 (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))) \<noteq> (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>HOMLinHOL.R a \<^bold>\<or> (\<lambda>v4 v3. b v4 v3 = (\<forall>v5. (\<^bold>\<not>v5 \<^bold>\<in> c \<^bold>\<or> v5 v4) v3)) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<lambda>a b. SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 b)) a   [WORLDQ FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: P
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: v2_4__ (v3_1__ v0_5__ G P) (v4_2__ v0_5__ G P)   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: v5_3__ b__ c__ a__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.405 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.362 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.287 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.248 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.172 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.129 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.53 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.14 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: v5_3__ a__ b__ c__   [RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.126 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: ?v5.97 B.0
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: SOME veriT_vr75. (\<^bold>\<not>(veriT_vr75 \<^bold>\<in> P \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<lambda>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr70) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: SOME veriT_vr54. (\<^bold>\<not>(veriT_vr54 \<^bold>\<in> P \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: E
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: b__
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<phi>
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b18 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML2AndersonQuant.UniqueEss3 :: GoedelVariantHOML2AndersonQuant.Essence
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML3AndersonQuant: 23 theorems, 136 lifted instantiations, 12 with flagged witnesses, 12 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 7292 unread sub-derivations, premises of <bare> (2908), Pure.combination (2220), Pure.transitive (2098), HOL.eq_reflection (28), HOL.disjE (6), HOL.iffD2 (32), 8 with a world equation in the statement
   ? GoedelVariantHOML3AndersonQuant.Filter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.MC :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.Th1 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.Th2 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.Th3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.Th5 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.UltraFilter :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3AndersonQuant.UniqueEss3 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app \<^bold>\<emptyset> x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app \<^bold>\<emptyset> x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app \<^bold>\<emptyset> x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   GoedelVariantHOML3AndersonQuant.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3AndersonQuant.Ax1Gen :: \<lambda>x. x \<^bold>\<in> ?\<Phi>
   GoedelVariantHOML3AndersonQuant.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3AndersonQuant.Ax2b' :: \<phi>
   GoedelVariantHOML3AndersonQuant.Ax4 :: ?\<psi>
   GoedelVariantHOML3AndersonQuant.Essence_def :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr89. \<not> (((SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr92. (\<^bold>\<not>((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr92) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr839. (\<^bold>\<not>(veriT_vr839 \<^bold>\<in> P \<^bold>\<supset> veriT_vr839 (SOME veriT_vr519. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr519 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: \<^bold>U
   GoedelVariantHOML3AndersonQuant.Filter :: \<^bold>\<emptyset>
   GoedelVariantHOML3AndersonQuant.Filter :: G
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Filter :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Filter :: E
   GoedelVariantHOML3AndersonQuant.Filter :: b__
   GoedelVariantHOML3AndersonQuant.Filter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.Filter :: uu__ uua__
   GoedelVariantHOML3AndersonQuant.Filter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3AndersonQuant.Filter :: \<lambda>v0. v0\<^bold>=v0
   GoedelVariantHOML3AndersonQuant.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.Filter :: P
   GoedelVariantHOML3AndersonQuant.God_def :: G
   GoedelVariantHOML3AndersonQuant.L :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.L :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.L :: P
   GoedelVariantHOML3AndersonQuant.L :: G
   GoedelVariantHOML3AndersonQuant.MC :: G
   GoedelVariantHOML3AndersonQuant.MC :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.MC :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.MC :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.MC :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.MC :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.MC :: E
   GoedelVariantHOML3AndersonQuant.MC :: b__
   GoedelVariantHOML3AndersonQuant.MC :: \<lambda>a. Q__
   GoedelVariantHOML3AndersonQuant.MC :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3AndersonQuant.MC :: uu__ v1_2__
   GoedelVariantHOML3AndersonQuant.MC :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.MC :: \<phi>
   GoedelVariantHOML3AndersonQuant.MC :: ?\<phi>
   GoedelVariantHOML3AndersonQuant.Monotheism :: uu__ v1_2__
   GoedelVariantHOML3AndersonQuant.Monotheism :: \<lambda>a b. (SOME v1. (\<^bold>\<not>(\<^bold>~v1 x \<^bold>\<or> v1 y)) b) a b   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Monotheism :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.Monotheism :: G
   GoedelVariantHOML3AndersonQuant.NecExist_def :: E
   GoedelVariantHOML3AndersonQuant.NegProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3AndersonQuant.NegProps :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.NegProps :: uu__ uua__
   GoedelVariantHOML3AndersonQuant.NegProps :: G
   GoedelVariantHOML3AndersonQuant.NegProps :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3AndersonQuant.NegProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.NegProps :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.NegProps :: P
   GoedelVariantHOML3AndersonQuant.PosProps :: \<lambda>v0. v0\<^bold>=v0
   GoedelVariantHOML3AndersonQuant.PosProps :: \<^bold>\<emptyset>
   GoedelVariantHOML3AndersonQuant.PosProps :: G
   GoedelVariantHOML3AndersonQuant.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3AndersonQuant.PosProps :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.PosProps :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.PosProps :: P
   GoedelVariantHOML3AndersonQuant.Th1 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th1 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.Th1 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th1 :: G
   GoedelVariantHOML3AndersonQuant.Th1 :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Th2 :: G
   GoedelVariantHOML3AndersonQuant.Th2 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th2 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.Th2 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th2 :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Th2 :: E
   GoedelVariantHOML3AndersonQuant.Th2 :: b__
   GoedelVariantHOML3AndersonQuant.Th3 :: G
   GoedelVariantHOML3AndersonQuant.Th3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.Th3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th3 :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Th3 :: E
   GoedelVariantHOML3AndersonQuant.Th3 :: b__
   GoedelVariantHOML3AndersonQuant.Th5 :: G
   GoedelVariantHOML3AndersonQuant.Th5 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th5 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th5 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.Th5 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.Th5 :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.Th5 :: E
   GoedelVariantHOML3AndersonQuant.Th5 :: b__
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<^bold>U
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<lambda>x w. B.1 x w \<and> B.0 x w
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<^bold>\<emptyset>
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr89. \<not> (((SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. (SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr92. (\<^bold>\<not>((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> ((SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))) \<^bold>. veriT_vr92) \<^bold>\<in> P)) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr91. \<not> (\<forall>veriT_vr92. (veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr839. (\<^bold>\<not>(veriT_vr839 \<^bold>\<in> P \<^bold>\<supset> veriT_vr839 (SOME veriT_vr519. (HOMLinHOL.existsAt \<^bold>. G) veriT_vr519 (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))))) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr88. \<not> (\<forall>veriT_vr89. (veriT_vr88 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))) \<and> (\<forall>veriT_vr90. ((HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P))))))) \<longrightarrow> (veriT_vr89 \<^bold>\<in> P) (Eps (\<^bold>\<not>(\<^bold>U \<^bold>\<in> P \<^bold>\<and> (\<^bold>\<not>\<^bold>\<emptyset> \<^bold>\<in> P \<^bold>\<and> ((\<^bold>\<forall>veriT_vr88 veriT_vr89. veriT_vr88 \<^bold>\<in> P \<^bold>\<and> (\<lambda>veriT_vr90. (HOMLinHOL.existsAt \<^bold>. veriT_vr88) veriT_vr90 \<^bold>\<supset> veriT_vr89 veriT_vr90) \<^bold>\<in> HOMLinHOL.Mallpossb \<^bold>\<supset> veriT_vr89 \<^bold>\<in> P) \<^bold>\<and> (\<^bold>\<forall>veriT_vr91 veriT_vr92. veriT_vr91 \<^bold>\<in> P \<^bold>\<and> veriT_vr92 \<^bold>\<in> P \<^bold>\<supset> (veriT_vr91 \<^bold>. veriT_vr92) \<^bold>\<in> P)))))))   [FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: G
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: GoedelVariantHOML3AndersonQuant.Essence
   GoedelVariantHOML3AndersonQuant.UltraFilter :: E
   GoedelVariantHOML3AndersonQuant.UltraFilter :: b__
   GoedelVariantHOML3AndersonQuant.UltraFilter :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.UltraFilter :: uu__ uua__
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<lambda>x. \<inverse> (HOMLinHOL.Mprimeq x) x
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<lambda>v0. v0\<^bold>=v0
   GoedelVariantHOML3AndersonQuant.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr42. (\<^bold>\<not>(veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: SOME veriT_vr55. (\<^bold>\<not>(veriT_vr55 \<^bold>\<in> P \<^bold>\<supset> veriT_vr55 (SOME veriT_vr41. \<not> (veriT_vr41\<^bold>@Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)) \<longrightarrow> (G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))) \<longrightarrow> (\<forall>veriT_vr42. (veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb))))) \<and> ((\<forall>veriT_vr43. (veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))) \<longrightarrow> G veriT_vr41 (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>G \<^bold>\<in> P)) \<^bold>\<supset> (\<lambda>veriT_vr41. (G veriT_vr41 \<^bold>\<supset> (\<^bold>\<forall>veriT_vr42. veriT_vr42 \<^bold>\<in> P \<^bold>\<supset> veriT_vr42 veriT_vr41)) \<^bold>\<and> ((\<^bold>\<forall>veriT_vr43. veriT_vr43 \<^bold>\<in> P \<^bold>\<supset> veriT_vr43 veriT_vr41) \<^bold>\<supset> G veriT_vr41)) \<^bold>\<in> HOMLinHOL.Mallactb)))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3AndersonQuant.UltraFilter :: P
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: G
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: SOME veriT_vr70. (\<^bold>\<not>(veriT_vr70 \<^bold>\<in> P \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))))) (Eps (\<^bold>\<not>(HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOL.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mprimeq \<^bold>\<emptyset> \<^bold>\<and> (\<lambda>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)) veriT_vr65) \<^bold>\<in> HOMLinHOL.Mallpossb)))   [ACCESS FOREIGN]
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: SOME veriT_vr58. (\<^bold>\<not>(veriT_vr58 \<^bold>\<in> P \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: E
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: b__
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: \<lambda>a. Q__
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: SOME v1. \<not> (\<^bold>~v1 (SOME v0. \<not> (\<^bold>~G v0 w__ \<or> (\<forall>v1. \<^bold>~v1 v0 w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>))) w__ \<or> \<lfloor>\<^bold>\<not>HOMLinHOL.R w__ \<^bold>\<or> (\<lambda>v3. \<^bold>~G v3 \<^bold>\<or> v1 v3) \<^bold>\<in> HOMLinHOL.Mallpossb\<rfloor>)   [ACCESS RIGID FOREIGN]
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: uu__ v1_2__
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: HOMLinHOL.Mnegpred
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: \<phi>
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: \<lambda>a b. (\<lambda>a b. b)\<inverse>\<inverse> (\<not> B.0 a B.2) (?b17 B.3 B.2 B.1 B.0 a b)   [FOREIGN]
   GoedelVariantHOML3AndersonQuant.UniqueEss3 :: GoedelVariantHOML3AndersonQuant.Essence
   = 5 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Th4
== HOMLinHOLonlyS4: 2 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; no unread sub-derivation
   = 2 with no lifted instantiation counted: Rrefl, Rtrans
== TestsHOMLinS4: 30 theorems, 25 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 48 unread sub-derivations, premises of <bare> (34), HOL.impI (4), HOL.iffI (1), Pure.transitive (7), Pure.combination (1), HOL.impCE (1), 0 with a world equation in the statement
   TestsHOMLinS4.BarcanPoss :: ?\<phi>
   TestsHOMLinS4.Comprehension1 :: \<lambda>a. A
   TestsHOMLinS4.Comprehension1 :: ?A
   TestsHOMLinS4.Comprehension2 :: A
   TestsHOMLinS4.Comprehension2 :: ?A
   TestsHOMLinS4.Comprehension3 :: A
   TestsHOMLinS4.Comprehension3 :: ?A
   TestsHOMLinS4.ConvBarcanPoss :: ?\<phi>
   TestsHOMLinS4.EQBoolExt3 :: ?\<psi>
   TestsHOMLinS4.EQBoolExt3 :: ?\<phi>
   TestsHOMLinS4.EmptyProperty2 :: ?\<phi>
   TestsHOMLinS4.EmptyProperty3 :: ?\<phi>
   TestsHOMLinS4.EqPrimLeib :: \<lambda>a b. x \<in> insert a bot   [FOREIGN]
   TestsHOMLinS4.Hilbert_A1 :: ?B
   TestsHOMLinS4.Hilbert_A1 :: ?A
   TestsHOMLinS4.Hilbert_A2 :: ?C
   TestsHOMLinS4.Hilbert_A2 :: ?B
   TestsHOMLinS4.Hilbert_A2 :: ?A
   TestsHOMLinS4.Hilbert_MP :: ?B
   TestsHOMLinS4.Hilbert_MP :: ?A
   TestsHOMLinS4.Quant_1 :: ?A
   TestsHOMLinS4.Quant_2 :: ?A
   TestsHOMLinS4.ax4 :: ?\<phi>
   TestsHOMLinS4.axD :: ?\<phi>
   TestsHOMLinS4.axM :: ?\<phi>
   = 13 with no lifted instantiation counted: EQBoolExt1, EQCong, EQFuncExt, EmptyPropertyAndSelfDifference, EqRefl, EqSym, EqTrans, ExImPossibilist, ExImPossibilist1, ExImPossibilist2, ExImPossibilist3, ExImPossibilist4, TruePropertyAndSelfIdentity
== GoedelVariantHOML1inS4: 12 theorems, 25 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 764 unread sub-derivations, premises of <bare> (180), Pure.transitive (291), Pure.combination (289), HOL.eq_reflection (4), 0 with a world equation in the statement
   GoedelVariantHOML1inS4.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML1inS4.Ax2b' :: \<phi>
   GoedelVariantHOML1inS4.Ax4 :: ?\<psi>
   GoedelVariantHOML1inS4.Essence_def :: GoedelVariantHOML1inS4.Essence
   GoedelVariantHOML1inS4.God_def :: G
   GoedelVariantHOML1inS4.NecExist_def :: E
   GoedelVariantHOML1inS4.Th1 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inS4.Th1 :: SOME veriT_vr66. (\<^bold>\<not>(P veriT_vr66 \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inS4.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1inS4.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1inS4.Th1 :: G
   GoedelVariantHOML1inS4.Th1 :: GoedelVariantHOML1inS4.Essence
   GoedelVariantHOML1inS4.Th2 :: G
   GoedelVariantHOML1inS4.Th2 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inS4.Th2 :: SOME veriT_vr66. (\<^bold>\<not>(P veriT_vr66 \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inS4.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1inS4.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1inS4.Th2 :: GoedelVariantHOML1inS4.Essence
   GoedelVariantHOML1inS4.Th2 :: E
   GoedelVariantHOML1inS4.Th2 :: b__
   GoedelVariantHOML1inS4.Th3 :: \<lambda>xb. \<^bold>\<bottom>
   GoedelVariantHOML1inS4.Th3 :: E
   GoedelVariantHOML1inS4.Th3 :: GoedelVariantHOML1inS4.Essence
   GoedelVariantHOML1inS4.Th3 :: ?\<phi>17 B.3 B.2 B.1 B.0
   GoedelVariantHOML1inS4.Th3 :: G
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2inS4: 12 theorems, 22 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 805 unread sub-derivations, premises of <bare> (175), Pure.transitive (313), Pure.combination (313), HOL.eq_reflection (4), 0 with a world equation in the statement
   GoedelVariantHOML2inS4.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2inS4.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML2inS4.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2inS4.Ax2b' :: \<phi>
   GoedelVariantHOML2inS4.Ax4 :: ?\<psi>
   GoedelVariantHOML2inS4.Essence_def :: GoedelVariantHOML2inS4.Essence
   GoedelVariantHOML2inS4.God_def :: G
   GoedelVariantHOML2inS4.NecExist_def :: E
   GoedelVariantHOML2inS4.Th1 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2inS4.Th1 :: SOME veriT_vr75. (\<^bold>\<not>(P veriT_vr75 \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2inS4.Th1 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2inS4.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2inS4.Th1 :: G
   GoedelVariantHOML2inS4.Th1 :: GoedelVariantHOML2inS4.Essence
   GoedelVariantHOML2inS4.Th2 :: G
   GoedelVariantHOML2inS4.Th2 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2inS4.Th2 :: SOME veriT_vr75. (\<^bold>\<not>(P veriT_vr75 \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML2inS4.Th2 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2inS4.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2inS4.Th2 :: GoedelVariantHOML2inS4.Essence
   GoedelVariantHOML2inS4.Th2 :: E
   GoedelVariantHOML2inS4.Th2 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2possInS4: 12 theorems, 22 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 591 unread sub-derivations, premises of <bare> (169), Pure.transitive (209), Pure.combination (209), HOL.eq_reflection (4), 0 with a world equation in the statement
   GoedelVariantHOML2possInS4.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2possInS4.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML2possInS4.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2possInS4.Ax2b' :: \<phi>
   GoedelVariantHOML2possInS4.Ax4 :: ?\<psi>
   GoedelVariantHOML2possInS4.Essence_def :: GoedelVariantHOML2possInS4.Essence
   GoedelVariantHOML2possInS4.God_def :: G
   GoedelVariantHOML2possInS4.NecExist_def :: E
   GoedelVariantHOML2possInS4.Th1 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2possInS4.Th1 :: SOME veriT_vr75. (\<^bold>\<not>(P veriT_vr75 \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))   [ACCESS FOREIGN]
   GoedelVariantHOML2possInS4.Th1 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2possInS4.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2possInS4.Th1 :: G
   GoedelVariantHOML2possInS4.Th1 :: GoedelVariantHOML2possInS4.Essence
   GoedelVariantHOML2possInS4.Th2 :: G
   GoedelVariantHOML2possInS4.Th2 :: SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML2possInS4.Th2 :: SOME veriT_vr75. (\<^bold>\<not>(P veriT_vr75 \<^bold>\<supset> veriT_vr75 (SOME veriT_vr70. (\<^bold>\<not>(G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> (SOME veriT_vr68. \<not> (veriT_vr68 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr70. G veriT_vr70 \<^bold>\<supset> veriT_vr68 veriT_vr70)\<rfloor>)) veriT_vr70))))   [ACCESS FOREIGN]
   GoedelVariantHOML2possInS4.Th2 :: \<^bold>~veriT_sk5__
   GoedelVariantHOML2possInS4.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML2possInS4.Th2 :: GoedelVariantHOML2possInS4.Essence
   GoedelVariantHOML2possInS4.Th2 :: E
   GoedelVariantHOML2possInS4.Th2 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML3inS4: 12 theorems, 22 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 803 unread sub-derivations, premises of <bare> (201), Pure.transitive (287), Pure.combination (303), HOL.eq_reflection (4), HOL.iffD2 (8), 2 with a world equation in the statement
   ? GoedelVariantHOML3inS4.Th1 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4.Th2 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3inS4.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3inS4.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4.Ax2b' :: \<phi>
   GoedelVariantHOML3inS4.Ax4 :: ?\<psi>
   GoedelVariantHOML3inS4.Essence_def :: GoedelVariantHOML3inS4.Essence
   GoedelVariantHOML3inS4.God_def :: G
   GoedelVariantHOML3inS4.NecExist_def :: E
   GoedelVariantHOML3inS4.Th1 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3inS4.Th1 :: SOME veriT_vr70. (\<^bold>\<not>(P veriT_vr70 \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3inS4.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3inS4.Th1 :: SOME veriT_vr58. (\<^bold>\<not>(P veriT_vr58 \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3inS4.Th1 :: G
   GoedelVariantHOML3inS4.Th1 :: GoedelVariantHOML3inS4.Essence
   GoedelVariantHOML3inS4.Th2 :: G
   GoedelVariantHOML3inS4.Th2 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3inS4.Th2 :: SOME veriT_vr70. (\<^bold>\<not>(P veriT_vr70 \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>((HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. (HOMLinHOLonlyS4.existsAt \<^bold>. G) veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML3inS4.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3inS4.Th2 :: SOME veriT_vr58. (\<^bold>\<not>(P veriT_vr58 \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3inS4.Th2 :: GoedelVariantHOML3inS4.Essence
   GoedelVariantHOML3inS4.Th2 :: E
   GoedelVariantHOML3inS4.Th2 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML3possInS4: 12 theorems, 22 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 589 unread sub-derivations, premises of <bare> (195), Pure.transitive (183), Pure.combination (199), HOL.eq_reflection (4), HOL.iffD2 (8), 2 with a world equation in the statement
   ? GoedelVariantHOML3possInS4.Th1 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   ? GoedelVariantHOML3possInS4.Th2 :: unread under HOL.iffD2: (SMT.fun_app G x \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app G x) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x))) veriT_sk0__) = (SMT.fun_app G x = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) x \<longrightarrow> ?a72)   [NOMINAL RIGID]
   GoedelVariantHOML3possInS4.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3possInS4.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3possInS4.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3possInS4.Ax2b' :: \<phi>
   GoedelVariantHOML3possInS4.Ax4 :: ?\<psi>
   GoedelVariantHOML3possInS4.Essence_def :: GoedelVariantHOML3possInS4.Essence
   GoedelVariantHOML3possInS4.God_def :: G
   GoedelVariantHOML3possInS4.NecExist_def :: E
   GoedelVariantHOML3possInS4.Th1 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3possInS4.Th1 :: SOME veriT_vr70. (\<^bold>\<not>(P veriT_vr70 \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))   [ACCESS FOREIGN]
   GoedelVariantHOML3possInS4.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3possInS4.Th1 :: SOME veriT_vr58. (\<^bold>\<not>(P veriT_vr58 \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3possInS4.Th1 :: G
   GoedelVariantHOML3possInS4.Th1 :: GoedelVariantHOML3possInS4.Essence
   GoedelVariantHOML3possInS4.Th2 :: G
   GoedelVariantHOML3possInS4.Th2 :: SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)   [ACCESS FOREIGN]
   GoedelVariantHOML3possInS4.Th2 :: SOME veriT_vr70. (\<^bold>\<not>(P veriT_vr70 \<^bold>\<supset> veriT_vr70 (SOME veriT_vr65. (\<^bold>\<not>(G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65)) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> (SOME veriT_vr63. \<not> (veriT_vr63 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyS4.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> \<^bold>\<not>\<lambda>uu. \<^bold>\<bottom>\<^bold>=G \<^bold>\<and> (\<^bold>\<forall>veriT_vr65. G veriT_vr65 \<^bold>\<supset> veriT_vr63 veriT_vr65)\<rfloor>)) veriT_vr65))))   [ACCESS FOREIGN]
   GoedelVariantHOML3possInS4.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML3possInS4.Th2 :: SOME veriT_vr58. (\<^bold>\<not>(P veriT_vr58 \<^bold>\<supset> veriT_vr58 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML3possInS4.Th2 :: GoedelVariantHOML3possInS4.Essence
   GoedelVariantHOML3possInS4.Th2 :: E
   GoedelVariantHOML3possInS4.Th2 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== ScottVariantHOMLinS4: 11 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 41 unread sub-derivations, premises of <bare> (41), 0 with a world equation in the statement
   ScottVariantHOMLinS4.A2 :: ?\<psi>
   ScottVariantHOMLinS4.Coro :: G
   ScottVariantHOMLinS4.Coro :: \<^bold>~\<phi>
   ScottVariantHOMLinS4.Ess_def :: ScottVariantHOMLinS4.Ess
   ScottVariantHOMLinS4.God_def :: G
   ScottVariantHOMLinS4.NecExist_def :: NE
   ScottVariantHOMLinS4.T1 :: \<^bold>~\<phi>
   ScottVariantHOMLinS4.T2 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLinS4.T2 :: ?\<phi>20 B.3 B.2 B.1 B.0
   ScottVariantHOMLinS4.T2 :: G
   ScottVariantHOMLinS4.T2 :: ScottVariantHOMLinS4.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5
== ScottVariantHOMLpossInS4: 11 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 3 definitions scanned, 0 flagged; 32 unread sub-derivations, premises of <bare> (32), 0 with a world equation in the statement
   ScottVariantHOMLpossInS4.A2 :: ?\<psi>
   ScottVariantHOMLpossInS4.Coro :: G
   ScottVariantHOMLpossInS4.Coro :: \<^bold>~\<phi>
   ScottVariantHOMLpossInS4.Ess_def :: ScottVariantHOMLpossInS4.Ess
   ScottVariantHOMLpossInS4.God_def :: G
   ScottVariantHOMLpossInS4.NecExist_def :: NE
   ScottVariantHOMLpossInS4.T1 :: \<^bold>~\<phi>
   ScottVariantHOMLpossInS4.T2 :: \<lambda>x w. \<not> B.2 x w
   ScottVariantHOMLpossInS4.T2 :: ?\<phi>19 B.3 B.2 B.1 B.0
   ScottVariantHOMLpossInS4.T2 :: G
   ScottVariantHOMLpossInS4.T2 :: ScottVariantHOMLpossInS4.Ess
   = 4 with no lifted instantiation counted: A1, A3, A4, A5


==> anc/OpenQuestions/audit/isabelle-report-whole.txt <==
== wholeterm SurjectiveCantor: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm HOMLinHOL: 3 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm TestsHOML: 32 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm ModalFilter: 0 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm GoedelVariantHOML1: 14 theorems, witness-reading hybrid 3 (+0 inheriting), whole-term flagged 4, EXTRA 1
EXTRA GoedelVariantHOML1.Inconsistency:
== wholeterm GoedelVariantHOML2: 24 theorems, witness-reading hybrid 11 (+0 inheriting), whole-term flagged 11, EXTRA 0
== wholeterm GoedelVariantHOML3: 23 theorems, witness-reading hybrid 12 (+0 inheriting), whole-term flagged 12, EXTRA 0
== wholeterm ThereIsNoEvil1: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm ThereIsNoEvil2: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm ScottVariantHOML: 20 theorems, witness-reading hybrid 5 (+0 inheriting), whole-term flagged 6, EXTRA 1
EXTRA ScottVariantHOML.T3:
    [ACCESS WORLDQ FOREIGN ACTUAL] SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 (SOME v2. (HOMLinHOL.existsAt \<^bold>. G) v2 (Eps (\<^bold>\<not>(\<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mexiactb \<^bold>\<or> (\<^bold>\<forall>v1. \<^bold>\<not>(\<lambda>v0. v0\<^bold>rv1) \<^bold>\<or> (\<lambda>v2. (\<lambda>v0. v2\<^bold>@v1) \<^bold>\<and> (\<lambda>v0. G v2 v1)) \<^bold>\<in> HOMLinHOL.Mexipossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mexiactb \<^bold>\<or> (\<^bold>\<forall>v1. \<^bold>\<not>(\<lambda>v0. v0\<^bold>rv1) \<^bold>\<or> (\<lambda>v2. (\<lambda>v0. v2\<^bold>@v1) \<^bold>\<and> (\<lambda>v0. G v2 v1)) \<^bold>\<in> HOMLinHOL.Mexipossb))))
    [RIGID FOREIGN] v2_1__ v0_5__ v2_6__
    [RIGID FOREIGN] v2_1__ _b0 v2_6__
    [RIGID FOREIGN] v2_1__ _b0 _b1
    [RIGID FOREIGN] v2_1__ _b0 B.0
    [RIGID FOREIGN] SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 _b1)) _b0
== wholeterm HOMLinHOLonlyK: 0 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm ScottVariantHOMLinK: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm ScottVariantHOMLAndersonQuant: 20 theorems, witness-reading hybrid 7 (+0 inheriting), whole-term flagged 7, EXTRA 0
== wholeterm GoedelVariantHOML1poss: 14 theorems, witness-reading hybrid 3 (+0 inheriting), whole-term flagged 4, EXTRA 1
EXTRA GoedelVariantHOML1poss.Inconsistency:
== wholeterm GoedelVariantHOML2poss: 24 theorems, witness-reading hybrid 11 (+0 inheriting), whole-term flagged 11, EXTRA 0
== wholeterm GoedelVariantHOML3poss: 23 theorems, witness-reading hybrid 12 (+0 inheriting), whole-term flagged 12, EXTRA 0
== wholeterm ScottVariantHOMLposs: 20 theorems, witness-reading hybrid 5 (+0 inheriting), whole-term flagged 6, EXTRA 1
EXTRA ScottVariantHOMLposs.T3:
    [ACCESS WORLDQ FOREIGN] SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 (SOME v2. G v2 (Eps (\<^bold>\<not>(\<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mexipossb \<^bold>\<or> (\<^bold>\<forall>v1. \<^bold>\<not>(\<lambda>v0. v0\<^bold>rv1) \<^bold>\<or> (\<lambda>v2 v0. G v2 v1) \<^bold>\<in> HOMLinHOL.Mexipossb))))))) (Eps (\<^bold>\<not>(\<^bold>\<not>G \<^bold>\<in> HOMLinHOL.Mexipossb \<^bold>\<or> (\<^bold>\<forall>v1. \<^bold>\<not>(\<lambda>v0. v0\<^bold>rv1) \<^bold>\<or> (\<lambda>v2 v0. G v2 v1) \<^bold>\<in> HOMLinHOL.Mexipossb))))
    [RIGID FOREIGN] v2_1__ v0_5__ v2_6__
    [RIGID FOREIGN] v2_1__ _b0 v2_6__
    [RIGID FOREIGN] v2_1__ _b0 _b1
    [RIGID FOREIGN] v2_1__ _b0 B.0
    [RIGID FOREIGN] SOME v2. (\<^bold>\<not>(\<^bold>\<not>v2 \<^bold>\<in> P \<^bold>\<or> v2 _b1)) _b0
== wholeterm EvilDerivable: 19 theorems, witness-reading hybrid 6 (+0 inheriting), whole-term flagged 6, EXTRA 0
== wholeterm GoedelVariantHOML1AndersonQuant: 14 theorems, witness-reading hybrid 4 (+0 inheriting), whole-term flagged 4, EXTRA 0
== wholeterm GoedelVariantHOML2AndersonQuant: 24 theorems, witness-reading hybrid 11 (+0 inheriting), whole-term flagged 11, EXTRA 0
== wholeterm GoedelVariantHOML3AndersonQuant: 23 theorems, witness-reading hybrid 12 (+0 inheriting), whole-term flagged 12, EXTRA 0
== wholeterm HOMLinHOLonlyS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm TestsHOMLinS4: 30 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm GoedelVariantHOML1inS4: 12 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm GoedelVariantHOML2inS4: 12 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm GoedelVariantHOML2possInS4: 12 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm GoedelVariantHOML3inS4: 12 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm GoedelVariantHOML3possInS4: 12 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm ScottVariantHOMLinS4: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm ScottVariantHOMLpossInS4: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0


==> anc/OpenQuestions/audit/isar/IsarAudit.thy <==
theory IsarAudit imports "Replay2026" "Replay2026AQ" "Replay2026Evil" "Replay2026MC" "Replay2026Poss" "Replay2026S4" "Replay2026PossL" "Replay2026AQL" "Replay2026Tests" "Replay2026TestsS4" "Replay2026ScottPossU" "Replay2026UE_GoedelVariantHOML2" "Replay2026UE_GoedelVariantHOML3" "Replay2026UE_GoedelVariantHOML3poss" "Replay2026UE_GoedelVariantHOML3AndersonQuant" "Replay2026UE_ScottVariantHOML" "Replay2026UE_ScottVariantHOMLAndersonQuant" "Replay2026UE_ScottVariantHOMLposs" "GoedelVariantHOML1inK" "Replay2026V1_GoedelVariantHOML1" "Replay2026V1_GoedelVariantHOML1AndersonQuant" "Replay2026V1_GoedelVariantHOML1poss" "Replay2026V1_GoedelVariantHOML1inS4" "Replay2026V2_GoedelVariantHOML2" "Replay2026V2_GoedelVariantHOML2inS4" "Replay2026V2_GoedelVariantHOML2possInS4" "Replay2026V3_GoedelVariantHOML3" "Replay2026V3_GoedelVariantHOML3AndersonQuant" "Replay2026V3_GoedelVariantHOML3poss" "Replay2026V3_GoedelVariantHOML3inS4" "Replay2026V3_GoedelVariantHOML3possInS4" "Replay2026EvilDerivable" "Replay2026Scott_ScottVariantHOML" "Replay2026Scott_ScottVariantHOMLAndersonQuant"
begin
ML_file "../HybridAudit.ML"
ML \<open>
val thys = ["Replay2026", "Replay2026AQ", "Replay2026Evil", "Replay2026MC", "Replay2026Poss", "Replay2026S4", "Replay2026PossL", "Replay2026AQL", "Replay2026Tests", "Replay2026TestsS4", "Replay2026ScottPossU", "Replay2026UE_GoedelVariantHOML2", "Replay2026UE_GoedelVariantHOML3", "Replay2026UE_GoedelVariantHOML3poss", "Replay2026UE_GoedelVariantHOML3AndersonQuant", "Replay2026UE_ScottVariantHOML", "Replay2026UE_ScottVariantHOMLAndersonQuant", "Replay2026UE_ScottVariantHOMLposs", "GoedelVariantHOML1inK", "Replay2026V1_GoedelVariantHOML1", "Replay2026V1_GoedelVariantHOML1AndersonQuant", "Replay2026V1_GoedelVariantHOML1poss", "Replay2026V1_GoedelVariantHOML1inS4", "Replay2026V2_GoedelVariantHOML2", "Replay2026V2_GoedelVariantHOML2inS4", "Replay2026V2_GoedelVariantHOML2possInS4", "Replay2026V3_GoedelVariantHOML3", "Replay2026V3_GoedelVariantHOML3AndersonQuant", "Replay2026V3_GoedelVariantHOML3poss", "Replay2026V3_GoedelVariantHOML3inS4", "Replay2026V3_GoedelVariantHOML3possInS4", "Replay2026EvilDerivable", "Replay2026Scott_ScottVariantHOML", "Replay2026Scott_ScottVariantHOMLAndersonQuant"];
val here = \<^theory>;
\<comment>\<open>the detectors append, so start from empty reports\<close>
val files = {plain = SOME "isar-report.txt", filtered = SOME "isar-report-filtered.txt", heads = SOME "isar-heads.txt", whole = SOME "isar-report-whole.txt"};
val () = List.app (fn f => File.write (Path.explode f) "") ["isar-report.txt", "isar-report-filtered.txt", "isar-heads.txt", "isar-report-whole.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all_whole files here n thys) thys;
\<close>
end


==> anc/OpenQuestions/audit/isar/ROOT <==
(* The hybrid-witness detector over the hand-written Isar replays of
   tools/isabelle/crosscheck.  Separate ROOT so that this session and NotesBase do not both
   claim the directory of the Notes sources.  Run

     isabelle build -d . -d <dir of the Notes session> IsarAudit  *)
session IsarAudit = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  sessions
    Notes_On_Goedels_Ontological_Argument
  directories
    "../../../tools/isabelle/crosscheck"
  theories
    IsarAudit


==> anc/OpenQuestions/audit/isar/isar-report-filtered.txt <==
== Replay2026: 1 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 90 unread sub-derivations, premises of Pure.transitive (62), <bare> (28), 0 with a world equation in the statement
   = 1 with no lifted instantiation counted: Th4_replayed
== Replay2026AQ: 1 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 90 unread sub-derivations, premises of Pure.transitive (62), <bare> (28), 0 with a world equation in the statement
   = 1 with no lifted instantiation counted: Th4_replayed
== Replay2026Evil: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 39 unread sub-derivations, premises of <bare> (16), Pure.transitive (23), 0 with a world equation in the statement
   Replay2026Evil.NecNoEvil_replayed :: \<^bold>\<emptyset>
== Replay2026MC: 1 theorems, 2 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 17 unread sub-derivations, premises of Pure.transitive (6), <bare> (11), 0 with a world equation in the statement
   Replay2026MC.MC_replayed :: \<lambda>y. \<phi>
   Replay2026MC.MC_replayed :: ?\<phi>
== Replay2026Poss: 1 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 74 unread sub-derivations, premises of Pure.transitive (52), <bare> (22), 0 with a world equation in the statement
   = 1 with no lifted instantiation counted: Th4_replayed
== Replay2026S4: 1 theorems, 2 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 23 unread sub-derivations, premises of <bare> (14), Pure.transitive (8), Pure.combination (1), 0 with a world equation in the statement
   Replay2026S4.Th3_refl :: \<lambda>y. \<^bold>\<bottom>
   Replay2026S4.Th3_refl :: E
== Replay2026PossL: 11 theorems, 48 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 485 unread sub-derivations, premises of Pure.transitive (232), <bare> (239), Pure.combination (14), 0 with a world equation in the statement
   Replay2026PossL.Filter_replayed :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Replay2026PossL.Filter_replayed :: G
   Replay2026PossL.Filter_replayed :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Replay2026PossL.Filter_replayed :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   Replay2026PossL.Filter_replayed :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   Replay2026PossL.Filter_replayed :: E
   Replay2026PossL.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.Filter_replayed :: \<lambda>y. \<phi>
   Replay2026PossL.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallpossb
   Replay2026PossL.MC_replayed :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Replay2026PossL.MC_replayed :: G
   Replay2026PossL.MC_replayed :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Replay2026PossL.MC_replayed :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   Replay2026PossL.MC_replayed :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   Replay2026PossL.MC_replayed :: E
   Replay2026PossL.MC_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.MC_replayed :: \<lambda>y. \<phi>
   Replay2026PossL.MC_replayed :: ?\<phi>
   Replay2026PossL.Monotheism_replayed :: \<^bold>~Q__
   Replay2026PossL.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.Th2_replayed :: E
   Replay2026PossL.Th2_replayed :: G
   Replay2026PossL.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.Th3_replayed :: E
   Replay2026PossL.Th3_replayed :: G
   Replay2026PossL.Th4_replayed :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Replay2026PossL.Th4_replayed :: G
   Replay2026PossL.Th4_replayed :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Replay2026PossL.Th4_replayed :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   Replay2026PossL.Th4_replayed :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   Replay2026PossL.Th5_replayed :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Replay2026PossL.Th5_replayed :: G
   Replay2026PossL.Th5_replayed :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Replay2026PossL.Th5_replayed :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   Replay2026PossL.Th5_replayed :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   Replay2026PossL.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.Th5_replayed :: E
   Replay2026PossL.UltraFilter_replayed :: \<lambda>x v. bot (?x81 B.0 v x) (?y82 B.0 v x)
   Replay2026PossL.UltraFilter_replayed :: G
   Replay2026PossL.UltraFilter_replayed :: \<lambda>x w. \<not> bot (?x81 B.0 w x) (?y82 B.0 w x)
   Replay2026PossL.UltraFilter_replayed :: \<lambda>x v. bot (?x31 B.0 v x) (?y32 B.0 v x)
   Replay2026PossL.UltraFilter_replayed :: \<lambda>x w. \<not> bot (?x31 B.0 w x) (?y32 B.0 w x)
   Replay2026PossL.UltraFilter_replayed :: E
   Replay2026PossL.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026PossL.UltraFilter_replayed :: \<lambda>y. \<phi>
   Replay2026PossL.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallpossb
   Replay2026PossL.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
   = 1 with no lifted instantiation counted: L_replayed
== Replay2026AQL: 11 theorems, 30 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 555 unread sub-derivations, premises of Pure.transitive (263), <bare> (278), Pure.combination (14), 0 with a world equation in the statement
   Replay2026AQL.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Filter_replayed :: G
   Replay2026AQL.Filter_replayed :: E
   Replay2026AQL.Filter_replayed :: \<lambda>y. \<phi>
   Replay2026AQL.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   Replay2026AQL.MC_replayed :: G
   Replay2026AQL.MC_replayed :: E
   Replay2026AQL.MC_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.MC_replayed :: \<lambda>y. \<phi>
   Replay2026AQL.MC_replayed :: ?\<phi>
   Replay2026AQL.Monotheism_replayed :: \<^bold>~Q__
   Replay2026AQL.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Th2_replayed :: G
   Replay2026AQL.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Th2_replayed :: E
   Replay2026AQL.Th3_replayed :: G
   Replay2026AQL.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Th3_replayed :: E
   Replay2026AQL.Th4_replayed :: G
   Replay2026AQL.Th4_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Th4_replayed :: E
   Replay2026AQL.Th5_replayed :: G
   Replay2026AQL.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.Th5_replayed :: E
   Replay2026AQL.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026AQL.UltraFilter_replayed :: G
   Replay2026AQL.UltraFilter_replayed :: E
   Replay2026AQL.UltraFilter_replayed :: \<lambda>y. \<phi>
   Replay2026AQL.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   Replay2026AQL.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
   = 1 with no lifted instantiation counted: L_replayed
== Replay2026Tests: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 12 unread sub-derivations, premises of Pure.transitive (5), <bare> (5), Pure.combination (2), 0 with a world equation in the statement
   Replay2026Tests.EqPrimLeib_replayed :: \<lambda>a b. a = x
== Replay2026TestsS4: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 12 unread sub-derivations, premises of Pure.transitive (5), <bare> (5), Pure.combination (2), 0 with a world equation in the statement
   Replay2026TestsS4.EqPrimLeib_replayed :: \<lambda>a b. a = x
== Replay2026ScottPossU: 5 theorems, 13 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 150 unread sub-derivations, premises of Pure.transitive (76), <bare> (60), Pure.combination (14), 0 with a world equation in the statement
   Replay2026ScottPossU.Filter_replayed :: NE
   Replay2026ScottPossU.Filter_replayed :: G
   Replay2026ScottPossU.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026ScottPossU.MC_replayed :: NE
   Replay2026ScottPossU.MC_replayed :: G
   Replay2026ScottPossU.MC_replayed :: \<lambda>a. \<phi>
   Replay2026ScottPossU.MC_replayed :: ?\<phi>
   Replay2026ScottPossU.Monotheism_replayed :: \<^bold>~Q__
   Replay2026ScottPossU.T3_replayed :: NE
   Replay2026ScottPossU.T3_replayed :: G
   Replay2026ScottPossU.UltraFilter_replayed :: NE
   Replay2026ScottPossU.UltraFilter_replayed :: G
   Replay2026ScottPossU.UltraFilter_replayed :: \<^bold>~\<psi>__
== Replay2026UE_GoedelVariantHOML2: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_GoedelVariantHOML2.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
== Replay2026UE_GoedelVariantHOML3: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_GoedelVariantHOML3.UniqueEss3_replayed :: \<lambda>z. z\<^bold>\<equiv>x
== Replay2026UE_GoedelVariantHOML3poss: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_GoedelVariantHOML3poss.UniqueEss3_replayed :: \<lambda>z. z\<^bold>\<equiv>x
== Replay2026UE_GoedelVariantHOML3AndersonQuant: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_GoedelVariantHOML3AndersonQuant.UniqueEss3_replayed :: \<lambda>z. z\<^bold>\<equiv>x
== Replay2026UE_ScottVariantHOML: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_ScottVariantHOML.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
== Replay2026UE_ScottVariantHOMLAndersonQuant: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_ScottVariantHOMLAndersonQuant.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
== Replay2026UE_ScottVariantHOMLposs: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 5 unread sub-derivations, premises of <bare> (3), Pure.transitive (2), 0 with a world equation in the statement
   Replay2026UE_ScottVariantHOMLposs.UniqueEss3_replayed :: \<lambda>a. a\<^bold>\<equiv>x
== GoedelVariantHOML1inK: 13 theorems, 34 lifted instantiations, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 1217 unread sub-derivations, premises of <bare> (475), Pure.transitive (382), Pure.combination (356), HOL.eq_reflection (4), 0 with a world equation in the statement
   GoedelVariantHOML1inK.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML1inK.Ax2b' :: \<phi>
   GoedelVariantHOML1inK.Ax4 :: ?\<psi>
   GoedelVariantHOML1inK.EmptyEssL :: GoedelVariantHOML1inK.Essence
   GoedelVariantHOML1inK.EmptyEssL :: \<lambda>y. \<^bold>\<bottom>
   GoedelVariantHOML1inK.Essence_def :: GoedelVariantHOML1inK.Essence
   GoedelVariantHOML1inK.God_def :: G
   GoedelVariantHOML1inK.Inconsistency :: HOMLinHOLonlyK.Mnegpred
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML1inK.Inconsistency :: uua__ uu__
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>x. \<lambda>y. \<^bold>\<bottom>Ess.x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<^bold>\<bottom>)
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>v0. \<^bold>\<bottom>
   GoedelVariantHOML1inK.Inconsistency :: E
   GoedelVariantHOML1inK.Inconsistency :: b__
   GoedelVariantHOML1inK.Inconsistency :: GoedelVariantHOML1inK.Essence
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>y. \<^bold>\<bottom>
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   GoedelVariantHOML1inK.Inconsistency :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   GoedelVariantHOML1inK.NecExist_def :: E
   GoedelVariantHOML1inK.Th1 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inK.Th1 :: SOME veriT_vr66. (\<^bold>\<not>(P veriT_vr66 \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inK.Th1 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1inK.Th1 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1inK.Th1 :: G
   GoedelVariantHOML1inK.Th1 :: GoedelVariantHOML1inK.Essence
   GoedelVariantHOML1inK.Th2 :: G
   GoedelVariantHOML1inK.Th2 :: SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inK.Th2 :: SOME veriT_vr66. (\<^bold>\<not>(P veriT_vr66 \<^bold>\<supset> veriT_vr66 (SOME veriT_vr61. (\<^bold>\<not>((HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61)) (Eps (\<^bold>\<not>(HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))))) (Eps (\<^bold>\<not>(HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> (SOME veriT_vr59. \<not> (veriT_vr59 x (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<longrightarrow> \<lfloor>HOMLinHOLonlyK.R (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x))) \<^bold>\<supset> (\<^bold>\<forall>veriT_vr61. (HOMLinHOLonlyK.existsAt \<^bold>. G) veriT_vr61 \<^bold>\<supset> veriT_vr59 veriT_vr61)\<rfloor>)) veriT_vr61))))   [ACCESS FOREIGN ACTUAL]
   GoedelVariantHOML1inK.Th2 :: \<^bold>~veriT_sk2__
   GoedelVariantHOML1inK.Th2 :: SOME veriT_vr54. (\<^bold>\<not>(P veriT_vr54 \<^bold>\<supset> veriT_vr54 x)) (Eps (\<^bold>\<not>(G x \<^bold>\<supset> GEss.x)))   [FOREIGN]
   GoedelVariantHOML1inK.Th2 :: GoedelVariantHOML1inK.Essence
   GoedelVariantHOML1inK.Th2 :: E
   GoedelVariantHOML1inK.Th2 :: b__
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== Replay2026V1_GoedelVariantHOML1: 4 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 131 unread sub-derivations, premises of <bare> (64), Pure.transitive (67), 0 with a world equation in the statement
   Replay2026V1_GoedelVariantHOML1.Inconsistency_replayed :: \<^bold>\<emptyset>
   Replay2026V1_GoedelVariantHOML1.Inconsistency_replayed :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   Replay2026V1_GoedelVariantHOML1.Inconsistency_replayed :: \<lambda>x v. bot (?x27 B.0 v x) (?y28 B.0 v x)
   Replay2026V1_GoedelVariantHOML1.Inconsistency_replayed :: \<lambda>x w. \<not> bot (?x27 B.0 w x) (?y28 B.0 w x)
   Replay2026V1_GoedelVariantHOML1.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1.Th2_replayed :: G
   Replay2026V1_GoedelVariantHOML1.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1.Th2_replayed :: E
   Replay2026V1_GoedelVariantHOML1.Th3_replayed :: G
   Replay2026V1_GoedelVariantHOML1.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1.Th3_replayed :: E
== Replay2026V1_GoedelVariantHOML1AndersonQuant: 4 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 131 unread sub-derivations, premises of <bare> (64), Pure.transitive (67), 0 with a world equation in the statement
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Inconsistency_replayed :: \<^bold>\<emptyset>
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Inconsistency_replayed :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Inconsistency_replayed :: \<lambda>x v. bot (?x26 B.0 v x) (?y27 B.0 v x)
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Inconsistency_replayed :: \<lambda>x w. \<not> bot (?x26 B.0 w x) (?y27 B.0 w x)
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th2_replayed :: G
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th2_replayed :: E
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th3_replayed :: G
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1AndersonQuant.Th3_replayed :: E
== Replay2026V1_GoedelVariantHOML1poss: 4 theorems, 11 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 122 unread sub-derivations, premises of <bare> (55), Pure.transitive (59), Pure.combination (8), 0 with a world equation in the statement
   Replay2026V1_GoedelVariantHOML1poss.Inconsistency_replayed :: \<^bold>\<emptyset>
   Replay2026V1_GoedelVariantHOML1poss.Inconsistency_replayed :: \<lambda>x. \<^bold>\<box>\<^bold>\<bottom>
   Replay2026V1_GoedelVariantHOML1poss.Inconsistency_replayed :: \<lambda>x v. bot (?x26 B.0 v x) (?y27 B.0 v x)
   Replay2026V1_GoedelVariantHOML1poss.Inconsistency_replayed :: \<lambda>x w. \<not> bot (?x26 B.0 w x) (?y27 B.0 w x)
   Replay2026V1_GoedelVariantHOML1poss.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1poss.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1poss.Th2_replayed :: E
   Replay2026V1_GoedelVariantHOML1poss.Th2_replayed :: G
   Replay2026V1_GoedelVariantHOML1poss.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1poss.Th3_replayed :: E
   Replay2026V1_GoedelVariantHOML1poss.Th3_replayed :: G
== Replay2026V1_GoedelVariantHOML1inS4: 2 theorems, 4 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 39 unread sub-derivations, premises of Pure.transitive (26), <bare> (13), 0 with a world equation in the statement
   Replay2026V1_GoedelVariantHOML1inS4.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1inS4.Th2_replayed :: G
   Replay2026V1_GoedelVariantHOML1inS4.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V1_GoedelVariantHOML1inS4.Th2_replayed :: E
== Replay2026V2_GoedelVariantHOML2: 10 theorems, 29 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 544 unread sub-derivations, premises of Pure.transitive (261), <bare> (263), Pure.combination (20), 0 with a world equation in the statement
   Replay2026V2_GoedelVariantHOML2.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Filter_replayed :: G
   Replay2026V2_GoedelVariantHOML2.Filter_replayed :: E
   Replay2026V2_GoedelVariantHOML2.Filter_replayed :: \<lambda>a. \<phi>
   Replay2026V2_GoedelVariantHOML2.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   Replay2026V2_GoedelVariantHOML2.MC_replayed :: G
   Replay2026V2_GoedelVariantHOML2.MC_replayed :: E
   Replay2026V2_GoedelVariantHOML2.MC_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.MC_replayed :: \<lambda>a. \<phi>
   Replay2026V2_GoedelVariantHOML2.MC_replayed :: ?\<phi>
   Replay2026V2_GoedelVariantHOML2.Monotheism_replayed :: \<^bold>~Q__
   Replay2026V2_GoedelVariantHOML2.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Th2_replayed :: G
   Replay2026V2_GoedelVariantHOML2.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Th2_replayed :: E
   Replay2026V2_GoedelVariantHOML2.Th3_replayed :: G
   Replay2026V2_GoedelVariantHOML2.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Th3_replayed :: E
   Replay2026V2_GoedelVariantHOML2.Th4_replayed :: G
   Replay2026V2_GoedelVariantHOML2.Th4_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Th4_replayed :: E
   Replay2026V2_GoedelVariantHOML2.Th5_replayed :: G
   Replay2026V2_GoedelVariantHOML2.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.Th5_replayed :: E
   Replay2026V2_GoedelVariantHOML2.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2.UltraFilter_replayed :: G
   Replay2026V2_GoedelVariantHOML2.UltraFilter_replayed :: E
   Replay2026V2_GoedelVariantHOML2.UltraFilter_replayed :: \<lambda>a. \<phi>
   Replay2026V2_GoedelVariantHOML2.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   = 1 with no lifted instantiation counted: L_replayed
== Replay2026V2_GoedelVariantHOML2inS4: 2 theorems, 4 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 39 unread sub-derivations, premises of Pure.transitive (26), <bare> (13), 0 with a world equation in the statement
   Replay2026V2_GoedelVariantHOML2inS4.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2inS4.Th2_replayed :: G
   Replay2026V2_GoedelVariantHOML2inS4.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2inS4.Th2_replayed :: E
== Replay2026V2_GoedelVariantHOML2possInS4: 2 theorems, 4 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 39 unread sub-derivations, premises of Pure.transitive (26), <bare> (13), 0 with a world equation in the statement
   Replay2026V2_GoedelVariantHOML2possInS4.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2possInS4.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V2_GoedelVariantHOML2possInS4.Th2_replayed :: E
   Replay2026V2_GoedelVariantHOML2possInS4.Th2_replayed :: G
== Replay2026V3_GoedelVariantHOML3: 11 theorems, 26 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 690 unread sub-derivations, premises of Pure.transitive (354), <bare> (275), Pure.combination (61), 0 with a world equation in the statement
   Replay2026V3_GoedelVariantHOML3.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.Filter_replayed :: G
   Replay2026V3_GoedelVariantHOML3.Filter_replayed :: E
   Replay2026V3_GoedelVariantHOML3.Filter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   Replay2026V3_GoedelVariantHOML3.MC_replayed :: G
   Replay2026V3_GoedelVariantHOML3.MC_replayed :: E
   Replay2026V3_GoedelVariantHOML3.MC_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.MC_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3.MC_replayed :: ?\<phi>
   Replay2026V3_GoedelVariantHOML3.Monotheism_replayed :: \<^bold>~Q__
   Replay2026V3_GoedelVariantHOML3.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.Th2_replayed :: G
   Replay2026V3_GoedelVariantHOML3.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.Th2_replayed :: E
   Replay2026V3_GoedelVariantHOML3.Th3_replayed :: G
   Replay2026V3_GoedelVariantHOML3.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.Th3_replayed :: E
   Replay2026V3_GoedelVariantHOML3.Th5_replayed :: G
   Replay2026V3_GoedelVariantHOML3.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.Th5_replayed :: E
   Replay2026V3_GoedelVariantHOML3.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3.UltraFilter_replayed :: G
   Replay2026V3_GoedelVariantHOML3.UltraFilter_replayed :: E
   Replay2026V3_GoedelVariantHOML3.UltraFilter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   = 3 with no lifted instantiation counted: L_replayed, NegProps_replayed, PosProps_replayed
== Replay2026V3_GoedelVariantHOML3AndersonQuant: 11 theorems, 26 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 690 unread sub-derivations, premises of Pure.transitive (354), <bare> (275), Pure.combination (61), 0 with a world equation in the statement
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Filter_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Filter_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Filter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   Replay2026V3_GoedelVariantHOML3AndersonQuant.MC_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.MC_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.MC_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.MC_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3AndersonQuant.MC_replayed :: ?\<phi>
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Monotheism_replayed :: \<^bold>~Q__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th2_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th2_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th3_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th3_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th5_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.Th5_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3AndersonQuant.UltraFilter_replayed :: G
   Replay2026V3_GoedelVariantHOML3AndersonQuant.UltraFilter_replayed :: E
   Replay2026V3_GoedelVariantHOML3AndersonQuant.UltraFilter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3AndersonQuant.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallactb
   = 3 with no lifted instantiation counted: L_replayed, NegProps_replayed, PosProps_replayed
== Replay2026V3_GoedelVariantHOML3poss: 11 theorems, 26 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 599 unread sub-derivations, premises of Pure.transitive (349), <bare> (194), Pure.combination (56), 0 with a world equation in the statement
   Replay2026V3_GoedelVariantHOML3poss.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.Filter_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.Filter_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.Filter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3poss.Filter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallpossb
   Replay2026V3_GoedelVariantHOML3poss.MC_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.MC_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.MC_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.MC_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3poss.MC_replayed :: ?\<phi>
   Replay2026V3_GoedelVariantHOML3poss.Monotheism_replayed :: \<^bold>~Q__
   Replay2026V3_GoedelVariantHOML3poss.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.Th2_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.Th2_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.Th3_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.Th3_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.Th3_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.Th5_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.Th5_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.Th5_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3poss.UltraFilter_replayed :: E
   Replay2026V3_GoedelVariantHOML3poss.UltraFilter_replayed :: G
   Replay2026V3_GoedelVariantHOML3poss.UltraFilter_replayed :: \<lambda>a. \<phi>
   Replay2026V3_GoedelVariantHOML3poss.UltraFilter_replayed :: (\<lambda>x. \<phi>__ x \<^bold>\<supset> \<psi>__ x) \<^bold>\<in> HOMLinHOL.Mallpossb
   = 3 with no lifted instantiation counted: L_replayed, NegProps_replayed, PosProps_replayed
== Replay2026V3_GoedelVariantHOML3inS4: 2 theorems, 4 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 41 unread sub-derivations, premises of Pure.transitive (26), <bare> (15), 0 with a world equation in the statement
   Replay2026V3_GoedelVariantHOML3inS4.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3inS4.Th2_replayed :: G
   Replay2026V3_GoedelVariantHOML3inS4.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3inS4.Th2_replayed :: E
== Replay2026V3_GoedelVariantHOML3possInS4: 2 theorems, 4 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 41 unread sub-derivations, premises of Pure.transitive (26), <bare> (15), 0 with a world equation in the statement
   Replay2026V3_GoedelVariantHOML3possInS4.Th1_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3possInS4.Th2_replayed :: \<^bold>~\<psi>__
   Replay2026V3_GoedelVariantHOML3possInS4.Th2_replayed :: E
   Replay2026V3_GoedelVariantHOML3possInS4.Th2_replayed :: G
== Replay2026EvilDerivable: 6 theorems, 16 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 282 unread sub-derivations, premises of Pure.transitive (172), <bare> (93), Pure.combination (17), 0 with a world equation in the statement
   Replay2026EvilDerivable.Filter_replayed :: Evil
   Replay2026EvilDerivable.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026EvilDerivable.Filter_replayed :: E
   Replay2026EvilDerivable.Filter_replayed :: \<inverse> (\<phi>__ \<^bold>. \<psi>__)
   Replay2026EvilDerivable.Monoevilism_replayed :: \<^bold>~Q__
   Replay2026EvilDerivable.T3_replayed :: \<^bold>~\<psi>__
   Replay2026EvilDerivable.T4_replayed :: Evil
   Replay2026EvilDerivable.T4_replayed :: \<^bold>~\<psi>__
   Replay2026EvilDerivable.T4_replayed :: E
   Replay2026EvilDerivable.T5_replayed :: Evil
   Replay2026EvilDerivable.T5_replayed :: \<^bold>~\<psi>__
   Replay2026EvilDerivable.T5_replayed :: E
   Replay2026EvilDerivable.UltraFilter_replayed :: Evil
   Replay2026EvilDerivable.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026EvilDerivable.UltraFilter_replayed :: E
   Replay2026EvilDerivable.UltraFilter_replayed :: \<inverse> (\<phi>__ \<^bold>. \<psi>__)
== Replay2026Scott_ScottVariantHOML: 5 theorems, 13 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 162 unread sub-derivations, premises of Pure.transitive (80), <bare> (64), Pure.combination (18), 0 with a world equation in the statement
   Replay2026Scott_ScottVariantHOML.Filter_replayed :: G
   Replay2026Scott_ScottVariantHOML.Filter_replayed :: NE
   Replay2026Scott_ScottVariantHOML.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOML.MC_replayed :: G
   Replay2026Scott_ScottVariantHOML.MC_replayed :: NE
   Replay2026Scott_ScottVariantHOML.MC_replayed :: \<lambda>a. \<phi>
   Replay2026Scott_ScottVariantHOML.MC_replayed :: ?\<phi>
   Replay2026Scott_ScottVariantHOML.Monotheism_replayed :: \<^bold>~Q__
   Replay2026Scott_ScottVariantHOML.T3_replayed :: G
   Replay2026Scott_ScottVariantHOML.T3_replayed :: NE
   Replay2026Scott_ScottVariantHOML.UltraFilter_replayed :: G
   Replay2026Scott_ScottVariantHOML.UltraFilter_replayed :: NE
   Replay2026Scott_ScottVariantHOML.UltraFilter_replayed :: \<^bold>~\<psi>__
== Replay2026Scott_ScottVariantHOMLAndersonQuant: 6 theorems, 16 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 187 unread sub-derivations, premises of Pure.transitive (96), <bare> (77), Pure.combination (14), 0 with a world equation in the statement
   Replay2026Scott_ScottVariantHOMLAndersonQuant.Filter_replayed :: G
   Replay2026Scott_ScottVariantHOMLAndersonQuant.Filter_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.Filter_replayed :: NE
   Replay2026Scott_ScottVariantHOMLAndersonQuant.MC_replayed :: G
   Replay2026Scott_ScottVariantHOMLAndersonQuant.MC_replayed :: NE
   Replay2026Scott_ScottVariantHOMLAndersonQuant.MC_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.MC_replayed :: \<lambda>a. \<phi>
   Replay2026Scott_ScottVariantHOMLAndersonQuant.MC_replayed :: ?\<phi>
   Replay2026Scott_ScottVariantHOMLAndersonQuant.Monotheism_replayed :: \<^bold>~Q__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.T2_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.T3_replayed :: G
   Replay2026Scott_ScottVariantHOMLAndersonQuant.T3_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.T3_replayed :: NE
   Replay2026Scott_ScottVariantHOMLAndersonQuant.UltraFilter_replayed :: G
   Replay2026Scott_ScottVariantHOMLAndersonQuant.UltraFilter_replayed :: \<^bold>~\<psi>__
   Replay2026Scott_ScottVariantHOMLAndersonQuant.UltraFilter_replayed :: NE


==> anc/OpenQuestions/audit/isar/isar-report-whole.txt <==
== wholeterm Replay2026: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026AQ: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026Evil: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026MC: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026Poss: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026S4: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026PossL: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026AQL: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026Tests: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026TestsS4: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026ScottPossU: 5 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_GoedelVariantHOML2: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_GoedelVariantHOML3: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_GoedelVariantHOML3poss: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_GoedelVariantHOML3AndersonQuant: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_ScottVariantHOML: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_ScottVariantHOMLAndersonQuant: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026UE_ScottVariantHOMLposs: 1 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm GoedelVariantHOML1inK: 13 theorems, witness-reading hybrid 2 (+0 inheriting), whole-term flagged 3, EXTRA 1
EXTRA GoedelVariantHOML1inK.Inconsistency:
== wholeterm Replay2026V1_GoedelVariantHOML1: 4 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V1_GoedelVariantHOML1AndersonQuant: 4 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V1_GoedelVariantHOML1poss: 4 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V1_GoedelVariantHOML1inS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V2_GoedelVariantHOML2: 10 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V2_GoedelVariantHOML2inS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V2_GoedelVariantHOML2possInS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V3_GoedelVariantHOML3: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V3_GoedelVariantHOML3AndersonQuant: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V3_GoedelVariantHOML3poss: 11 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V3_GoedelVariantHOML3inS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026V3_GoedelVariantHOML3possInS4: 2 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026EvilDerivable: 6 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026Scott_ScottVariantHOML: 5 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Replay2026Scott_ScottVariantHOMLAndersonQuant: 6 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0


==> anc/OpenQuestions/audit/isar2/IsarAudit2.thy <==
theory IsarAudit2 imports MCbyHand
begin
ML_file "../HybridAudit.ML"
ML \<open>
val thys = ["MCbyHand"];
val here = \<^theory>;
\<comment>\<open>the detectors append, so start from empty reports\<close>
val files = {plain = SOME "mc-report.txt", filtered = SOME "mc-report-filtered.txt", heads = SOME "mc-heads.txt"};
val () = List.app (fn f => File.write (Path.explode f) "") ["mc-report.txt", "mc-report-filtered.txt", "mc-heads.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all files here n thys) thys;
\<close>
end


==> anc/OpenQuestions/audit/isar2/MCbyHand.thy <==
theory MCbyHand imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2"
begin

text \<open>Modal collapse, written out after the Lean proof of the port: the essence is
  instantiated with the constant property and every step is a rule application.\<close>

theorem MC_by_hand: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof (rule allI, rule impI, rule allI, rule impI)
  fix w v
  assume hphi: "\<phi> w" and hwv: "w \<^bold>r v"
  have hvw: "v \<^bold>r w" by (rule Rsymm[rule_format, OF hwv])
  have hex: "(\<^bold>\<exists>\<^sup>Ex. G x) w" by (rule Th5[rule_format, OF hvw])
  obtain x where hx: "x \<^bold>@ w" and hGx: "G x w" using hex by auto
  have hexv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by (rule Th5[rule_format, OF hwv])
  obtain z where hz: "z \<^bold>@ v" and hGz: "G z v" using hexv by auto
  have hess: "(G Ess. x) w" by (rule Th1[rule_format, OF hGx])
  have hall: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
    using hess[unfolded Essence_def] by (rule conjunct2)
  have hstep: "((\<lambda>_. \<phi>) x \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>_. \<phi>))) w" by (rule hall[THEN spec])
  have hincl: "(G \<^bold>\<supset>\<^sub>N (\<lambda>_. \<phi>)) w" by (rule hstep[THEN mp, OF hphi])
  show "\<phi> v"
    by (rule hincl[rule_format, OF hwv hz hGz])
qed

end


==> anc/OpenQuestions/audit/isar2/ROOT <==
session MCByHand = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  sessions
    Notes_On_Goedels_Ontological_Argument
  theories
    IsarAudit2


==> anc/OpenQuestions/audit/isar2/mc-heads.txt <==
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	ACCESS WORLDQ	\<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> R y	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	ACCESS RIGID	R w__ \<^bold>\<supset> (\<lambda>x. x\<^bold>rw__)	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	-	\<^bold>\<box>G \<^bold>\<in> Mexiactb	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	ACCESS RIGID	R v__ \<^bold>\<supset> G \<^bold>\<in> Mexiactb	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	ACCESS RIGID	R w__ \<^bold>\<supset> G \<^bold>\<in> Mexiactb	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	-	G x__ \<^bold>\<supset> GEss.x__	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	GoedelVariantHOML2.Essence_def	META	-	G	
HEAD	MCbyHand	MCbyHand.MC_by_hand	Pure.combination	META	-	G x__ \<^bold>\<and> (\<^bold>\<forall>xa. xa x__ \<^bold>\<supset> \<^bold>\<box>(\<lambda>x. G x \<^bold>\<supset> xa x) \<^bold>\<in> Mallactb)	
HEAD	MCbyHand	MCbyHand.MC_by_hand	Pure.combination	META	-	GEss.x__	
HEAD	MCbyHand	MCbyHand.MC_by_hand	HOL.spec	OBJ	-	\<lambda>a. \<phi>	
HEAD	MCbyHand	MCbyHand.MC_by_hand	HOL.spec	META	ACCESS RIGID	\<lambda>\<psi>. \<psi> x__ w__ \<longrightarrow> \<lfloor>R w__ \<^bold>\<supset> (\<lambda>x. G x \<^bold>\<supset> \<psi> x) \<^bold>\<in> Mallactb\<rfloor>	
HEAD	MCbyHand	MCbyHand.MC_by_hand	<anonymous:HOL>	META	ACCESS RIGID	R w__ \<^bold>\<supset> (\<lambda>x. G x \<^bold>\<supset> \<phi>) \<^bold>\<in> Mallactb	OFCLASS(?'a, type_class) \<Longrightarrow> \<forall>x. ?P x \<equiv> (\<And>x. ?P x)
HEAD	MCbyHand	MCbyHand.MC_by_hand	HOL.allI	META	ACCESS	\<lambda>v. B.0\<^bold>rv \<longrightarrow> \<phi> v	
HEAD	MCbyHand	MCbyHand.MC_by_hand	HOL.allI	META	-	\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>	
HEAD	MCbyHand	MCbyHand.MC_by_hand	MCbyHand.MC_by_hand	OBJ	-	?\<phi>	


==> anc/OpenQuestions/audit/isar2/mc-report-filtered.txt <==
== MCbyHand: 1 theorems, 2 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 4 unread sub-derivations, premises of <bare> (4), 0 with a world equation in the statement
   MCbyHand.MC_by_hand :: \<lambda>a. \<phi>
   MCbyHand.MC_by_hand :: ?\<phi>


==> anc/OpenQuestions/audit/isar2/mc-report.txt <==
== MCbyHand: 1 theorems, 15 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 4 unread sub-derivations, premises of <bare> (4), 0 with a world equation in the statement
   MCbyHand.MC_by_hand :: \<^bold>\<forall>y. (\<lambda>x. x\<^bold>ry) \<^bold>\<supset> R y   [ACCESS WORLDQ]
   MCbyHand.MC_by_hand :: R w__ \<^bold>\<supset> (\<lambda>x. x\<^bold>rw__)   [ACCESS RIGID]
   MCbyHand.MC_by_hand :: \<^bold>\<box>G \<^bold>\<in> Mexiactb
   MCbyHand.MC_by_hand :: R v__ \<^bold>\<supset> G \<^bold>\<in> Mexiactb   [ACCESS RIGID]
   MCbyHand.MC_by_hand :: R w__ \<^bold>\<supset> G \<^bold>\<in> Mexiactb   [ACCESS RIGID]
   MCbyHand.MC_by_hand :: G x__ \<^bold>\<supset> GEss.x__
   MCbyHand.MC_by_hand :: G
   MCbyHand.MC_by_hand :: G x__ \<^bold>\<and> (\<^bold>\<forall>xa. xa x__ \<^bold>\<supset> \<^bold>\<box>(\<lambda>x. G x \<^bold>\<supset> xa x) \<^bold>\<in> Mallactb)
   MCbyHand.MC_by_hand :: GEss.x__
   MCbyHand.MC_by_hand :: \<lambda>a. \<phi>
   MCbyHand.MC_by_hand :: \<lambda>\<psi>. \<psi> x__ w__ \<longrightarrow> \<lfloor>R w__ \<^bold>\<supset> (\<lambda>x. G x \<^bold>\<supset> \<psi> x) \<^bold>\<in> Mallactb\<rfloor>   [ACCESS RIGID]
   MCbyHand.MC_by_hand :: R w__ \<^bold>\<supset> (\<lambda>x. G x \<^bold>\<supset> \<phi>) \<^bold>\<in> Mallactb   [ACCESS RIGID]
   MCbyHand.MC_by_hand :: \<lambda>v. B.0\<^bold>rv \<longrightarrow> \<phi> v   [ACCESS]
   MCbyHand.MC_by_hand :: \<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>
   MCbyHand.MC_by_hand :: ?\<phi>


==> anc/OpenQuestions/audit/own/OwnAudit.thy <==
theory OwnAudit imports "GoedelVariantHOML2inS4oneFile" "GoedelVariantHOML3inS4oneFile" "ScottVariantHOMLAx1GeninS4oneFile" "GoedelVariantHOML2AndersonQuantTh4inK" "GoedelVariantHOML2possInS4oneFile" "GoedelVariantHOML3possInS4oneFile" "GoedelVariantHOML3possUniqueEssOneFile" "GoedelVariantHOML3AndersonQuantUniqueEssOneFile" "EssenceComparison"
begin
ML_file "../HybridAudit.ML"
ML \<open>
val thys = ["GoedelVariantHOML2inS4oneFile", "GoedelVariantHOML3inS4oneFile", "ScottVariantHOMLAx1GeninS4oneFile", "GoedelVariantHOML2AndersonQuantTh4inK", "GoedelVariantHOML2possInS4oneFile", "GoedelVariantHOML3possInS4oneFile", "GoedelVariantHOML3possUniqueEssOneFile", "GoedelVariantHOML3AndersonQuantUniqueEssOneFile", "EssenceComparison"];
val here = \<^theory>;
\<comment>\<open>the detectors append, so start from empty reports\<close>
val files = {plain = SOME "own-report.txt", filtered = SOME "own-report-filtered.txt",
  heads = SOME "own-heads.txt", whole = SOME "own-report-whole.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["own-report.txt", "own-report-filtered.txt", "own-heads.txt", "own-report-whole.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all_whole files here n thys) thys;
\<close>
ML_file "../AxiomDeps.ML"
ML \<open>
\<comment>\<open>the postulates each result depends on: the counterpart of Lean's #print axioms\<close>
val () = File.write (Path.explode "own-axioms.txt") "";
val () = List.app (fn n => AxiomDeps.run_theory "own-axioms.txt" here n thys) ["GoedelVariantHOML2inS4oneFile", "GoedelVariantHOML3inS4oneFile", "ScottVariantHOMLAx1GeninS4oneFile", "GoedelVariantHOML2AndersonQuantTh4inK", "GoedelVariantHOML2possInS4oneFile", "GoedelVariantHOML3possInS4oneFile", "GoedelVariantHOML3possUniqueEssOneFile", "GoedelVariantHOML3AndersonQuantUniqueEssOneFile", "EssenceComparison"];
\<close>
end


==> anc/OpenQuestions/audit/own/ROOT <==
(* The hybrid-witness detector over this article's own Isabelle/HOL theories.  The eight theories of
   OpenQuestions/isabelle are self-contained and are declared in their own ROOT without proof
   recording; this session rebuilds them with `record_proofs = 2` and runs the same detector over
   them, so that the article's Isar proofs are certified by the same instrument as the Notes'.  Run

     isabelle build -d . OwnAudit  *)
session OwnAudit = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  directories
    "../../isabelle"
  theories
    OwnAudit


==> anc/OpenQuestions/audit/own/own-axioms.txt <==
== GoedelVariantHOML2inS4oneFile: 33 facts, 8 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   BotEq :: <none>
   Essence_def :: <none>
   Filter :: Ax1 Ax2a Ax3 Ax4
   G_ex :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L :: Ax1Gen
   L2 :: Ax1Gen Ax2a
   MC :: Ax1Gen Ax2a Ax2b Ax4
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax2a Ax4
   OneWorld :: Ax1Gen Ax2a Ax2b Ax4
   PBot :: Ax2a Ax4
   PTop :: Ax3 Ax4
   PosProps :: Ax3 Ax4
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax1Gen Ax2a Ax4
   Th4 :: Ax1Gen Ax2a Ax4 Rrefl
   Th5 :: Ax1Gen Ax2a Ax4
   TopEq :: <none>
   UltraFilter :: Ax1 Ax2a Ax3 Ax4
   UniqueEss1 :: <none>
   UniqueEss3 :: <none>
== GoedelVariantHOML3inS4oneFile: 56 facts, 8 postulates, 0 without a proof body
   AllExist :: Ax1Gen Ax2a Ax3 Ax4
   AllExistI :: Ax1Gen Ax2a Ax3 Ax4
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   ConjChi :: Ax1Gen Ax2a
   Ess2_of_Ess :: <none>
   EssDetermined :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   EssMem :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   EssMemI :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   EssMemI_K :: Ax1Gen Ax2a Ax3 Ax4
   EssSupp :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   EssSuppM :: <none>
   Ess_iff_Ess2 :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   Ess_iff_Ess2_K :: Ax1Gen Ax2a Ax3 Ax4
   Ess_of_Ess2 :: <none>
   Essence2_def :: <none>
   Essence_def :: <none>
   Filter :: Ax1 Ax1Gen Ax2a Ax4 Rrefl
   G_ex :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L :: Ax1Gen
   MC :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   MC_K :: Ax1Gen Ax2a Ax2b Ax4
   MCdual :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   MCdual_K :: Ax1Gen Ax2a Ax2b Ax4
   Monotheism :: Ax2a
   NecExist_def :: <none>
   NegProps :: Ax1Gen Ax2a Ax4 Rrefl
   NoNecExist :: Rrefl
   OneWorld :: Ax2a Ax3 Ax4 Rrefl
   PosProps :: Ax1Gen Ax2a Ax4 Rrefl
   Reach_K :: Ax1Gen Ax2a Ax3 Ax4
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
   Serial :: Ax2a Ax3 Ax4
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th3 :: Ax3 Rrefl
   Th3_K :: Ax1Gen Ax2a Ax4
   Th4 :: Ax1Gen Ax2a Ax4 Rrefl
   Th5 :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   Th5_K :: Ax1Gen Ax2a Ax4
   Triv :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   Triv_K :: Ax1Gen Ax2a Ax2b Ax4
   UltraFilter :: Ax1 Ax1Gen Ax2a Ax4 Rrefl
   UniqueEss1 :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   UniqueEss1_K :: Ax1Gen Ax2a Ax2b Ax3 Ax4
   UniqueEss2 :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   UniqueEss2_K :: Ax1Gen Ax2a Ax2b Ax3 Ax4
   UniqueEss3 :: Ax1Gen Ax2a Ax3 Ax4 Rrefl
   UniqueEss3_K :: <none>
== ScottVariantHOMLAx1GeninS4oneFile: 20 facts, 7 postulates, 0 without a proof body
   A1 :: A1   [postulate]
   A2 :: A2   [postulate]
   A4 :: A4   [postulate]
   A5 :: A5   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Coro :: A1 A2 Ax1Gen
   Essence_def :: <none>
   G_ex :: A1 A2 Ax1Gen
   God_def :: <none>
   L :: Ax1Gen
   L2 :: A1 Ax1Gen
   MC :: A1 A2 A4 Ax1Gen
   Monotheism :: A1
   NecExist_def :: <none>
   OneWorld :: A1 A2 A4 Ax1Gen
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
   T1 :: A1 A2
   T2 :: A1 A4
   T3 :: A1 A2 Ax1Gen
== GoedelVariantHOML2AndersonQuantTh4inK: 18 facts, 6 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax2b' :: Ax2a Ax2b
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex_poss :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L :: Ax1Gen
   L2poss :: Ax1Gen
   NecExist_def :: <none>
   Serial :: Ax1Gen Ax2a
   Th1 :: Ax2a Ax2b
   Th2 :: Ax2a Ax2b Ax3
   Th4_K :: Ax1Gen Ax2a Ax2b Ax3 Ax4
   Th4_K_hybrid :: Ax1Gen Ax2a Ax2b Ax3 Ax4
== GoedelVariantHOML2possInS4oneFile: 14 facts, 8 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L :: Ax1Gen
   NecExist_def :: <none>
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
   Th3 :: Ax1Gen Ax2a Ax4
== GoedelVariantHOML3possInS4oneFile: 14 facts, 8 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   Essence_def :: <none>
   G_ex :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L :: Ax1Gen
   NecExist_def :: <none>
   Rrefl :: Rrefl   [postulate]
   Rtrans :: Rtrans   [postulate]
   Th3 :: Ax1Gen Ax2a Ax4
== GoedelVariantHOML3possUniqueEssOneFile: 22 facts, 9 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   EssMemI :: Ax1Gen Ax2a Ax3 Ax4
   Essence_def :: <none>
   G_ex :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L_I :: Ax1Gen
   MC_I :: Ax1Gen Ax2a Ax2b Ax4
   NecExist_def :: <none>
   PosOfGodI :: Ax2a
   Reach :: Ax1Gen Ax2a Ax3 Ax4
   Rrefl :: Rrefl   [postulate]
   Rsymm :: Rsymm   [postulate]
   Rtrans :: Rtrans   [postulate]
   Serial :: Ax2a Ax3 Ax4
   Th1_I :: Ax2a Ax2b
   UniqueEss1 :: Ax1Gen Ax2a Ax2b Ax3 Ax4
   UniqueEss2 :: Ax1Gen Ax2a Ax2b Ax3 Ax4
== GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 25 facts, 9 postulates, 0 without a proof body
   Ax1 :: Ax1   [postulate]
   Ax1Gen :: Ax1Gen   [postulate]
   Ax2a :: Ax2a   [postulate]
   Ax2b :: Ax2b   [postulate]
   Ax3 :: Ax3   [postulate]
   Ax4 :: Ax4   [postulate]
   EssMemI :: Ax1Gen Ax2a Ax3 Ax4
   Essence_def :: <none>
   G_ex :: Ax1Gen Ax2a Ax2b Ax3 Ax4 Rrefl
   G_exP :: Ax1Gen Ax2a Ax4
   God_def :: <none>
   L_I :: Ax1Gen
   MC_I :: Ax1Gen Ax2a Ax2b Ax4
   NecExist_def :: <none>
   PosOfGodI :: Ax2a
   Reach :: Ax1Gen Ax2a Ax3 Ax4
   Rrefl :: Rrefl   [postulate]
   Rsymm :: Rsymm   [postulate]
   Rtrans :: Rtrans   [postulate]
   Serial :: Ax2a Ax3 Ax4
   Th1_I :: Ax2a Ax2b
   Th2_I :: Ax2a Ax2b Ax3
   Th4_I :: Ax1Gen Ax2a
   UniqueEss1 :: Ax1Gen Ax2a Ax2b Ax3 Ax4
   UniqueEss2 :: Ax1Gen Ax2a Ax2b Ax3 Ax4
== EssenceComparison: 4 facts, 0 postulates, 0 without a proof body
   Ess3_nonempty :: <none>
   Ess3_of_Ess2 :: <none>
   Essence2_def :: <none>
   Essence3_def :: <none>


==> anc/OpenQuestions/audit/own/own-report-filtered.txt <==
== GoedelVariantHOML2inS4oneFile: 33 theorems, 105 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 8 definitions scanned, 0 flagged; 1970 unread sub-derivations, premises of <bare> (560), Pure.transitive (859), Pure.combination (536), Meson.make_neg_rule' (14), HOL.impI (1), 1 with a world equation in the statement
   ? GoedelVariantHOML2inS4oneFile.OneWorld :: unread under Pure.combination: w = w \<equiv> True   [NOMINAL RIGID]
   GoedelVariantHOML2inS4oneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2inS4oneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML2inS4oneFile.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2inS4oneFile.Ax2b' :: \<phi>
   GoedelVariantHOML2inS4oneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML2inS4oneFile.Essence_def :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.Filter :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.Filter :: E
   GoedelVariantHOML2inS4oneFile.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.Filter :: \<psi>__
   GoedelVariantHOML2inS4oneFile.Filter :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2inS4oneFile.G_ex :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.G_ex :: G
   GoedelVariantHOML2inS4oneFile.G_ex :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.G_ex :: P
   GoedelVariantHOML2inS4oneFile.God_def :: G
   GoedelVariantHOML2inS4oneFile.L :: G
   GoedelVariantHOML2inS4oneFile.L :: P
   GoedelVariantHOML2inS4oneFile.L2 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.L2 :: G
   GoedelVariantHOML2inS4oneFile.L2 :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.L2 :: P
   GoedelVariantHOML2inS4oneFile.MC :: \<^bold>~\<psi>__
   GoedelVariantHOML2inS4oneFile.MC :: G
   GoedelVariantHOML2inS4oneFile.MC :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.MC :: \<lambda>y. \<phi>
   GoedelVariantHOML2inS4oneFile.MC :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.MC :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.MC :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.MC :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.MC :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.MC :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.MC :: P
   GoedelVariantHOML2inS4oneFile.MC :: ?\<phi>
   GoedelVariantHOML2inS4oneFile.Monotheism :: \<^bold>~Q__
   GoedelVariantHOML2inS4oneFile.Monotheism :: G
   GoedelVariantHOML2inS4oneFile.NecExist_def :: E
   GoedelVariantHOML2inS4oneFile.NegProps :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.NegProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.NegProps :: \<psi>__
   GoedelVariantHOML2inS4oneFile.NegProps :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2inS4oneFile.OneWorld :: ?a33 B.0
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<^bold>~\<psi>__
   GoedelVariantHOML2inS4oneFile.OneWorld :: G
   GoedelVariantHOML2inS4oneFile.OneWorld :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<lambda>y. \<phi>
   GoedelVariantHOML2inS4oneFile.OneWorld :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.OneWorld :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.OneWorld :: P
   GoedelVariantHOML2inS4oneFile.OneWorld :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   GoedelVariantHOML2inS4oneFile.PBot :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.PBot :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.PBot :: \<psi>__
   GoedelVariantHOML2inS4oneFile.PBot :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2inS4oneFile.PTop :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.PTop :: E
   GoedelVariantHOML2inS4oneFile.PosProps :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.PosProps :: E
   GoedelVariantHOML2inS4oneFile.Th1 :: \<^bold>~\<psi>__
   GoedelVariantHOML2inS4oneFile.Th1 :: G
   GoedelVariantHOML2inS4oneFile.Th1 :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.Th2 :: G
   GoedelVariantHOML2inS4oneFile.Th2 :: \<^bold>~\<psi>__
   GoedelVariantHOML2inS4oneFile.Th2 :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.Th2 :: E
   GoedelVariantHOML2inS4oneFile.Th3 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.Th3 :: G
   GoedelVariantHOML2inS4oneFile.Th3 :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.Th3 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th3 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.Th3 :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.Th3 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th3 :: P
   GoedelVariantHOML2inS4oneFile.Th4 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.Th4 :: G
   GoedelVariantHOML2inS4oneFile.Th4 :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.Th4 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th4 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.Th4 :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.Th4 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th4 :: P
   GoedelVariantHOML2inS4oneFile.Th5 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2inS4oneFile.Th5 :: G
   GoedelVariantHOML2inS4oneFile.Th5 :: Meson.COMBB (Meson.COMBB Not) ?_36933.1
   GoedelVariantHOML2inS4oneFile.Th5 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th5 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2inS4oneFile.Th5 :: \<^bold>~G
   GoedelVariantHOML2inS4oneFile.Th5 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML2inS4oneFile.Th5 :: P
   GoedelVariantHOML2inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.UltraFilter :: E
   GoedelVariantHOML2inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML2inS4oneFile.UltraFilter :: \<psi>__
   GoedelVariantHOML2inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2inS4oneFile.UniqueEss1 :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.UniqueEss3 :: GoedelVariantHOML2inS4oneFile.Essence
   GoedelVariantHOML2inS4oneFile.UniqueEss3 :: \<lambda>a. a\<^bold>\<equiv>x
   = 8 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, BotEq, Rrefl, Rtrans, TopEq
== GoedelVariantHOML3inS4oneFile: 56 theorems, 503 lifted instantiations, 21 with flagged witnesses, 15 hybrid, 0 inheriting, 0 connectives at the world type, 10 definitions scanned, 0 flagged; 5705 unread sub-derivations, premises of Pure.transitive (2126), <bare> (2749), Pure.combination (658), Meson.make_neg_rule' (62), Pure.equal_elim (98), HOL.disjE (3), HOL.iffD2 (8), HOL.impI (1), 70 with a world equation in the statement
   ? GoedelVariantHOML3inS4oneFile.EssDetermined :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssDetermined :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssDetermined :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMem :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMem :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMem :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMemI :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMemI :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssMemI :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssSupp :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssSupp :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.EssSupp :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MC :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MC :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MC :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MCdual :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MCdual :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.MCdual :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.NoNecExist :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.NoNecExist :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.NoNecExist :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))) \<equiv> GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))   [NOMINAL ACCESS RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr233. \<not> (veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)))) u \<longrightarrow> veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232))))) \<equiv> GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr233. \<not> (veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)))) u \<longrightarrow> veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. (\<^bold>\<not>(=) uua) u) \<equiv> \<lambda>uua. (\<^bold>\<not>(=) uua) u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<equiv> \<lambda>uu uua. (\<^bold>\<not>(=) uua) u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr233. \<not> (veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)))) u \<longrightarrow> veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232))))) \<equiv> GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr233. \<not> (veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232)))) u \<longrightarrow> veriT_vr233\<^bold>@SOME veriT_vr232. \<not> (u\<^bold>rveriT_vr232 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr233. veriT_vr233\<^bold>@veriT_vr232 \<and> (\<^bold>\<not>(=) veriT_vr232) u \<longrightarrow> veriT_vr233\<^bold>@veriT_vr232))))   [NOMINAL ACCESS RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. uua = u) \<equiv> \<lambda>uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))) \<equiv> GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))   [NOMINAL ACCESS RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. (\<^bold>\<not>(=) uua) u) \<equiv> \<lambda>uua. (\<^bold>\<not>(=) uua) u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<equiv> \<lambda>uu uua. (\<^bold>\<not>(=) uua) u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> \<not> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) = (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))) \<equiv> GoedelVariantHOML3inS4oneFile.existsAt (SOME veriT_vr31. \<not> (veriT_vr31\<^bold>@SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)) \<and> (\<^bold>\<not>(=) (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u)))) u \<longrightarrow> (SOME veriT_vr30. \<not> (u\<^bold>rveriT_vr30 \<longrightarrow> (\<lambda>uu uua. (\<^bold>\<not>(=) uua) u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<and> (\<forall>veriT_vr31. veriT_vr31\<^bold>@veriT_vr30 \<and> (\<^bold>\<not>(=) veriT_vr30) u \<longrightarrow> veriT_vr30 = u))) = u))   [NOMINAL ACCESS RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: SMT.fun_app (\<lambda>uua. uua = u) \<equiv> \<lambda>uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.combination: SMT.fun_app (\<lambda>uu uua. uua = u) \<equiv> \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under HOL.iffD2: ?a77 = (?a75 \<longrightarrow> SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__ = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__)   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under HOL.iffD2: ((\<lambda>uu uua. uua = u) \<noteq> (\<lambda>uu. \<^bold>\<bottom>) \<or> veriT_sk7__ \<noteq> veriT_sk7__ \<or> SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__ = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__) = ((\<lambda>uu uua. uua = u) = (\<lambda>uu. \<^bold>\<bottom>) \<longrightarrow> ?a77)   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under HOL.iffD2: ?a80 = (?a78 \<longrightarrow> (\<^bold>\<not>SMT.fun_app (SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__)) u)   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under HOL.iffD2: (SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__ \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__ \<or> (\<^bold>\<not>(=) u \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__))) u) = (SMT.fun_app (\<lambda>uu uua. uua = u) veriT_sk7__ = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk7__ \<longrightarrow> ?a80)   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.equal_elim: (\<^bold>\<not>(=) :001) :001 \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.transitive: (\<lambda>Meson_xyzzyx w. (\<^bold>\<not>(=) w) u) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a7   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under Pure.equal_elim: (\<^bold>\<not>(=) u) u \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.OneWorld :: unread under HOL.iffD2: (SMT.fun_app GoedelVariantHOML3inS4oneFile.existsAt veriT_sk1__ \<noteq> SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk1__ \<or> (\<^bold>\<not>(=) veriT_sk0__ \<^bold>\<or> (\<^bold>\<not>SMT.fun_app (SMT.fun_app GoedelVariantHOML3inS4oneFile.existsAt veriT_sk1__) \<^bold>\<or> SMT.fun_app (SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk1__))) veriT_sk0__) = (SMT.fun_app GoedelVariantHOML3inS4oneFile.existsAt veriT_sk1__ = SMT.fun_app (\<lambda>uu. \<^bold>\<bottom>) veriT_sk1__ \<longrightarrow> ?a72)   [NOMINAL RIGID ACTUAL]
   ? GoedelVariantHOML3inS4oneFile.Th3 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Th3 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Th3 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Th5 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Th5 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Th5 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Triv :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Triv :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.Triv :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss1 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss1 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss1 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss2 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss2 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss2 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss3 :: unread under Pure.transitive: (\<lambda>z u. z = x \<and> u = w) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a19   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss3 :: unread under Pure.equal_elim: (\<^bold>\<not>(=) w) w \<Longrightarrow> False   [NOMINAL RIGID]
   ? GoedelVariantHOML3inS4oneFile.UniqueEss3 :: unread under Pure.transitive: (\<lambda>z u. u = v) = (\<lambda>z. \<^bold>\<bottom>) \<equiv> All ?a5   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.AllExist :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.AllExist :: G
   GoedelVariantHOML3inS4oneFile.AllExist :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.AllExist :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.AllExist :: P
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.AllExist :: \<psi>__
   GoedelVariantHOML3inS4oneFile.AllExist :: E
   GoedelVariantHOML3inS4oneFile.AllExist :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.AllExist :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.AllExistI :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.AllExistI :: G
   GoedelVariantHOML3inS4oneFile.AllExistI :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.AllExistI :: P
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<psi>__
   GoedelVariantHOML3inS4oneFile.AllExistI :: E
   GoedelVariantHOML3inS4oneFile.AllExistI :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.AllExistI :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3inS4oneFile.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4oneFile.Ax2b' :: \<phi>
   GoedelVariantHOML3inS4oneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML3inS4oneFile.ConjChi :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.ConjChi :: G
   GoedelVariantHOML3inS4oneFile.ConjChi :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.ConjChi :: P
   GoedelVariantHOML3inS4oneFile.Ess2_of_Ess :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ess2_of_Ess :: GoedelVariantHOML3inS4oneFile.Essence2
   GoedelVariantHOML3inS4oneFile.EssDetermined :: E
   GoedelVariantHOML3inS4oneFile.EssDetermined :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.EssDetermined :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssDetermined :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.EssDetermined :: G
   GoedelVariantHOML3inS4oneFile.EssDetermined :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssDetermined :: P
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<psi>__
   GoedelVariantHOML3inS4oneFile.EssDetermined :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.EssDetermined :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.EssMem :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.EssMem :: E
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.EssMem :: \<psi>__
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.EssMem :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssMem :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.EssMem :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.EssMem :: G
   GoedelVariantHOML3inS4oneFile.EssMem :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.EssMem :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.EssMem :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMem :: P
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.EssMemI :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.EssMemI :: E
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<psi>__
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.EssMemI :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssMemI :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.EssMemI :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.EssMemI :: G
   GoedelVariantHOML3inS4oneFile.EssMemI :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.EssMemI :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMemI :: P
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>x. \<phi> z__
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: E
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: G
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: P
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<psi>__
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4oneFile.EssMemI_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.EssSupp :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.EssSupp :: E
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.EssSupp :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.EssSupp :: G
   GoedelVariantHOML3inS4oneFile.EssSupp :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.EssSupp :: P
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<psi>__
   GoedelVariantHOML3inS4oneFile.EssSupp :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.EssSupp :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.EssSuppM :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.EssSuppM :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: E
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<psi>__
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: G
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: P
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2 :: GoedelVariantHOML3inS4oneFile.Essence2
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>x. \<phi> z__
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: E
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: G
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: P
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<psi>__
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ess_iff_Ess2_K :: GoedelVariantHOML3inS4oneFile.Essence2
   GoedelVariantHOML3inS4oneFile.Ess_of_Ess2 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Ess_of_Ess2 :: GoedelVariantHOML3inS4oneFile.Essence2
   GoedelVariantHOML3inS4oneFile.Essence2_def :: GoedelVariantHOML3inS4oneFile.Essence2
   GoedelVariantHOML3inS4oneFile.Essence_def :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Filter :: G
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.Filter :: GoedelVariantHOML3inS4oneFile.Mnegpred
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>v0. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Filter :: uu__ uua__
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.Filter :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Filter :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Filter :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Filter :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Filter :: P
   GoedelVariantHOML3inS4oneFile.G_ex :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.G_ex :: G
   GoedelVariantHOML3inS4oneFile.G_ex :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.G_ex :: P
   GoedelVariantHOML3inS4oneFile.God_def :: G
   GoedelVariantHOML3inS4oneFile.L :: G
   GoedelVariantHOML3inS4oneFile.L :: P
   GoedelVariantHOML3inS4oneFile.MC :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.MC :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.MC :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.MC :: E
   GoedelVariantHOML3inS4oneFile.MC :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.MC :: G
   GoedelVariantHOML3inS4oneFile.MC :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.MC :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MC :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.MC :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.MC :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MC :: P
   GoedelVariantHOML3inS4oneFile.MC :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.MC_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.MC_K :: G
   GoedelVariantHOML3inS4oneFile.MC_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.MC_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MC_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.MC_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.MC_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MC_K :: P
   GoedelVariantHOML3inS4oneFile.MC_K :: \<lambda>z. \<phi>
   GoedelVariantHOML3inS4oneFile.MC_K :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.MC_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.MC_K :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.MCdual :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.MCdual :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.MCdual :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.MCdual :: E
   GoedelVariantHOML3inS4oneFile.MCdual :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.MCdual :: G
   GoedelVariantHOML3inS4oneFile.MCdual :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.MCdual :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MCdual :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.MCdual :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.MCdual :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MCdual :: P
   GoedelVariantHOML3inS4oneFile.MCdual :: \<^bold>\<not>\<phi>
   GoedelVariantHOML3inS4oneFile.MCdual :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.MCdual_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.MCdual_K :: G
   GoedelVariantHOML3inS4oneFile.MCdual_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.MCdual_K :: P
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<lambda>z. \<phi>
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.MCdual_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.MCdual_K :: \<^bold>\<not>\<phi>
   GoedelVariantHOML3inS4oneFile.MCdual_K :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.Monotheism :: \<^bold>~Q__
   GoedelVariantHOML3inS4oneFile.Monotheism :: G
   GoedelVariantHOML3inS4oneFile.NecExist_def :: E
   GoedelVariantHOML3inS4oneFile.NegProps :: GoedelVariantHOML3inS4oneFile.Mnegpred
   GoedelVariantHOML3inS4oneFile.NegProps :: \<lambda>v0. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.NegProps :: uu__ uua__
   GoedelVariantHOML3inS4oneFile.NegProps :: G
   GoedelVariantHOML3inS4oneFile.NegProps :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.NegProps :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.NegProps :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.NegProps :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.NegProps :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.NegProps :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.NegProps :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.NegProps :: P
   GoedelVariantHOML3inS4oneFile.NoNecExist :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.NoNecExist :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.NoNecExist :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.NoNecExist :: E
   GoedelVariantHOML3inS4oneFile.OneWorld :: GoedelVariantHOML3inS4oneFile.existsAt   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>uu. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>uu. \<^bold>\<not>(\<lambda>uua. uua = u)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>z u'. u' = u   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>uu uua. uua = u   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.OneWorld :: Meson.COMBK False
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.OneWorld :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.OneWorld :: E
   GoedelVariantHOML3inS4oneFile.OneWorld :: \<lambda>z. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.PosProps :: G
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.PosProps :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.PosProps :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.PosProps :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.PosProps :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.PosProps :: P
   GoedelVariantHOML3inS4oneFile.Reach_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Reach_K :: G
   GoedelVariantHOML3inS4oneFile.Reach_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Reach_K :: P
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<psi>__
   GoedelVariantHOML3inS4oneFile.Reach_K :: E
   GoedelVariantHOML3inS4oneFile.Reach_K :: \<lambda>x. \<phi> z__
   GoedelVariantHOML3inS4oneFile.Reach_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Serial :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.Serial :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.Serial :: \<psi>__
   GoedelVariantHOML3inS4oneFile.Serial :: E
   GoedelVariantHOML3inS4oneFile.Th1 :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.Th1 :: G
   GoedelVariantHOML3inS4oneFile.Th1 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Th2 :: G
   GoedelVariantHOML3inS4oneFile.Th2 :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.Th2 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Th2 :: E
   GoedelVariantHOML3inS4oneFile.Th3 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Th3 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Th3 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Th3 :: E
   GoedelVariantHOML3inS4oneFile.Th3 :: G
   GoedelVariantHOML3inS4oneFile.Th3_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Th3_K :: G
   GoedelVariantHOML3inS4oneFile.Th3_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Th3_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th3_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Th3_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Th3_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th3_K :: P
   GoedelVariantHOML3inS4oneFile.Th4 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Th4 :: G
   GoedelVariantHOML3inS4oneFile.Th4 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Th4 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th4 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Th4 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Th4 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th4 :: P
   GoedelVariantHOML3inS4oneFile.Th5 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Th5 :: G
   GoedelVariantHOML3inS4oneFile.Th5 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Th5 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th5 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Th5 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Th5 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th5 :: P
   GoedelVariantHOML3inS4oneFile.Th5 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Th5 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Th5 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Th5 :: E
   GoedelVariantHOML3inS4oneFile.Th5_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Th5_K :: G
   GoedelVariantHOML3inS4oneFile.Th5_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Th5_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th5_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Th5_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Th5_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Th5_K :: P
   GoedelVariantHOML3inS4oneFile.Triv :: \<^bold>\<not>\<phi>
   GoedelVariantHOML3inS4oneFile.Triv :: \<phi>
   GoedelVariantHOML3inS4oneFile.Triv :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Triv :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.Triv :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Triv :: E
   GoedelVariantHOML3inS4oneFile.Triv :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Triv :: G
   GoedelVariantHOML3inS4oneFile.Triv :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Triv :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Triv :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Triv :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Triv :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Triv :: P
   GoedelVariantHOML3inS4oneFile.Triv :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<^bold>\<not>\<phi>
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<phi>
   GoedelVariantHOML3inS4oneFile.Triv_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.Triv_K :: G
   GoedelVariantHOML3inS4oneFile.Triv_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.Triv_K :: P
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<lambda>z. \<phi>
   GoedelVariantHOML3inS4oneFile.Triv_K :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.Triv_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.Triv_K :: ?\<phi>
   GoedelVariantHOML3inS4oneFile.UltraFilter :: G
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<not>\<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.UltraFilter :: GoedelVariantHOML3inS4oneFile.Mnegpred
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>v0. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UltraFilter :: uu__ uua__
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<not>x\<^bold>=x
   GoedelVariantHOML3inS4oneFile.UltraFilter :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UltraFilter :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UltraFilter :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UltraFilter :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: E
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: G
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.UniqueEss1 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>x. \<phi> z__
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: E
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: G
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>z. \<phi>
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<psi>'__ x
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>z. z\<^bold>\<equiv>x
   GoedelVariantHOML3inS4oneFile.UniqueEss1_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: E
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: GoedelVariantHOML3inS4oneFile.Essence ?\<phi>'1
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: G
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.UniqueEss2 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. \<phi> z__
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: E
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<^bold>~\<phi>
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: G
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>z. \<phi>
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<^bold>~\<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<psi>'__ x
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>z. z\<^bold>\<equiv>x
   GoedelVariantHOML3inS4oneFile.UniqueEss2_K :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>z. z\<^bold>=x
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: ?\<phi>'
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: E
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>z u. u = v   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: G
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: Meson.COMBB (Meson.COMBB Not) ?_38930.1
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<^bold>~G
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: P
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<psi>__
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: \<lambda>z. z\<^bold>=y__ \<^bold>\<and> \<^bold>~GoedelVariantHOML3inS4oneFile.existsAt z   [ACTUAL]
   GoedelVariantHOML3inS4oneFile.UniqueEss3 :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss3_K :: GoedelVariantHOML3inS4oneFile.Essence
   GoedelVariantHOML3inS4oneFile.UniqueEss3_K :: \<lambda>z. z\<^bold>\<equiv>x
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Rrefl, Rtrans
== ScottVariantHOMLAx1GeninS4oneFile: 20 theorems, 62 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 5 definitions scanned, 0 flagged; 256 unread sub-derivations, premises of <bare> (124), Pure.transitive (105), Pure.combination (16), Meson.make_neg_rule' (10), HOL.impI (1), 1 with a world equation in the statement
   ? ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: unread under Pure.combination: w = w \<equiv> True   [NOMINAL RIGID]
   ScottVariantHOMLAx1GeninS4oneFile.A2 :: ?\<psi>
   ScottVariantHOMLAx1GeninS4oneFile.Ax1Gen :: ?\<phi>
   ScottVariantHOMLAx1GeninS4oneFile.Ax1Gen :: ?\<Phi>
   ScottVariantHOMLAx1GeninS4oneFile.Coro :: G
   ScottVariantHOMLAx1GeninS4oneFile.Coro :: P
   ScottVariantHOMLAx1GeninS4oneFile.Coro :: \<^bold>~\<phi>
   ScottVariantHOMLAx1GeninS4oneFile.Essence_def :: ScottVariantHOMLAx1GeninS4oneFile.Essence
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: Meson.COMBB ?P1 ?Q1
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: G
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: Meson.COMBB (Meson.COMBB Not) ?_40361.1
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: \<^bold>~G
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.G_ex :: P
   ScottVariantHOMLAx1GeninS4oneFile.God_def :: G
   ScottVariantHOMLAx1GeninS4oneFile.L :: G
   ScottVariantHOMLAx1GeninS4oneFile.L :: P
   ScottVariantHOMLAx1GeninS4oneFile.L2 :: Meson.COMBB ?P1 ?Q1
   ScottVariantHOMLAx1GeninS4oneFile.L2 :: G
   ScottVariantHOMLAx1GeninS4oneFile.L2 :: Meson.COMBB (Meson.COMBB Not) ?_40361.1
   ScottVariantHOMLAx1GeninS4oneFile.L2 :: P
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<^bold>~\<psi>__
   ScottVariantHOMLAx1GeninS4oneFile.MC :: G
   ScottVariantHOMLAx1GeninS4oneFile.MC :: ScottVariantHOMLAx1GeninS4oneFile.Essence
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<lambda>y. \<phi>
   ScottVariantHOMLAx1GeninS4oneFile.MC :: Meson.COMBB ?P1 ?Q1
   ScottVariantHOMLAx1GeninS4oneFile.MC :: Meson.COMBB (Meson.COMBB Not) ?_40361.1
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<^bold>~G
   ScottVariantHOMLAx1GeninS4oneFile.MC :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.MC :: P
   ScottVariantHOMLAx1GeninS4oneFile.MC :: ?\<phi>
   ScottVariantHOMLAx1GeninS4oneFile.Monotheism :: \<^bold>~Q__
   ScottVariantHOMLAx1GeninS4oneFile.Monotheism :: G
   ScottVariantHOMLAx1GeninS4oneFile.NecExist_def :: NE
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: ?a33 B.0
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<^bold>~\<psi>__
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: G
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: ScottVariantHOMLAx1GeninS4oneFile.Essence
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<lambda>y. \<phi>
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: Meson.COMBB ?P1 ?Q1
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: Meson.COMBB (Meson.COMBB Not) ?_40361.1
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<^bold>~G
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: P
   ScottVariantHOMLAx1GeninS4oneFile.OneWorld :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   ScottVariantHOMLAx1GeninS4oneFile.T1 :: \<^bold>~\<phi>
   ScottVariantHOMLAx1GeninS4oneFile.T2 :: \<^bold>~\<psi>__
   ScottVariantHOMLAx1GeninS4oneFile.T2 :: G
   ScottVariantHOMLAx1GeninS4oneFile.T2 :: ScottVariantHOMLAx1GeninS4oneFile.Essence
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: Meson.COMBB ?P1 ?Q1
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: G
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: Meson.COMBB (Meson.COMBB Not) ?_40361.1
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: \<lambda>x. (\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: \<^bold>~G
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. G x)
   ScottVariantHOMLAx1GeninS4oneFile.T3 :: P
   = 5 with no lifted instantiation counted: A1, A4, A5, Rrefl, Rtrans
== GoedelVariantHOML2AndersonQuantTh4inK: 18 theorems, 50 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 354 unread sub-derivations, premises of <bare> (127), Pure.transitive (212), Meson.make_neg_rule' (6), Pure.equal_elim (3), Pure.combination (6), 0 with a world equation in the statement
   GoedelVariantHOML2AndersonQuantTh4inK.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2AndersonQuantTh4inK.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML2AndersonQuantTh4inK.Ax2b' :: \<^bold>~\<phi>
   GoedelVariantHOML2AndersonQuantTh4inK.Ax2b' :: \<phi>
   GoedelVariantHOML2AndersonQuantTh4inK.Ax4 :: ?\<psi>
   GoedelVariantHOML2AndersonQuantTh4inK.Essence_def :: GoedelVariantHOML2AndersonQuantTh4inK.Essence
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: G
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: \<^bold>~G
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2AndersonQuantTh4inK.G_ex_poss :: P
   GoedelVariantHOML2AndersonQuantTh4inK.God_def :: G
   GoedelVariantHOML2AndersonQuantTh4inK.L :: G
   GoedelVariantHOML2AndersonQuantTh4inK.L :: P
   GoedelVariantHOML2AndersonQuantTh4inK.L2poss :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2AndersonQuantTh4inK.L2poss :: G
   GoedelVariantHOML2AndersonQuantTh4inK.L2poss :: P
   GoedelVariantHOML2AndersonQuantTh4inK.NecExist_def :: E
   GoedelVariantHOML2AndersonQuantTh4inK.Serial :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2AndersonQuantTh4inK.Serial :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2AndersonQuantTh4inK.Th1 :: \<^bold>~\<psi>__
   GoedelVariantHOML2AndersonQuantTh4inK.Th1 :: G
   GoedelVariantHOML2AndersonQuantTh4inK.Th1 :: GoedelVariantHOML2AndersonQuantTh4inK.Essence
   GoedelVariantHOML2AndersonQuantTh4inK.Th2 :: G
   GoedelVariantHOML2AndersonQuantTh4inK.Th2 :: \<^bold>~\<psi>__
   GoedelVariantHOML2AndersonQuantTh4inK.Th2 :: GoedelVariantHOML2AndersonQuantTh4inK.Essence
   GoedelVariantHOML2AndersonQuantTh4inK.Th2 :: E
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: Meson.COMBB ?P1 ?Q1
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: G
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<^bold>~G
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: P
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: \<^bold>~\<psi>__
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: GoedelVariantHOML2AndersonQuantTh4inK.Essence
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K :: E
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: \<lambda>x. x\<^bold>=G
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: G
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: P
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: \<lambda>x. GoedelVariantHOML2AndersonQuantTh4inK.R w__   [ACCESS RIGID]
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: \<^bold>~\<psi>__
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: GoedelVariantHOML2AndersonQuantTh4inK.Essence
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: E
   GoedelVariantHOML2AndersonQuantTh4inK.Th4_K_hybrid :: \<lambda>x. \<^bold>\<top>
   = 4 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3
== GoedelVariantHOML2possInS4oneFile: 14 theorems, 20 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 49 unread sub-derivations, premises of <bare> (37), Pure.transitive (12), 0 with a world equation in the statement
   GoedelVariantHOML2possInS4oneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML2possInS4oneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML2possInS4oneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML2possInS4oneFile.Essence_def :: GoedelVariantHOML2possInS4oneFile.Essence
   GoedelVariantHOML2possInS4oneFile.G_ex :: G
   GoedelVariantHOML2possInS4oneFile.G_ex :: P
   GoedelVariantHOML2possInS4oneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML2possInS4oneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2possInS4oneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2possInS4oneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2possInS4oneFile.God_def :: G
   GoedelVariantHOML2possInS4oneFile.L :: G
   GoedelVariantHOML2possInS4oneFile.L :: P
   GoedelVariantHOML2possInS4oneFile.NecExist_def :: E
   GoedelVariantHOML2possInS4oneFile.Th3 :: G
   GoedelVariantHOML2possInS4oneFile.Th3 :: P
   GoedelVariantHOML2possInS4oneFile.Th3 :: \<^bold>~G
   GoedelVariantHOML2possInS4oneFile.Th3 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML2possInS4oneFile.Th3 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML2possInS4oneFile.Th3 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Rrefl, Rtrans
== GoedelVariantHOML3possInS4oneFile: 14 theorems, 20 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 67 unread sub-derivations, premises of <bare> (39), Pure.transitive (28), 0 with a world equation in the statement
   GoedelVariantHOML3possInS4oneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3possInS4oneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3possInS4oneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML3possInS4oneFile.Essence_def :: GoedelVariantHOML3possInS4oneFile.Essence
   GoedelVariantHOML3possInS4oneFile.G_ex :: G
   GoedelVariantHOML3possInS4oneFile.G_ex :: P
   GoedelVariantHOML3possInS4oneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML3possInS4oneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possInS4oneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possInS4oneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possInS4oneFile.God_def :: G
   GoedelVariantHOML3possInS4oneFile.L :: G
   GoedelVariantHOML3possInS4oneFile.L :: P
   GoedelVariantHOML3possInS4oneFile.NecExist_def :: E
   GoedelVariantHOML3possInS4oneFile.Th3 :: G
   GoedelVariantHOML3possInS4oneFile.Th3 :: P
   GoedelVariantHOML3possInS4oneFile.Th3 :: \<^bold>~G
   GoedelVariantHOML3possInS4oneFile.Th3 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possInS4oneFile.Th3 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possInS4oneFile.Th3 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   = 6 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Rrefl, Rtrans
== GoedelVariantHOML3possUniqueEssOneFile: 22 theorems, 95 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 443 unread sub-derivations, premises of Pure.transitive (220), <bare> (222), Pure.combination (1), 0 with a world equation in the statement
   GoedelVariantHOML3possUniqueEssOneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3possUniqueEssOneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3possUniqueEssOneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: G
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: P
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: E
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<psi>__
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: \<^bold>~\<phi>
   GoedelVariantHOML3possUniqueEssOneFile.EssMemI :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.Essence_def :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: G
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: P
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.God_def :: G
   GoedelVariantHOML3possUniqueEssOneFile.L_I :: G
   GoedelVariantHOML3possUniqueEssOneFile.L_I :: P
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: G
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: P
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<lambda>y. \<phi>
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: \<^bold>~\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.MC_I :: ?\<phi>
   GoedelVariantHOML3possUniqueEssOneFile.NecExist_def :: E
   GoedelVariantHOML3possUniqueEssOneFile.PosOfGodI :: G
   GoedelVariantHOML3possUniqueEssOneFile.PosOfGodI :: \<^bold>~\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: G
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: P
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<psi>__
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: E
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.Reach :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3possUniqueEssOneFile.Serial :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.Serial :: \<psi>__
   GoedelVariantHOML3possUniqueEssOneFile.Serial :: E
   GoedelVariantHOML3possUniqueEssOneFile.Serial :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.Th1_I :: \<^bold>~\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.Th1_I :: G
   GoedelVariantHOML3possUniqueEssOneFile.Th1_I :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: E
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<psi>__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<^bold>~\<phi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: G
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: P
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>y. \<phi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<^bold>~\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<psi>'__ x
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>a. a\<^bold>\<equiv>x
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss1 :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>_. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: E
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<psi>__
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<^bold>~\<phi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: G
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: P
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<^bold>~G
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>y. \<phi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<^bold>~\<psi>
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<psi>'__ x
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: GoedelVariantHOML3possUniqueEssOneFile.Essence
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>a. a\<^bold>\<equiv>x
   GoedelVariantHOML3possUniqueEssOneFile.UniqueEss2 :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   = 7 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Rrefl, Rsymm, Rtrans
== GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 25 theorems, 113 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 6 definitions scanned, 0 flagged; 639 unread sub-derivations, premises of Pure.transitive (320), <bare> (306), Pure.combination (12), HOL.impCE (1), 0 with a world equation in the statement
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Ax1Gen :: ?\<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Ax1Gen :: ?\<Phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Ax4 :: ?\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<psi>__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: \<^bold>~\<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.EssMemI :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence_def :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_ex :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.G_exP :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.God_def :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.L_I :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.L_I :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<lambda>y. \<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.MC_I :: ?\<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.NecExist_def :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.PosOfGodI :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.PosOfGodI :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<psi>__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Reach :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Serial :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Serial :: \<psi>__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Serial :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Serial :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th1_I :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th1_I :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th1_I :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th2_I :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th2_I :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th2_I :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th2_I :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th4_I :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th4_I :: \<lambda>x. \<^bold>\<bottom>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th4_I :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th4_I :: \<lambda>x. x\<^bold>=G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Th4_I :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<psi>__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<^bold>~\<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>y. \<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<psi>'__ x
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>a. a\<^bold>\<equiv>x
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss1 :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>_. \<phi>'__ z__ \<^bold>\<and> \<^bold>~\<psi>'__ z__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>_. \<phi> z__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: E
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<psi>__
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<not>\<^bold>\<top>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<^bold>~\<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: P
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<^bold>~G
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>x. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>x. (\<^bold>\<exists>x. G x) \<^bold>\<and> (P x \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>xa. (\<lambda>v. x xa v = \<^bold>~G xa v)))
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>z. \<^bold>\<not>(\<^bold>\<exists>x. G x)
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>y. \<phi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<^bold>~\<psi>
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<psi>'__ x
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: GoedelVariantHOML3AndersonQuantUniqueEssOneFile.Essence
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>a. a\<^bold>\<equiv>x
   GoedelVariantHOML3AndersonQuantUniqueEssOneFile.UniqueEss2 :: \<lambda>z. \<psi>'__ z \<^bold>\<supset> \<psi>'__ y__
   = 7 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Rrefl, Rsymm, Rtrans
== EssenceComparison: 4 theorems, 6 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 4 definitions scanned, 0 flagged; 9 unread sub-derivations, premises of <bare> (8), HOL.impCE (1), 0 with a world equation in the statement
   EssenceComparison.Ess3_nonempty :: \<lambda>a b. top (?x16 B.0 a b) (?y15 B.0 a b)
   EssenceComparison.Ess3_nonempty :: Essence3
   EssenceComparison.Ess3_of_Ess2 :: Essence3
   EssenceComparison.Ess3_of_Ess2 :: EssenceComparison.Essence2
   EssenceComparison.Essence2_def :: EssenceComparison.Essence2
   EssenceComparison.Essence3_def :: Essence3


==> anc/OpenQuestions/audit/own/own-report-whole.txt <==
== wholeterm GoedelVariantHOML2inS4oneFile: 33 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm GoedelVariantHOML3inS4oneFile: 56 theorems, witness-reading hybrid 15 (+0 inheriting), whole-term flagged 15, EXTRA 0
== wholeterm ScottVariantHOMLAx1GeninS4oneFile: 20 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm GoedelVariantHOML2AndersonQuantTh4inK: 18 theorems, witness-reading hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm GoedelVariantHOML2possInS4oneFile: 14 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm GoedelVariantHOML3possInS4oneFile: 14 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm GoedelVariantHOML3possUniqueEssOneFile: 22 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 25 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm EssenceComparison: 4 theorems, witness-reading hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0


==> anc/OpenQuestions/audit/parity-map.txt <==
# Read by tools/audit-parity.py.  Names that differ between the two sides, one pair per
# line (Lean module or probe, then its Isabelle counterpart), and cases that exist on one
# side only, each with the reason.  Anything not listed here must have the same name on
# both sides, or the check fails.

# the sixteen sessions of alternatives/ and their Lean modules (Table "sessions" of the article)
Ax1GenBoxVariant2                   Ax1GenAlternatives
Ax1GenRigidVariant2                 Ax1GenAlternativesB
Ax1GenBoxVariant3                   Ax1GenAlternativesV3
Ax1GenBoxScott                      Ax1GenAlternativesScott
Ax1GenTwoVariant2                   Ax1GenAlternativesTwo
Ax1GenTwoVariant3                   Ax1GenAlternativesV3Two
Ax1GenOneVariant2                   Ax1GenAlternativesOne
Ax1GenOneVariant3                   Ax1GenAlternativesV3One
Th4FromConjunction                  Th4FromConjunction
Ax1GenTwoScott                      Ax1GenAlternativesScottTwo
Ax1GenTwoVariant3Th4                Ax1GenAlternativesV3TwoTh4
Ax1GenTwoVariant3Plain              Ax1GenAlternativesV3Plain
Ax1GenTwoVariant2Poss               Ax1GenAlternativesTwoPoss
Ax1GenTwoVariant2AndersonQuant      Ax1GenAlternativesTwoAnderson
Ax1GenTwoVariant3PlainPoss          Ax1GenAlternativesV3PlainPoss
Ax1GenTwoVariant3PlainAndersonQuant Ax1GenAlternativesV3PlainAnderson

# modules on one side only
lean-only Ax1GenTwoVariant3Model: the countermodel of session F, found by Nitpick on the Isabelle side and written out in Lean
isabelle-only EssenceComparison: a comparison of two definitions of essence, with no result the article reports in Lean

# probes under different names
probe_nominal_ite                   probe_nominal_if
whole_ndrec_context                 whole_subst_context
clean_congrarg_sides                clean_arg_cong_sides
clean_congrfun_point                clean_fun_cong_point

# probes of the traversal that have no counterpart, as the article states
lean-only probe_inherit_import: hybridness inherited through an import; Isabelle scans imported theories directly
lean-only probe_proof_in_def: a proof hidden in a def; Isabelle has no proof-carrying definitions
lean-only probe_via_internal: a theorem under an internal name; Isabelle has no internal names


==> anc/OpenQuestions/audit/probes-report.txt <==
# The detector against the mutation suite HybridProbes.lean

PROBES: 48 of 48 probes flagged as hybrid, 4 of 4 whole-term probes flagged by the whole-term mode, 43 of 43 clean witnesses unflagged in both modes

== HybridProbes: 99 theorems, 46 with flagged witnesses, 46 hybrid, 3 inheriting, 15 connectives at the world type, 2 auxiliary declarations with flagged witnesses
probe_access_converse:
    [ACCESS RIGID] fun x u => v1 𝗿 u
probe_access_partial:
    [ACCESS RIGID] R v1
probe_arbitrary_world:
    [NOMINAL FOREIGN] fun u => u = Classical.ofNonempty
probe_atomicity:
    [NOMINAL RIGID] fun u => u = v1
    [NOMINAL RIGID] fun q => ¬ᵐq ∧ᵐ ((q ∧ᵐ fun u => u = v1) ≠ᵐ ⊥ᵐ)
    [NOMINAL RIGID] fun u => u = v1
    [NOMINAL RIGID] fun q => ¬ᵐq ∧ᵐ ((q ∧ᵐ fun u => u = v1) ≠ᵐ ⊥ᵐ)
    [NOMINAL RIGID] fun u => u = v1
    [NOMINAL RIGID] fun q => ¬ᵐq ∧ᵐ ((q ∧ᵐ fun u => u = v1) ≠ᵐ ⊥ᵐ)
    [NOMINAL RIGID] fun u => u = v1
    [NOMINAL RIGID] fun q => ¬ᵐq ∧ᵐ ((q ∧ᵐ fun u => u = v1) ≠ᵐ ⊥ᵐ)
    [NOMINAL RIGID] fun u => u = v1
    [NOMINAL RIGID] fun q => ¬ᵐq ∧ᵐ ((q ∧ᵐ fun u => u = v1) ≠ᵐ ⊥ᵐ)
probe_choice:
    [FOREIGN] fun x => @v1 (Classical.choose v2)
probe_congrfun_point:
    [NOMINAL RIGID] Eq v1
probe_declared_skolem:
    [FOREIGN ACTUAL] fun x => ∀ (x : e), x @ᵐ skolemWorld x
probe_difference:
    [NOMINAL WORLDQ] fun w => ∃ u, u ≠ w ∧ @v1 u
probe_existential_lifted:
    [FOREIGN] Mexiposs fun u => @v1 u
    [FOREIGN] fun u => @v1 u
probe_family_const:
    [FOREIGN] fun u => nomc u u
probe_family_parameter:
    [FOREIGN] fun u => @v1 u u
probe_helper_import:
    [NOMINAL WORLDQ] existsOther v1
probe_lambda_world_const:
    [WORLDQ] fun u => (fun x => @v1 u) = fun x => @v2 u
probe_leib_box:
    [WORLDQ] fun u => (□fun v => ∀ (ψ : σ), ψ v → ψ u) u
probe_leib_let:
    [WORLDQ] fun u =>
  let w := u;
  P (fun x v => ∀ (ψ : σ), ψ v → ψ w) u
probe_leib_ne:
    [WORLDQ] fun u => ((fun v => @v1 v ∧ ∀ (ψ : σ), ψ u → ψ v) ≠ᵐ ⊥ᵐ) u
probe_leibniz_eq_sigma:
    [WORLDQ] fun u => (fun v => ∀ (ψ : σ), ψ v → ψ u) = fun x => True
probe_leibniz_free_world:
    [RIGID] fun x t => ∀ (ψ : σ), ψ t → ψ v1
probe_leibniz_in_property:
    [WORLDQ] fun u => P (fun x v => ∀ (ψ : σ), ψ v → ψ u) u
probe_nominal:
    [NOMINAL RIGID] fun u => u = v1
probe_nominal_abbrev:
    [NOMINAL RIGID] pt v1 v2
probe_nominal_def:
    [NOMINAL RIGID] atWorld v1
probe_nominal_eta:
    [NOMINAL RIGID] Eq v1
probe_nominal_ite:
    [NOMINAL RIGID FOREIGN] fun u => if u = v1 then True else False
probe_nominal_leibniz:
    [NOMINAL RIGID] v1 ≡ᵐ v2
probe_nominal_let:
    [NOMINAL RIGID] fun u => u = v1
probe_nominal_lifted:
    [NOMINAL RIGID] v1 =ᵐ v2
probe_nominal_ne:
    [NOMINAL RIGID] fun u => u ≠ v1
probe_nominal_negneg:
    [NOMINAL RIGID] fun u => ¬¬u = v1
probe_nominal_point:
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
probe_poly_def_at_worlds:
    [NOMINAL RIGID FOREIGN] fun u => same u v1
probe_rigid_set:
    [RIGID] fun ψ => P ψ v1
probe_rigid_set_nominal:
    [NOMINAL RIGID] fun ψ => ψ = fun x u => u = v1
probe_satisfaction:
    [RIGID] fun x => @v1 v2
probe_satisfaction_in_property:
    [WORLDQ] fun u => P (fun x v => @v1 x v ∧ @v2 u) u
probe_separating_congrfun:
    [NOMINAL RIGID] Eq v1
probe_skolem:
    [FOREIGN] fun x w => @v1 w x
probe_structure:
    [FOREIGN] (wrap v1).val
probe_type_copy:
    [FOREIGN] fun u => ∃ v, ∀ (ψ : σ), ψ (ofCopy v) → ψ u
probe_universal_lifted:
    [FOREIGN] Mallposs fun u => @v1 u
    [FOREIGN] fun u => @v1 u
probe_worldq_leibniz:
    [WORLDQ] fun u => ∃ v, ∀ (ψ : σ), ψ v → ψ u
probe_worldq_leibniz_all:
    [WORLDQ] fun u => ∀ (v : i), (fun v' => ∀ (ψ : σ), ψ v' → ψ u) v
probe_worldq_leibniz_def:
    [WORLDQ] fun u => ∃ v, below u v
probe_worldq_leibniz_redex:
    [WORLDQ] fun u => ∃ v, (fun v' => ∀ (ψ : σ), ψ v' → ψ u) v
probe_worldq_leibniz_valid:
    [WORLDQ] fun u => ⌊fun v => ∀ (ψ : σ), ψ v → ψ u⌋
whole_hyp_signature:
    [NOMINAL RIGID] fun x => Eq v1
hiddenInternal._aux (auxiliary):
    [NOMINAL RIGID] fun u => u = v1
hiddenProof (auxiliary):
    [NOMINAL RIGID] fun u => u = v1
  inherit hybridness through their proofs: [probe_inherit_import, probe_proof_in_def, probe_via_internal]

== wholeterm HybridProbes: 100 theorems, witness-mode hybrid 47 (+3 inheriting), whole-term flagged 50, EXTRA 3
EXTRA whole_congrarg_context:
    [NOMINAL RIGID] Eq v1
EXTRA whole_ndrec_context:
    [NOMINAL RIGID] Eq v1
EXTRA whole_separating_context:
    [NOMINAL RIGID] Eq v1


==> anc/OpenQuestions/audit/probes/HybridProbes.thy <==
(*  A mutation suite for the hybrid-witness detector (HybridAudit.ML), the counterpart of
    lean/HybridProbes.lean.  Every lemma named probe_... instantiates a probe axiom with a witness
    that leaves the modal object language and MUST be flagged by the detector; every lemma named
    clean_... instantiates it with a term of the object language and MUST NOT be.  The session
    ProbeAudit runs the detector over this theory and fails the build if either expectation is
    missed, as a Nitpick call with an `expect` annotation fails it.  The cases are the evasions
    found in the reviews of the article: nominals in eta-reduced form, behind a definition, behind
    double negation or a Let; the accessibility relation applied partially and under the converse
    modality; satisfaction operators; the difference modality, and the Leibniz identity of worlds
    under a quantifier over worlds (the universal and existential modalities and validity are
    terms of L, and stand among the clean witnesses); a
    quantifier of the embedding instantiated at the type of worlds; a Skolem function of a world;
    a choice over worlds; an arbitrary world; and the terms the fourth review found, two worlds
    free in one subterm among them, which turned the grammar from a list of patterns into a
    whitelist.  The setting is that of the article's own GoedelVariantHOML2inS4oneFile
    (imported). *)
theory HybridProbes imports HybridProbesHelper
begin

\<comment>\<open>Three probe axioms, taking a proposition, a property and a set of properties: the witness is
  handed over as the instantiation of their variable and nothing else.\<close>
  axiomatization where Probe: "\<lfloor>\<phi> \<^bold>\<supset> \<phi>\<rfloor>"
  axiomatization where ProbeP: "\<lfloor>P \<psi> \<^bold>\<supset> P \<psi>\<rfloor>"
  axiomatization where ProbeS: "\<lfloor>PosProps \<Phi> \<^bold>\<supset> PosProps \<Phi>\<rfloor>"
\<comment>\<open>A fourth, taking a set of properties \<^emph>\<open>simpliciter\<close>, the witness position of the rigid
  reading of the conjunction axiom: not a world-lifted type, and examined all the same.\<close>
  definition PosPropsR :: "((e\<Rightarrow>\<sigma>)\<Rightarrow>bool)\<Rightarrow>\<sigma>" where
    "PosPropsR \<Phi> \<equiv> \<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> P \<psi> w"
  axiomatization where ProbeR: "\<lfloor>PosPropsR \<Phi> \<^bold>\<supset> PosPropsR \<Phi>\<rfloor>"

\<comment>\<open>Must be flagged.\<close>
  lemma probe_nominal: "\<lfloor>(\<lambda>u. u = w) \<^bold>\<supset> (\<lambda>u. u = w)\<rfloor>" by (rule Probe[of "\<lambda>u. u = w"])
  lemma probe_nominal_eta: "\<lfloor>((=) w) \<^bold>\<supset> ((=) w)\<rfloor>" by (rule Probe[of "(=) w"])
  definition atWorld :: "i \<Rightarrow> \<sigma>" where "atWorld w \<equiv> \<lambda>u. u = w"
  lemma probe_nominal_def: "\<lfloor>atWorld w \<^bold>\<supset> atWorld w\<rfloor>" by (rule Probe[of "atWorld w"])
  lemma probe_nominal_negneg: "\<lfloor>(\<lambda>u. \<not>\<not>(u = w)) \<^bold>\<supset> (\<lambda>u. \<not>\<not>(u = w))\<rfloor>" by (rule Probe[of "\<lambda>u. \<not>\<not>(u = w)"])
  lemma probe_nominal_let: "\<lfloor>(\<lambda>u. Let w (\<lambda>v. u = v)) \<^bold>\<supset> (\<lambda>u. Let w (\<lambda>v. u = v))\<rfloor>" by (rule Probe[of "\<lambda>u. Let w (\<lambda>v. u = v)"])
  lemma probe_nominal_ne: "\<lfloor>(\<lambda>u. u \<noteq> w) \<^bold>\<supset> (\<lambda>u. u \<noteq> w)\<rfloor>" by (rule Probe[of "\<lambda>u. u \<noteq> w"])
  lemma probe_nominal_lifted: "\<lfloor>((w::i) \<^bold>= v) \<^bold>\<supset> (w \<^bold>= v)\<rfloor>" by (rule Probe[of "w \<^bold>= v"])
  lemma probe_nominal_leibniz: "\<lfloor>((w::i) \<^bold>\<equiv> v) \<^bold>\<supset> (w \<^bold>\<equiv> v)\<rfloor>" by (rule Probe[of "w \<^bold>\<equiv> v"])
  lemma probe_nominal_point: "\<lfloor>P (\<lambda>z u. z = x \<and> u = w) \<^bold>\<supset> P (\<lambda>z u. z = x \<and> u = w)\<rfloor>" by (rule ProbeP[of "\<lambda>z u. z = x \<and> u = w"])
  lemma probe_nominal_if: "\<lfloor>(\<lambda>u. if u = w then True else False) \<^bold>\<supset> (\<lambda>u. if u = w then True else False)\<rfloor>" by (rule Probe[of "\<lambda>u. if u = w then True else False"])
  lemma probe_access_partial: "\<lfloor>R w \<^bold>\<supset> R w\<rfloor>" by (rule Probe[of "R w"])
  lemma probe_access_converse: "\<lfloor>P (\<lambda>x u. w \<^bold>r u) \<^bold>\<supset> P (\<lambda>x u. w \<^bold>r u)\<rfloor>" by (rule ProbeP[of "\<lambda>x u. w \<^bold>r u"])
  lemma probe_satisfaction: "\<lfloor>(\<lambda>u. (\<phi>::\<sigma>) w) \<^bold>\<supset> (\<lambda>u. \<phi> w)\<rfloor>" by (rule Probe[of "\<lambda>u. \<phi> w"])
  lemma probe_difference: "\<lfloor>(\<lambda>w. \<exists>u. u \<noteq> w \<and> (\<phi>::\<sigma>) u) \<^bold>\<supset> (\<lambda>w. \<exists>u. u \<noteq> w \<and> \<phi> u)\<rfloor>" by (rule Probe[of "\<lambda>w. \<exists>u. u \<noteq> w \<and> \<phi> u"])
  lemma probe_worldq_leibniz: "\<lfloor>(\<lambda>u. \<exists>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) \<^bold>\<supset> (\<lambda>u. \<exists>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u"])
  definition below :: "i \<Rightarrow> i \<Rightarrow> bool" where "below u v \<equiv> \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u"
  lemma probe_worldq_leibniz_def: "\<lfloor>(\<lambda>u. \<exists>v. below u v) \<^bold>\<supset> (\<lambda>u. \<exists>v. below u v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v. below u v"])
  lemma probe_worldq_leibniz_redex: "\<lfloor>(\<lambda>u. \<exists>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v) \<^bold>\<supset> (\<lambda>u. \<exists>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v"])
  lemma probe_worldq_leibniz_all: "\<lfloor>(\<lambda>u. \<forall>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v) \<^bold>\<supset> (\<lambda>u. \<forall>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<forall>v. (\<lambda>v'. \<forall>\<psi>::\<sigma>. \<psi> v' \<longrightarrow> \<psi> u) v"])
  lemma probe_worldq_leibniz_valid: "\<lfloor>(\<lambda>u. \<lfloor>\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u\<rfloor>) \<^bold>\<supset> (\<lambda>u. \<lfloor>\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u\<rfloor>)\<rfloor>" by (rule Probe[of "\<lambda>u. \<lfloor>\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u\<rfloor>"])
  lemma probe_universal_lifted: "\<lfloor>(\<^bold>\<forall>v. (\<phi>::i\<Rightarrow>\<sigma>) v) \<^bold>\<supset> (\<^bold>\<forall>v. \<phi> v)\<rfloor>" by (rule Probe[of "\<^bold>\<forall>v. \<phi> v"])
  lemma probe_existential_lifted: "\<lfloor>(\<^bold>\<exists>v. (\<phi>::i\<Rightarrow>\<sigma>) v) \<^bold>\<supset> (\<^bold>\<exists>v. \<phi> v)\<rfloor>" by (rule Probe[of "\<^bold>\<exists>v. \<phi> v"])
  lemma probe_skolem: "\<lfloor>P (\<lambda>x u. (f::i\<Rightarrow>e\<Rightarrow>bool) u x) \<^bold>\<supset> P (\<lambda>x u. f u x)\<rfloor>" by (rule ProbeP[of "\<lambda>x u. f u x"])
  lemma probe_choice: "\<lfloor>(\<lambda>u. (\<phi>::\<sigma>) (SOME v. \<phi> v)) \<^bold>\<supset> (\<lambda>u. \<phi> (SOME v. \<phi> v))\<rfloor>" by (rule Probe[of "\<lambda>u. \<phi> (SOME v. \<phi> v)"])
  lemma probe_arbitrary_world: "\<lfloor>(\<lambda>u. u = undefined) \<^bold>\<supset> (\<lambda>u. u = undefined)\<rfloor>" by (rule Probe[of "\<lambda>u. u = undefined"])
  abbreviation "pt x w \<equiv> (\<lambda>z u. z = x \<and> u = w)::\<tau>"
  lemma probe_nominal_abbrev: "\<lfloor>P (pt x w) \<^bold>\<supset> P (pt x w)\<rfloor>" by (rule ProbeP[of "pt x w"])

\<comment>\<open>A rigid set given by positivity at a fixed world: the satisfaction operator @w P.\<close>
  lemma probe_rigid_set: "\<lfloor>PosPropsR (\<lambda>\<psi>. P \<psi> w) \<^bold>\<supset> PosPropsR (\<lambda>\<psi>. P \<psi> w)\<rfloor>" by (rule ProbeR[of "\<lambda>\<psi>. P \<psi> w"])
\<comment>\<open>The same with a nominal inside the set.\<close>
  lemma probe_rigid_set_nominal: "\<lfloor>PosPropsR (\<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w)) \<^bold>\<supset> PosPropsR (\<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w))\<rfloor>" by (rule ProbeR[of "\<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w)"])


\<comment>\<open>The terms an external reader found that the earlier, pattern-based grammar let through (the
  detector is a whitelist since).  Two worlds free in one subterm: the Leibniz nominal of the
  evaluation world inside a property, as an equation at sigma, and a satisfaction operator at the
  evaluation world inside a property; a world-indexed family as a parameter; a quantifier over a
  type copy of i; a polymorphic definition of the theory instantiated at i; a declared Skolem
  function of a world.\<close>
  lemma probe_leibniz_in_property: "\<lfloor>(\<lambda>u. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u) \<^bold>\<supset> (\<lambda>u. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u)\<rfloor>" by (rule Probe[of "\<lambda>u. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u"])
  lemma probe_leibniz_eq_sigma: "\<lfloor>(\<lambda>u. (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) = (\<lambda>_. True)) \<^bold>\<supset> (\<lambda>u. (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) = (\<lambda>_. True))\<rfloor>" by (rule Probe[of "\<lambda>u. (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) = (\<lambda>_. True)"])
  lemma probe_satisfaction_in_property: "\<lfloor>(\<lambda>u. P (\<lambda>x v. (\<phi>::\<tau>) x v \<and> (\<chi>::\<sigma>) u) u) \<^bold>\<supset> (\<lambda>u. P (\<lambda>x v. \<phi> x v \<and> \<chi> u) u)\<rfloor>" by (rule Probe[of "\<lambda>u. P (\<lambda>x v. \<phi> x v \<and> \<chi> u) u"])
  lemma probe_family_parameter: "\<lfloor>(\<lambda>u. (\<phi>::i\<Rightarrow>\<sigma>) u u) \<^bold>\<supset> (\<lambda>u. \<phi> u u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<phi> u u"])
  typedef wc = "UNIV :: i set" by simp
  lemma probe_type_copy: "\<lfloor>(\<lambda>u. \<exists>v::wc. \<forall>\<psi>::\<sigma>. \<psi> (Rep_wc v) \<longrightarrow> \<psi> u) \<^bold>\<supset> (\<lambda>u. \<exists>v::wc. \<forall>\<psi>::\<sigma>. \<psi> (Rep_wc v) \<longrightarrow> \<psi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v::wc. \<forall>\<psi>::\<sigma>. \<psi> (Rep_wc v) \<longrightarrow> \<psi> u"])
  definition same :: "'a \<Rightarrow> 'a \<Rightarrow> bool" where "same x y \<equiv> x = y"
  lemma probe_poly_def_at_worlds: "\<lfloor>(\<lambda>u. same u w) \<^bold>\<supset> (\<lambda>u. same u w)\<rfloor>" by (rule Probe[of "\<lambda>u. same u w"])
\<comment>\<open>A nominal inside a record, the counterpart of the Lean suite's structure.\<close>
  record wrapped = val :: \<sigma>
  definition wrap :: "i \<Rightarrow> wrapped" where "wrap w \<equiv> \<lparr>val = (\<lambda>u. u = w)\<rparr>"
  lemma probe_structure: "\<lfloor>val (wrap w) \<^bold>\<supset> val (wrap w)\<rfloor>" by (rule Probe[of "val (wrap w)"])
  consts skolemWorld :: "e \<Rightarrow> i"
  lemma probe_declared_skolem: "\<lfloor>(\<lambda>_. \<forall>x::e. existsAt x (skolemWorld x)) \<^bold>\<supset> (\<lambda>_. \<forall>x::e. existsAt x (skolemWorld x))\<rfloor>" by (rule Probe[of "\<lambda>_. \<forall>x::e. existsAt x (skolemWorld x)"])
\<comment>\<open>The Leibniz nominal of the evaluation world through a Let: unfolded before the grammar looks
  (the Lean suite has had this case since 13 October; the Isabelle detector took every Let for a
  foreign constant until 15 October, so the clean case below would have been flagged).\<close>
  lemma probe_leib_let: "\<lfloor>(\<lambda>u. Let u (\<lambda>w. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> w) u)) \<^bold>\<supset> (\<lambda>u. Let u (\<lambda>w. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> w) u))\<rfloor>" by (rule Probe[of "\<lambda>u. Let u (\<lambda>w. P (\<lambda>_ v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> w) u)"])

\<comment>\<open>The separating sentence of Section 8.3 (Example 21): every world lies in an atom, proved as the
  embedding proves it, the nominal being the witness of the existential; Separation.thy has the
  L-general model in which it fails.\<close>
  lemma probe_atomicity:
    "\<lfloor>\<^bold>\<exists>p::\<sigma>. (((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p)\<rfloor>"
  proof (rule allI)
    fix w :: i
    show "(\<^bold>\<exists>p::\<sigma>. (((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p)) w"
      by (rule exI[of _ "\<lambda>u. u = w"]) (auto simp: fun_eq_iff)
  qed

\<comment>\<open>Must not be flagged.\<close>
  lemma clean_universal: "\<lfloor>(\<lambda>u. \<forall>v. (\<phi>::\<sigma>) v) \<^bold>\<supset> (\<lambda>u. \<forall>v. \<phi> v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<forall>v. \<phi> v"])
  lemma clean_existential: "\<lfloor>(\<lambda>u. \<exists>v. (\<phi>::\<sigma>) v) \<^bold>\<supset> (\<lambda>u. \<exists>v. \<phi> v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v. \<phi> v"])
  lemma clean_valid: "\<lfloor>(\<lambda>u. \<lfloor>\<phi>\<rfloor>) \<^bold>\<supset> (\<lambda>u. \<lfloor>\<phi>\<rfloor>)\<rfloor>" by (rule Probe[of "\<lambda>u. \<lfloor>\<phi>\<rfloor>"])
  lemma clean_universal_lifted: "\<lfloor>(\<^bold>\<forall>v. (\<lambda>w. (\<phi>::\<sigma>) v)) \<^bold>\<supset> (\<^bold>\<forall>v. (\<lambda>w. \<phi> v))\<rfloor>" by (rule Probe[of "\<^bold>\<forall>v. (\<lambda>w. \<phi> v)"])
  lemma clean_top_prop: "\<lfloor>\<^bold>\<top> \<^bold>\<supset> \<^bold>\<top>\<rfloor>" by (rule Probe[of "\<^bold>\<top>"])
  lemma clean_top: "\<lfloor>P (\<lambda>x. \<^bold>\<top>) \<^bold>\<supset> P (\<lambda>x. \<^bold>\<top>)\<rfloor>" by (rule ProbeP[of "\<lambda>x. \<^bold>\<top>"])
  lemma clean_individual: "\<lfloor>(\<lambda>_::e. \<^bold>\<top>) undefined \<^bold>\<supset> (\<lambda>_::e. \<^bold>\<top>) undefined\<rfloor>" by (rule Probe[of "(\<lambda>_::e. \<^bold>\<top>) undefined"])
  lemma clean_lifted_eq: "\<lfloor>P (\<lambda>z. z \<^bold>= (x::e)) \<^bold>\<supset> P (\<lambda>z. z \<^bold>= x)\<rfloor>" by (rule ProbeP[of "\<lambda>z. z \<^bold>= x"])
  lemma clean_raw_eq: "\<lfloor>P (\<lambda>z u. z = (x::e)) \<^bold>\<supset> P (\<lambda>z u. z = x)\<rfloor>" by (rule ProbeP[of "\<lambda>z u. z = x"])
  lemma clean_conj: "\<lfloor>(\<phi> \<^bold>\<and> \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<and> \<psi>)\<rfloor>" by (rule Probe[of "\<phi> \<^bold>\<and> \<psi>"])
  lemma clean_box: "\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" by (rule Probe[of "\<^bold>\<box>\<phi>"])
  lemma clean_quant: "\<lfloor>(\<^bold>\<forall>\<psi>. P \<psi> \<^bold>\<supset> \<psi> (x::e)) \<^bold>\<supset> (\<^bold>\<forall>\<psi>. P \<psi> \<^bold>\<supset> \<psi> x)\<rfloor>" by (rule Probe[of "\<^bold>\<forall>\<psi>. P \<psi> \<^bold>\<supset> \<psi> x"])
  lemma clean_actualist: "\<lfloor>(\<^bold>\<exists>\<^sup>Ey. \<psi> y) \<^bold>\<supset> (\<^bold>\<exists>\<^sup>Ey. \<psi> y)\<rfloor>" by (rule Probe[of "\<^bold>\<exists>\<^sup>Ey. \<psi> y"])
  lemma clean_god: "\<lfloor>P G \<^bold>\<supset> P G\<rfloor>" by (rule ProbeP[of G])
  lemma clean_necexist: "\<lfloor>P E \<^bold>\<supset> P E\<rfloor>" by (rule ProbeP[of E])
  lemma clean_posprops: "\<lfloor>PosProps \<Phi> \<^bold>\<supset> PosProps \<Phi>\<rfloor>" by (rule Probe[of "PosProps \<Phi>"])
\<comment>\<open>Rigid sets given by an equation of the object language: accepted.\<close>
  lemma clean_rigid_set_global: "\<lfloor>PosPropsR (\<lambda>\<psi>. P \<psi> = (\<lambda>w. True)) \<^bold>\<supset> PosPropsR (\<lambda>\<psi>. P \<psi> = (\<lambda>w. True))\<rfloor>" by (rule ProbeR[of "\<lambda>\<psi>. P \<psi> = (\<lambda>w. True)"])
  lemma clean_rigid_set_sig: "\<lfloor>PosPropsR (\<lambda>\<psi>. \<psi> = G) \<^bold>\<supset> PosPropsR (\<lambda>\<psi>. \<psi> = G)\<rfloor>" by (rule ProbeR[of "\<lambda>\<psi>. \<psi> = G"])
  lemma clean_raw_or: "\<lfloor>PosProps (\<lambda>\<psi>' u. \<psi>' = G \<or> \<psi>' = \<psi>) \<^bold>\<supset> PosProps (\<lambda>\<psi>' u. \<psi>' = G \<or> \<psi>' = \<psi>)\<rfloor>" by (rule ProbeS[of "\<lambda>\<psi>' u. \<psi>' = G \<or> \<psi>' = \<psi>"])
  lemma clean_neg_god: "\<lfloor>P (\<^bold>~G) \<^bold>\<supset> P (\<^bold>~G)\<rfloor>" by (rule ProbeP[of "\<^bold>~G"])
  lemma clean_existsAt_lifted: "\<lfloor>(\<^bold>\<exists>\<^sup>Ey. y \<^bold>= (z::e)) \<^bold>\<supset> (\<^bold>\<exists>\<^sup>Ey. y \<^bold>= z)\<rfloor>" by (rule Probe[of "\<^bold>\<exists>\<^sup>Ey. y \<^bold>= z"])
\<comment>\<open>Equality at a lifted type is identity across all worlds, the global modality; it is a
  connective of the Notes' language and is accepted.\<close>
  lemma clean_lifted_eq_prop: "\<lfloor>((\<phi>::\<sigma>) \<^bold>= \<psi>) \<^bold>\<supset> (\<phi> \<^bold>= \<psi>)\<rfloor>" by (rule Probe[of "\<phi> \<^bold>= \<psi>"])
  lemma clean_global_god: "\<lfloor>P (\<lambda>x. G x \<^bold>= \<^bold>\<top>) \<^bold>\<supset> P (\<lambda>x. G x \<^bold>= \<^bold>\<top>)\<rfloor>" by (rule ProbeP[of "\<lambda>x. G x \<^bold>= \<^bold>\<top>"])
  lemma clean_inclusion: "\<lfloor>(\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)\<rfloor>" by (rule Probe[of "\<phi> \<^bold>\<supset>\<^sub>N \<psi>"])

\<comment>\<open>Further probes (13 October 2026, reviewer): the evaluation world bound a second time.  A
  second world variable bound by lambda inside a witness, at a position other than the
  evaluation position, is a quantifier over worlds without the quantifier: under the lifted
  inequality, under a connective, or with a constant body.  A declared family constant is
  probe_family_parameter with a constant for the variable.\<close>
  lemma probe_leib_ne: "\<lfloor>(\<lambda>u. ((\<lambda>v. (\<phi>::\<sigma>) v \<and> (\<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> v)) \<^bold>\<noteq> \<^bold>\<bottom>) u) \<^bold>\<supset> (\<lambda>u. ((\<lambda>v. \<phi> v \<and> (\<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> v)) \<^bold>\<noteq> \<^bold>\<bottom>) u)\<rfloor>" by (rule Probe[of "\<lambda>u. ((\<lambda>v. \<phi> v \<and> (\<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> v)) \<^bold>\<noteq> \<^bold>\<bottom>) u"])
  lemma probe_leib_box: "\<lfloor>(\<lambda>u. Mbox (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u) \<^bold>\<supset> (\<lambda>u. Mbox (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u)\<rfloor>" by (rule Probe[of "\<lambda>u. Mbox (\<lambda>v. \<forall>\<psi>::\<sigma>. \<psi> v \<longrightarrow> \<psi> u) u"])
  lemma probe_lambda_world_const: "\<lfloor>(\<lambda>u. (\<lambda>v::i. (\<phi>::\<sigma>) u) = (\<lambda>v::i. (\<psi>::\<sigma>) u)) \<^bold>\<supset> (\<lambda>u. (\<lambda>v::i. \<phi> u) = (\<lambda>v::i. \<psi> u))\<rfloor>" by (rule Probe[of "\<lambda>u. (\<lambda>v::i. \<phi> u) = (\<lambda>v::i. \<psi> u)"])
  consts nomc :: "i \<Rightarrow> \<sigma>"
  lemma probe_family_const: "\<lfloor>(\<lambda>u. nomc u u) \<^bold>\<supset> (\<lambda>u. nomc u u)\<rfloor>" by (rule Probe[of "\<lambda>u. nomc u u"])

\<comment>\<open>What a tighter grammar must keep admitting: the eta-expanded unfoldings of the connectives
  at the evaluation world, the global modality in its spellings, propositional quantification
  including the difference modality it defines (a term of L; what it says depends on the
  domain), parameters of individual and lifted type, and terms of L behind a definition.\<close>
  lemma clean_conj_raw: "\<lfloor>(\<lambda>u. (\<phi>::\<sigma>) u \<and> (\<psi>::\<sigma>) u) \<^bold>\<supset> (\<lambda>u. \<phi> u \<and> \<psi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<phi> u \<and> \<psi> u"])
  lemma clean_exists_e_raw: "\<lfloor>(\<lambda>u. \<exists>y::e. (\<phi>::e\<Rightarrow>\<sigma>) y u) \<^bold>\<supset> (\<lambda>u. \<exists>y::e. \<phi> y u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>y::e. \<phi> y u"])
  lemma clean_box_eta: "\<lfloor>(\<lambda>u. Mbox (\<phi>::\<sigma>) u) \<^bold>\<supset> (\<lambda>u. Mbox \<phi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. Mbox \<phi> u"])
  lemma clean_universal_compound: "\<lfloor>(\<lambda>u. \<forall>v. ((\<phi>::\<sigma>) \<^bold>\<and> \<psi>) v) \<^bold>\<supset> (\<lambda>u. \<forall>v. (\<phi> \<^bold>\<and> \<psi>) v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<forall>v. (\<phi> \<^bold>\<and> \<psi>) v"])
  lemma clean_existential_compound: "\<lfloor>(\<lambda>u. \<exists>v. ((\<phi>::\<sigma>) \<^bold>\<or> \<psi>) v) \<^bold>\<supset> (\<lambda>u. \<exists>v. (\<phi> \<^bold>\<or> \<psi>) v)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>v. (\<phi> \<^bold>\<or> \<psi>) v"])
  lemma clean_valid_compound: "\<lfloor>(\<lambda>u. \<lfloor>(\<phi>::\<sigma>) \<^bold>\<supset> \<psi>\<rfloor>) \<^bold>\<supset> (\<lambda>u. \<lfloor>\<phi> \<^bold>\<supset> \<psi>\<rfloor>)\<rfloor>" by (rule Probe[of "\<lambda>u. \<lfloor>\<phi> \<^bold>\<supset> \<psi>\<rfloor>"])
  lemma clean_global_box: "\<lfloor>\<^bold>\<box>((\<phi>::\<sigma>) \<^bold>= \<^bold>\<top>) \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>= \<^bold>\<top>)\<rfloor>" by (rule Probe[of "\<^bold>\<box>(\<phi> \<^bold>= \<^bold>\<top>)"])
  lemma clean_difference_in_L: "\<lfloor>(\<^bold>\<exists>\<psi>::\<sigma>. ((\<^bold>\<not>\<psi>) \<^bold>\<and> ((\<psi> \<^bold>\<and> \<phi>) \<^bold>\<noteq> \<^bold>\<bottom>))) \<^bold>\<supset> (\<^bold>\<exists>\<psi>::\<sigma>. ((\<^bold>\<not>\<psi>) \<^bold>\<and> ((\<psi> \<^bold>\<and> \<phi>) \<^bold>\<noteq> \<^bold>\<bottom>)))\<rfloor>" by (rule Probe[of "\<^bold>\<exists>\<psi>::\<sigma>. ((\<^bold>\<not>\<psi>) \<^bold>\<and> ((\<psi> \<^bold>\<and> \<phi>) \<^bold>\<noteq> \<^bold>\<bottom>))"])
  lemma clean_atom_in_L: "\<lfloor>(((\<psi>::\<sigma>) \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<chi>::\<sigma>. (((\<psi> \<^bold>\<and> \<chi>) \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<supset> ((\<psi> \<^bold>\<and> (\<^bold>\<not>\<chi>)) \<^bold>= \<^bold>\<bottom>)))) \<^bold>\<supset> ((\<psi> \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<chi>::\<sigma>. (((\<psi> \<^bold>\<and> \<chi>) \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<supset> ((\<psi> \<^bold>\<and> (\<^bold>\<not>\<chi>)) \<^bold>= \<^bold>\<bottom>))))\<rfloor>" by (rule Probe[of "(\<psi> \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<chi>::\<sigma>. (((\<psi> \<^bold>\<and> \<chi>) \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<supset> ((\<psi> \<^bold>\<and> (\<^bold>\<not>\<chi>)) \<^bold>= \<^bold>\<bottom>)))"])
  lemma clean_individual_param: "\<lfloor>(\<lambda>u. (\<chi>::\<sigma>) u \<and> (\<phi>::e\<Rightarrow>\<sigma>) (x::e) u) \<^bold>\<supset> (\<lambda>u. \<chi> u \<and> \<phi> x u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<chi> u \<and> \<phi> x u"])
  definition conj2 :: "(e\<Rightarrow>\<sigma>) \<Rightarrow> (e\<Rightarrow>\<sigma>) \<Rightarrow> (e\<Rightarrow>\<sigma>)" where "conj2 \<phi> \<psi> \<equiv> \<phi> \<^bold>. \<psi>"
  lemma clean_def_L: "\<lfloor>P (conj2 \<phi> \<psi>) \<^bold>\<supset> P (conj2 \<phi> \<psi>)\<rfloor>" by (rule ProbeP[of "conj2 \<phi> \<psi>"])
  lemma clean_let_L: "\<lfloor>(\<lambda>u. Let ((\<phi>::\<sigma>) \<^bold>\<and> \<chi>) (\<lambda>\<psi>. \<psi> u)) \<^bold>\<supset> (\<lambda>u. Let (\<phi> \<^bold>\<and> \<chi>) (\<lambda>\<psi>. \<psi> u))\<rfloor>" by (rule Probe[of "\<lambda>u. Let (\<phi> \<^bold>\<and> \<chi>) (\<lambda>\<psi>. \<psi> u)"])
  lemma clean_eq_at_tau: "\<lfloor>((\<lambda>x. G x) \<^bold>= (\<lambda>x::e. \<^bold>\<top>)) \<^bold>\<supset> ((\<lambda>x. G x) \<^bold>= (\<lambda>x::e. \<^bold>\<top>))\<rfloor>" by (rule Probe[of "(\<lambda>x. G x) \<^bold>= (\<lambda>x::e. \<^bold>\<top>)"])
  lemma clean_exists_tau_raw: "\<lfloor>(\<lambda>u. \<exists>\<psi>::e\<Rightarrow>\<sigma>. P \<psi> u) \<^bold>\<supset> (\<lambda>u. \<exists>\<psi>::e\<Rightarrow>\<sigma>. P \<psi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<exists>\<psi>::e\<Rightarrow>\<sigma>. P \<psi> u"])
  lemma clean_prop_quant_eval: "\<lfloor>(\<lambda>u. \<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> u) \<^bold>\<supset> (\<lambda>u. \<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> u)\<rfloor>" by (rule Probe[of "\<lambda>u. \<forall>\<psi>::\<sigma>. \<psi> u \<longrightarrow> \<psi> u"])
  lemma clean_rigid_set_valid: "\<lfloor>PosPropsR (\<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>) \<^bold>\<supset> PosPropsR (\<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>)\<rfloor>" by (rule ProbeR[of "\<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>"])


\<comment>\<open>Two more ways in: a hybrid definition in an imported theory the audit does not list
  (HybridProbesHelper), and the raw Leibniz satisfaction operator at a free world, which a
  schematic variable must not turn into a placeholder.\<close>
  lemma probe_helper_import: "\<lfloor>existsOther \<phi> \<^bold>\<supset> existsOther \<phi>\<rfloor>" by (rule Probe[of "existsOther \<phi>"])
  lemma probe_leibniz_free_world: "\<lfloor>P (\<lambda>x t. \<forall>\<psi>::\<sigma>. \<psi> t \<longrightarrow> \<psi> w) \<^bold>\<supset> P (\<lambda>x t. \<forall>\<psi>::\<sigma>. \<psi> t \<longrightarrow> \<psi> w)\<rfloor>" by (rule ProbeP[of "\<lambda>x t. \<forall>\<psi>::\<sigma>. \<psi> t \<longrightarrow> \<psi> w"])

\<comment>\<open>The point of fun_cong (29 October 2026, an external reader: B. Lindheim, who found the gap in
  the Lean detector).  The filtered reading counted the instantiations of the developments' own
  facts and the witness positions of a list of quantifier rules; an instantiation of any other
  library rule was machinery.  fun_cong, "f = g ==> f x = g x", is such a rule, and its x --- the
  point at which two predicates proved equal are applied, the ALL-elimination inside extensionality,
  where the soundness proposition of the article needs an element of the domain --- went uncounted:
  a nominal there passed.  Now every library rule is read by its statement: a variable that is a
  function over a type variable (a body, a motive, a context) or that occurs only as a side of an
  equation is schematic, every other variable of a type of L is an instance.  The two clean lemmas
  are what that reading must keep admitting: a term of L at the point, and sides and a context
  that mention the evaluation world freely.\<close>
  lemma probe_congrfun_point: "\<lfloor>\<^bold>\<exists>p::\<sigma>. p\<rfloor>"
  proof (rule allI, rule ccontr)
    fix u :: i
    assume H: "\<not> (\<^bold>\<exists>p::\<sigma>. p) u"
    have eq: "(\<lambda>p::\<sigma>. p u) = (\<lambda>_. False)"
    proof (rule ext)
      fix p :: \<sigma>
      show "p u = False" using H by auto
    qed
    from fun_cong[OF eq, of "(=) u"] show False by simp
  qed
  lemma clean_fun_cong_point: "\<lfloor>((\<phi>::\<sigma>) \<^bold>\<and> \<chi>) \<^bold>\<and> \<chi> \<^bold>\<supset> \<chi> \<^bold>\<and> (\<phi> \<^bold>\<and> \<chi>)\<rfloor>"
  proof (rule allI, rule impI)
    fix u :: i
    assume hc: "((\<phi> \<^bold>\<and> \<chi>) \<^bold>\<and> \<chi>) u"
    have eq: "(\<lambda>p::\<sigma>. (p \<^bold>\<and> \<chi>) u) = (\<lambda>p. (\<chi> \<^bold>\<and> p) u)" by (rule ext) auto
    from fun_cong[OF eq, of "\<phi> \<^bold>\<and> \<chi>"] hc show "(\<chi> \<^bold>\<and> (\<phi> \<^bold>\<and> \<chi>)) u" by simp
  qed
  lemma clean_arg_cong_sides: "\<lfloor>(\<phi>::\<sigma>) \<^bold>\<supset> \<phi>\<rfloor>"
  proof (rule allI, rule impI)
    fix u :: i
    assume h: "\<phi> u"
    have eq: "(\<lambda>p::\<sigma>. p u) = (\<lambda>p::\<sigma>. p u)" by (rule refl)
    from arg_cong[OF eq, of "\<lambda>F. F \<phi>"] h show "\<phi> u" by simp
  qed

\<comment>\<open>The separating sentence once more, by the reader's route (29 October 2026): the nominal stands
  at the point of fun_cong and nowhere else.  That the nominal satisfies the body is a lemma of its
  own; the main proof assumes that no p satisfies the body at w, turns that into an equation of
  predicates by ext, and applies both sides at (=) w.  Counterpart of probe_separating_congrfun of
  the Lean suite, which carries the reader's own proof.\<close>
  definition lindBody :: "\<sigma> \<Rightarrow> \<sigma>" where
    "lindBody p \<equiv> ((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p"
  lemma lind_nominal_body: "lindBody ((=) w) w"
    unfolding lindBody_def by (auto simp: fun_eq_iff)
  lemma probe_separating_congrfun: "\<lfloor>\<^bold>\<exists>p::\<sigma>. lindBody p\<rfloor>"
  proof (rule allI, rule ccontr)
    fix w :: i
    assume H: "\<not> (\<^bold>\<exists>p::\<sigma>. lindBody p) w"
    have eq: "(\<lambda>p::\<sigma>. lindBody p w) = (\<lambda>_. False)"
    proof (rule ext)
      fix p :: \<sigma>
      show "lindBody p w = False" using H by auto
    qed
    from fun_cong[OF eq, of "(=) w"] lind_nominal_body[of w] show False by simp
  qed

\<comment>\<open>The whole-term reading (run_theory_all_whole, the counterpart of Lean's #hybrid_all): the term
  outside the object language stands inside a context or a hypothesis, which the witness reading
  traverses and does not examine.  whole_... MUST be flagged by the whole-term reading; the witness
  reading need not flag it.  The body of a modality under exE and exI is the body of a quantifier
  over worlds, a schema position, and stays clean.\<close>
  lemma whole_congrarg_context: "\<lfloor>\<^bold>\<exists>p::\<sigma>. p\<rfloor>"
  proof (rule allI, rule ccontr)
    fix u :: i
    assume H: "\<not> (\<^bold>\<exists>p::\<sigma>. p) u"
    have eq: "(\<lambda>p::\<sigma>. p u) = (\<lambda>_. False)" by (rule ext) (use H in auto)
    from arg_cong[OF eq, of "\<lambda>F. F ((=) u)"] show False by simp
  qed
  lemma whole_subst_context: "\<lfloor>\<^bold>\<exists>p::\<sigma>. p\<rfloor>"
  proof (rule allI, rule ccontr)
    fix u :: i
    assume H: "\<not> (\<^bold>\<exists>p::\<sigma>. p) u"
    have eq: "(\<lambda>p::\<sigma>. p u) = (\<lambda>_. False)" by (rule ext) (use H in auto)
    have "(\<lambda>F::\<sigma>\<Rightarrow>bool. F ((=) u)) (\<lambda>_. False)"
      by (rule subst[OF eq, of "\<lambda>F. F ((=) u)"]) simp
    then show False by simp
  qed
  \<comment>\<open>the separating sentence with the nominal inside the context of arg_cong only, the body
    written out: the same sentence as probe_atomicity and probe_separating_congrfun, with no counted
    instantiation outside L (an auxiliary lemma for the nominal would instantiate a definition at it)\<close>
  lemma whole_separating_context:
    "\<lfloor>\<^bold>\<exists>p::\<sigma>. (((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p)\<rfloor>"
  proof (rule allI, rule ccontr)
    fix w :: i
    assume H: "\<not> (\<^bold>\<exists>p::\<sigma>. (((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p)) w"
    have eq: "(\<lambda>p::\<sigma>. (((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p) w) = (\<lambda>_. False)"
    proof (rule ext)
      fix p :: \<sigma>
      show "(((p \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((p \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> p) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> p) w = False" using H by auto
    qed
    have nom: "(((((=) w) \<^bold>\<noteq> \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>((((=) w) \<^bold>\<and> (\<^bold>\<exists>q::\<sigma>. ((\<^bold>\<not>q) \<^bold>\<and> ((q \<^bold>\<and> ((=) w)) \<^bold>\<noteq> \<^bold>\<bottom>)))) \<^bold>\<noteq> \<^bold>\<bottom>)) \<^bold>\<and> ((=) w)) w" by (auto simp: fun_eq_iff)
    from arg_cong[OF eq, of "\<lambda>F. F ((=) w)"] nom show False by simp
  qed
  lemma whole_hyp_signature: assumes "P (\<lambda>_. (=) w) w" shows "\<lfloor>\<^bold>\<top>\<rfloor>" by simp
  lemma clean_dia_body: "\<lfloor>\<^bold>\<diamond>(\<phi>::\<sigma>) \<^bold>\<supset> \<^bold>\<diamond>\<phi>\<rfloor>"
  proof (rule allI, rule impI)
    fix u :: i
    assume "(\<^bold>\<diamond>\<phi>) u"
    then obtain v where "u \<^bold>r v \<and> \<phi> v" by blast
    then show "(\<^bold>\<diamond>\<phi>) u" by (rule exI)
  qed

end


==> anc/OpenQuestions/audit/probes/HybridProbesHelper.thy <==
(*  A helper theory imported by the mutation suite and NOT listed among the audited theories of
    ProbeAudit: its one definition is the difference modality, hybrid by nature.  The detector
    takes every constant of a non-library theory for signature unless that theory's definitions
    are scanned, so a witness built from it passes unless the audit covers every non-library
    ancestor or unfolds the constant (probe_helper_import). *)
theory HybridProbesHelper imports GoedelVariantHOML2inS4oneFile
begin
  definition existsOther :: "\<sigma> \<Rightarrow> \<sigma>" where "existsOther \<phi> \<equiv> \<lambda>u. \<exists>v. v \<noteq> u \<and> \<phi> v"
end


==> anc/OpenQuestions/audit/probes/ProbeAudit.thy <==
theory ProbeAudit imports HybridProbes
begin
ML_file "../HybridAudit.ML"
ML \<open>
val thys = ["HybridProbes", "GoedelVariantHOML2inS4oneFile"];
val here = \<^theory>;
val files = {plain = SOME "probes-report.txt", filtered = SOME "probes-report-filtered.txt",
  heads = SOME "probes-heads.txt", whole = SOME "probes-report-whole.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["probes-report.txt", "probes-report-filtered.txt", "probes-heads.txt", "probes-report-whole.txt"];
val () = HybridAudit.run_theory_all_whole files here "HybridProbes" thys;
\<comment>\<open>the expectations: every probe_ lemma hybrid in the witness reading, every whole_ lemma hybrid
  in the whole-term reading (the term outside the object language stands inside a context or a
  hypothesis, which the witness reading traverses), every clean_ lemma unflagged in both ---
  checked here, so that the build is the certificate\<close>
val (_, res) = HybridAudit.analyse here "HybridProbes" thys;
fun base n = Long_Name.base_name n;
val verdicts =
  map_filter (fn (n, SOME (_, _, shapes, _)) =>
      SOME (base n, exists (fn x => HybridAudit.hybrid (#flags x) andalso HybridAudit.keep_object x) shapes,
            exists (fn x => HybridAudit.any (#flags x) andalso HybridAudit.keep_whole x) shapes,
            exists (fn x => HybridAudit.hybrid (#flags x) andalso HybridAudit.keep_whole x) shapes)
    | (n, NONE) => SOME (base n, false, false, false)) res;
val missed = map #1 (filter (fn (n, hyb, _, _) => String.isPrefix "probe_" n andalso not hyb) verdicts);
val missed_whole = map #1 (filter (fn (n, _, _, hw) => String.isPrefix "whole_" n andalso not hw) verdicts);
val spurious = map #1 (filter (fn (n, _, fl, _) => String.isPrefix "clean_" n andalso fl) verdicts);
val nprobe = length (filter (fn (n, _, _, _) => String.isPrefix "probe_" n) verdicts);
val nwhole = length (filter (fn (n, _, _, _) => String.isPrefix "whole_" n) verdicts);
val nclean = length (filter (fn (n, _, _, _) => String.isPrefix "clean_" n) verdicts);
val verdict = "PROBES: " ^ string_of_int (nprobe - length missed) ^ " of " ^ string_of_int nprobe
  ^ " probes flagged as hybrid, " ^ string_of_int (nwhole - length missed_whole) ^ " of " ^ string_of_int nwhole
  ^ " whole-term probes flagged by the whole-term reading, " ^ string_of_int (nclean - length spurious) ^ " of "
  ^ string_of_int nclean ^ " clean witnesses unflagged in both readings";
val () = File.append (Path.explode "probes-report.txt") ("\n" ^ verdict ^ "\n");
val () = writeln verdict;
val () = if null missed andalso null missed_whole andalso null spurious then ()
  else error ("mutation suite failed: not flagged " ^ commas missed ^ "; not flagged by the whole-term reading "
    ^ commas missed_whole ^ "; flagged though clean " ^ commas spurious);
\<close>
end


==> anc/OpenQuestions/audit/probes/ROOT <==
(* The hybrid-witness detector against its mutation suite: HybridProbes.thy states witnesses that
   must be flagged and witnesses that must not be; ProbeAudit runs the detector over them and
   fails the build if an expectation is missed.  Run

     isabelle build -d . ProbeAudit  *)
session ProbeAudit = HOL +
  options [record_proofs = 2, timeout = 3600, document = false]
  directories
    "../../isabelle"
  theories
    ProbeAudit


==> anc/OpenQuestions/audit/probes/probes-heads.txt <==
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.reflexive	META	-	PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.reflexive	META	-	PosPropsR	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.transitive	META	-	\<lambda>\<Phi>. PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.transitive	META	-	PosPropsR	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.reflexive	META	-	\<lambda>\<Phi>. PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.combination	META	-	PosPropsR	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.combination	META	-	\<lambda>\<Phi>. PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.combination	META	-	PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	Pure.combination	META	-	PosPropsR \<Phi>	
HEAD	HybridProbes	HybridProbes.PosPropsR_def	<anonymous:HybridProbes>	OBJ	-	PosPropsR	PosPropsR \<equiv> HybridProbes.PosPropsR \<Longrightarrow> PosPropsR \<Phi> \<equiv> \<lambda>w. \<forall>\<psi>. \<Phi> \<psi> \<longrightarrow> P \<psi> w
HEAD	HybridProbes	HybridProbes.Probe	HybridProbes.Probe	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.ProbeS	HybridProbes.ProbeS	OBJ	-	?\<Phi>	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.reflexive	META	NOMINAL RIGID	\<lambda>u. u = w	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.reflexive	META	NOMINAL FOREIGN	atWorld	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.transitive	META	NOMINAL WORLDQ	\<lambda>w u. u = w	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.transitive	META	NOMINAL FOREIGN	atWorld	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.reflexive	META	NOMINAL WORLDQ	\<lambda>w u. u = w	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.combination	META	NOMINAL FOREIGN	atWorld	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.combination	META	NOMINAL WORLDQ	\<lambda>w u. u = w	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.combination	META	NOMINAL RIGID	\<lambda>u. u = w	
HEAD	HybridProbes	HybridProbes.atWorld_def	Pure.combination	META	RIGID FOREIGN	atWorld w	
HEAD	HybridProbes	HybridProbes.atWorld_def	<anonymous:HybridProbes>	OBJ	NOMINAL FOREIGN	atWorld	atWorld \<equiv> HybridProbes.atWorld \<Longrightarrow> atWorld w \<equiv> \<lambda>u. u = w
HEAD	HybridProbes	HybridProbes.below_def	Pure.reflexive	META	FOREIGN	below	
HEAD	HybridProbes	HybridProbes.below_def	Pure.transitive	META	WORLDQ	\<lambda>u. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)	
HEAD	HybridProbes	HybridProbes.below_def	Pure.transitive	META	FOREIGN	below	
HEAD	HybridProbes	HybridProbes.below_def	Pure.reflexive	META	WORLDQ	\<lambda>u. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)	
HEAD	HybridProbes	HybridProbes.below_def	Pure.combination	META	FOREIGN	below	
HEAD	HybridProbes	HybridProbes.below_def	Pure.combination	META	WORLDQ	\<lambda>u. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)	
HEAD	HybridProbes	HybridProbes.below_def	Pure.combination	META	RIGID	\<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)	
HEAD	HybridProbes	HybridProbes.below_def	Pure.combination	META	RIGID FOREIGN	below u	
HEAD	HybridProbes	HybridProbes.below_def	<anonymous:HybridProbes>	OBJ	FOREIGN	below	below \<equiv> HybridProbes.below \<Longrightarrow> below u v \<equiv> \<forall>\<psi>. \<psi> v \<longrightarrow> \<psi> u
HEAD	HybridProbes	HybridProbes.clean_actualist	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>\<^sup>Ex. \<psi> x	
HEAD	HybridProbes	HybridProbes.clean_actualist	HybridProbes.clean_actualist	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_arg_cong_sides	HOL.refl	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.clean_arg_cong_sides	HOL.arg_cong	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.clean_arg_cong_sides	HOL.allI	META	-	\<phi> \<^bold>\<supset> \<phi>	
HEAD	HybridProbes	HybridProbes.clean_arg_cong_sides	HybridProbes.clean_arg_cong_sides	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_atom_in_L	HybridProbes.Probe	OBJ	-	\<^bold>\<not>\<psi>\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (\<^bold>\<forall>x. \<^bold>\<not>\<psi> \<^bold>\<and> x\<^bold>=\<^bold>\<bottom> \<^bold>\<supset> \<psi> \<^bold>\<and> \<^bold>\<not>x\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.clean_box	HybridProbes.Probe	OBJ	-	\<^bold>\<box>\<phi>	
HEAD	HybridProbes	HybridProbes.clean_box	HybridProbes.clean_box	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_box_eta	HybridProbes.Probe	OBJ	-	\<^bold>\<box>\<phi>	
HEAD	HybridProbes	HybridProbes.clean_box_eta	HybridProbes.clean_box_eta	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_conj	HybridProbes.Probe	OBJ	-	\<phi> \<^bold>\<and> \<psi>	
HEAD	HybridProbes	HybridProbes.clean_conj	HybridProbes.clean_conj	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_conj	HybridProbes.clean_conj	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_conj_raw	HybridProbes.Probe	OBJ	-	\<phi> \<^bold>\<and> \<psi>	
HEAD	HybridProbes	HybridProbes.clean_conj_raw	HybridProbes.clean_conj_raw	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_conj_raw	HybridProbes.clean_conj_raw	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_def_L	HybridProbes.ProbeP	OBJ	-	conj2 \<phi> \<psi>	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HOL.atomize_all	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>x. thesis__)	
HEAD	HybridProbes	HybridProbes.clean_dia_body	Pure.abstract_rule	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>v. thesis__)	
HEAD	HybridProbes	HybridProbes.clean_dia_body	Pure.reflexive	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.clean_dia_body	Pure.combination	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>x. thesis__)	
HEAD	HybridProbes	HybridProbes.clean_dia_body	Pure.combination	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HOL.allE	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>v. thesis__)	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HOL.exE	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi>	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HOL.exI	META	ACCESS RIGID	R u__ \<^bold>\<and> \<phi>	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HOL.allI	META	-	\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<diamond>\<phi>	
HEAD	HybridProbes	HybridProbes.clean_dia_body	HybridProbes.clean_dia_body	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_difference_in_L	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> \<phi>\<^bold>=\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.clean_difference_in_L	HybridProbes.clean_difference_in_L	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_eq_at_tau	HybridProbes.Probe	OBJ	-	G\<^bold>=\<lambda>x. \<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_existential	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>v. (\<lambda>w. \<phi> v)	
HEAD	HybridProbes	HybridProbes.clean_existential	HybridProbes.clean_existential	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_existential_compound	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>v. (\<lambda>w. \<phi> v) \<^bold>\<or> (\<lambda>w. \<psi> v)	
HEAD	HybridProbes	HybridProbes.clean_existential_compound	HybridProbes.clean_existential_compound	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_existential_compound	HybridProbes.clean_existential_compound	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_existsAt_lifted	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>\<^sup>Ex. x\<^bold>=z	
HEAD	HybridProbes	HybridProbes.clean_exists_e_raw	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>y. \<phi> y	
HEAD	HybridProbes	HybridProbes.clean_exists_e_raw	HybridProbes.clean_exists_e_raw	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_exists_tau_raw	HybridProbes.Probe	OBJ	-	\<^bold>\<exists>\<psi>. P \<psi>	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.ext	META	RIGID	\<lambda>p. (\<chi> \<^bold>\<and> p) u__	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.ext	META	RIGID	\<lambda>p. (p \<^bold>\<and> \<chi>) u__	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.fun_cong	OBJ	-	\<phi> \<^bold>\<and> \<chi>	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.fun_cong	META	RIGID	\<lambda>p. (\<chi> \<^bold>\<and> p) u__	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.fun_cong	META	RIGID	\<lambda>p. (p \<^bold>\<and> \<chi>) u__	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HOL.allI	META	-	\<phi> \<^bold>\<and> \<chi> \<^bold>\<and> \<chi> \<^bold>\<supset> \<chi> \<^bold>\<and> (\<phi> \<^bold>\<and> \<chi>)	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HybridProbes.clean_fun_cong_point	OBJ	-	?\<chi>	
HEAD	HybridProbes	HybridProbes.clean_fun_cong_point	HybridProbes.clean_fun_cong_point	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_global_box	HybridProbes.Probe	OBJ	-	\<^bold>\<box>\<phi>\<^bold>=\<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_global_god	HybridProbes.ProbeP	OBJ	-	\<lambda>x. G x\<^bold>=\<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_god	HybridProbes.ProbeP	OBJ	-	G	
HEAD	HybridProbes	HybridProbes.clean_inclusion	HybridProbes.Probe	OBJ	-	\<phi>\<^bold>\<supset>\<^sub>N\<psi>	
HEAD	HybridProbes	HybridProbes.clean_inclusion	HybridProbes.clean_inclusion	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_inclusion	HybridProbes.clean_inclusion	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_individual	HybridProbes.Probe	OBJ	-	\<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_individual_param	HybridProbes.Probe	OBJ	-	\<chi> \<^bold>\<and> \<phi> x	
HEAD	HybridProbes	HybridProbes.clean_individual_param	HybridProbes.clean_individual_param	OBJ	-	?\<chi>	
HEAD	HybridProbes	HybridProbes.clean_let_L	HybridProbes.Probe	OBJ	-	\<lambda>w. let \<psi> = \<phi> \<^bold>\<and> \<chi> in \<psi> w	
HEAD	HybridProbes	HybridProbes.clean_let_L	HybridProbes.clean_let_L	OBJ	-	?\<chi>	
HEAD	HybridProbes	HybridProbes.clean_let_L	HybridProbes.clean_let_L	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_lifted_eq	HybridProbes.ProbeP	OBJ	-	\<lambda>z. z\<^bold>=x	
HEAD	HybridProbes	HybridProbes.clean_lifted_eq_prop	HybridProbes.Probe	OBJ	-	\<phi>\<^bold>=\<psi>	
HEAD	HybridProbes	HybridProbes.clean_necexist	HybridProbes.ProbeP	OBJ	-	E	
HEAD	HybridProbes	HybridProbes.clean_neg_god	HybridProbes.ProbeP	OBJ	-	\<^bold>~G	
HEAD	HybridProbes	HybridProbes.clean_posprops	HybridProbes.Probe	OBJ	-	PosProps \<Phi>	
HEAD	HybridProbes	HybridProbes.clean_posprops	HybridProbes.clean_posprops	OBJ	-	?\<Phi>	
HEAD	HybridProbes	HybridProbes.clean_prop_quant_eval	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.clean_quant	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>xa. P xa \<^bold>\<supset> xa x	
HEAD	HybridProbes	HybridProbes.clean_raw_eq	HybridProbes.ProbeP	OBJ	-	\<lambda>z. z\<^bold>=x	
HEAD	HybridProbes	HybridProbes.clean_raw_or	HybridProbes.ProbeS	OBJ	-	\<lambda>x. x\<^bold>=G \<^bold>\<or> x\<^bold>=\<psi>	
HEAD	HybridProbes	HybridProbes.clean_rigid_set_global	HybridProbes.ProbeR	OBJ	-	\<lambda>\<psi>. P \<psi> = \<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_rigid_set_sig	HybridProbes.ProbeR	OBJ	-	\<lambda>\<psi>. \<psi> = G	
HEAD	HybridProbes	HybridProbes.clean_rigid_set_valid	HybridProbes.ProbeR	OBJ	-	\<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>	
HEAD	HybridProbes	HybridProbes.clean_top	HybridProbes.ProbeP	OBJ	-	\<lambda>x. \<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_top_prop	HybridProbes.Probe	OBJ	-	\<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.clean_universal	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>v. (\<lambda>w. \<phi> v)	
HEAD	HybridProbes	HybridProbes.clean_universal	HybridProbes.clean_universal	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_universal_compound	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>v. (\<lambda>w. \<phi> v) \<^bold>\<and> (\<lambda>w. \<psi> v)	
HEAD	HybridProbes	HybridProbes.clean_universal_compound	HybridProbes.clean_universal_compound	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_universal_compound	HybridProbes.clean_universal_compound	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_universal_lifted	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>x. (\<lambda>w. \<phi> x)	
HEAD	HybridProbes	HybridProbes.clean_universal_lifted	HybridProbes.clean_universal_lifted	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_valid	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>w. (\<lambda>wa. \<phi> w)	
HEAD	HybridProbes	HybridProbes.clean_valid	HybridProbes.clean_valid	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.clean_valid_compound	HybridProbes.Probe	OBJ	-	\<^bold>\<forall>w. (\<lambda>wa. \<phi> w) \<^bold>\<supset> (\<lambda>wa. \<psi> w)	
HEAD	HybridProbes	HybridProbes.clean_valid_compound	HybridProbes.clean_valid_compound	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.clean_valid_compound	HybridProbes.clean_valid_compound	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.reflexive	META	-	\<phi> \<^bold>. \<psi>	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.reflexive	META	-	conj2	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.transitive	META	-	(\<^bold>.)	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.transitive	META	-	conj2	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.reflexive	META	-	(\<^bold>.)	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	conj2	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	(\<^bold>.)	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	(\<^bold>.) \<phi>	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	conj2 \<phi>	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	\<phi> \<^bold>. \<psi>	
HEAD	HybridProbes	HybridProbes.conj2_def	Pure.combination	META	-	conj2 \<phi> \<psi>	
HEAD	HybridProbes	HybridProbes.conj2_def	<anonymous:HybridProbes>	OBJ	-	conj2	conj2 \<equiv> HybridProbes.conj2 \<Longrightarrow> conj2 \<phi> \<psi> \<equiv> \<phi> \<^bold>. \<psi>
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.reflexive	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.reflexive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.transitive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.transitive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.reflexive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.combination	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.combination	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.combination	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lindBody_def	Pure.combination	META	-	lindBody p	
HEAD	HybridProbes	HybridProbes.lindBody_def	<anonymous:HybridProbes>	OBJ	-	lindBody	lindBody \<equiv> HybridProbes.lindBody \<Longrightarrow> lindBody p \<equiv> \<lambda>w. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (\<lambda>w. p w \<and> (\<exists>x. (\<^bold>\<not>x) w \<and> (x \<^bold>\<and> p) \<noteq> \<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	?a89	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	?a89	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.fun_eq_iff	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.exI	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.exE	META	NOMINAL RIGID	(=) w \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.exI	META	NOMINAL RIGID	(=) w \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.exE	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w = x) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w = x) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.fun_eq_iff	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	(=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	(=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>))	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	-	?a428	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w = x) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	?a428	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w = x) = False	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.transitive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.transitive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.reflexive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	-	lindBody p	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	<anonymous:HybridProbes>	OBJ	-	lindBody	lindBody \<equiv> HybridProbes.lindBody \<Longrightarrow> lindBody p \<equiv> \<lambda>w. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (\<lambda>w. p w \<and> (\<exists>x. (\<^bold>\<not>x) w \<and> (x \<^bold>\<and> p) \<noteq> \<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w
HEAD	HybridProbes	HybridProbes.lind_nominal_body	HybridProbes.lindBody_def	OBJ	NOMINAL RIGID	(=) w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	\<^bold>\<not>(=) w\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.lind_nominal_body	Pure.combination	META	NOMINAL RIGID	lindBody ((=) w)	
HEAD	HybridProbes	HybridProbes.probe_access_converse	HybridProbes.ProbeP	OBJ	ACCESS RIGID	\<lambda>x. R w	
HEAD	HybridProbes	HybridProbes.probe_access_partial	HybridProbes.Probe	OBJ	ACCESS RIGID	R w	
HEAD	HybridProbes	HybridProbes.probe_arbitrary_world	HybridProbes.Probe	OBJ	NOMINAL FOREIGN	\<lambda>w. w = undefined	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	?a89	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (x = w__ \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.reflexive	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	?a89	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (x = w__ \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.fun_eq_iff	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.fun_eq_iff	META	NOMINAL RIGID	(\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.reflexive	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exI	META	NOMINAL RIGID	:001 \<^bold>\<and> (\<lambda>x. x = w__)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exE	META	NOMINAL RIGID	(\<lambda>x. x = w__) \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exI	META	NOMINAL RIGID	(\<lambda>x. x = w__) \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exE	META	NOMINAL RIGID	:001 \<^bold>\<and> (\<lambda>x. x = w__)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> x = w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> x = w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> x = w__) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> x = w__) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.fun_eq_iff	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> x = w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> xa = w__) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> xa = w__) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	(\<lambda>wa. wa = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	(\<lambda>wa. wa = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	(\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	(\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	(=) ((\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	(=) ((\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>))	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	-	?a435	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (x = w__) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	-	?a435	
HEAD	HybridProbes	HybridProbes.probe_atomicity	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (x = w__) = False	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.fun_eq_iff	META	NOMINAL RIGID	\<lambda>x. x = w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exI	OBJ	NOMINAL RIGID	\<lambda>u. u = w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.exI	META	RIGID	\<lambda>x. (x \<noteq> \<^bold>\<bottom> \<and> \<not> (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> x w__	
HEAD	HybridProbes	HybridProbes.probe_atomicity	HOL.allI	META	-	\<^bold>\<exists>x. \<^bold>\<not>x\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> x	
HEAD	HybridProbes	HybridProbes.probe_choice	HybridProbes.Probe	OBJ	FOREIGN	\<lambda>w. \<phi> (SOME v. \<phi> v)	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	Pure.abstract_rule	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	Pure.combination	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.allE	OBJ	-	p__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.allE	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.ext	META	-	\<lambda>p. False	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.ext	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.fun_cong	OBJ	NOMINAL RIGID	(=) u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.fun_cong	META	-	\<lambda>_. False	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.fun_cong	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.probe_congrfun_point	HOL.allI	META	-	\<^bold>\<exists>x. x	
HEAD	HybridProbes	HybridProbes.probe_declared_skolem	HybridProbes.Probe	OBJ	FOREIGN ACTUAL	\<^bold>\<forall>x. (\<lambda>w. x\<^bold>@skolemWorld x)	
HEAD	HybridProbes	HybridProbes.probe_difference	HybridProbes.Probe	OBJ	NOMINAL WORLDQ	\<^bold>\<exists>u. \<^bold>\<not>(=) u \<^bold>\<and> (\<lambda>w. \<phi> u)	
HEAD	HybridProbes	HybridProbes.probe_difference	HybridProbes.probe_difference	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_existential_lifted	HybridProbes.Probe	OBJ	WORLDQ FOREIGN	\<^bold>\<exists>x. \<phi> x	
HEAD	HybridProbes	HybridProbes.probe_existential_lifted	HybridProbes.probe_existential_lifted	OBJ	WORLDQ	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_family_const	HybridProbes.Probe	OBJ	FOREIGN	\<lambda>w. nomc w w	
HEAD	HybridProbes	HybridProbes.probe_family_parameter	HybridProbes.Probe	OBJ	FOREIGN	\<lambda>w. \<phi> w w	
HEAD	HybridProbes	HybridProbes.probe_helper_import	HybridProbes.Probe	OBJ	NOMINAL WORLDQ	existsOther \<phi>	
HEAD	HybridProbes	HybridProbes.probe_lambda_world_const	HybridProbes.Probe	OBJ	WORLDQ	\<lambda>w. (\<lambda>v. \<phi> w) = (\<lambda>v. \<psi> w)	
HEAD	HybridProbes	HybridProbes.probe_lambda_world_const	HybridProbes.probe_lambda_world_const	OBJ	-	?\<psi>	
HEAD	HybridProbes	HybridProbes.probe_lambda_world_const	HybridProbes.probe_lambda_world_const	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_leib_box	HybridProbes.Probe	OBJ	ACCESS WORLDQ	\<^bold>\<forall>v. (\<lambda>w. w\<^bold>rv) \<^bold>\<supset> (\<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>)	
HEAD	HybridProbes	HybridProbes.probe_leib_let	HybridProbes.Probe	OBJ	WORLDQ	\<lambda>w. let wa = w in P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> wa)) w	
HEAD	HybridProbes	HybridProbes.probe_leib_ne	HybridProbes.Probe	OBJ	WORLDQ	\<^bold>\<not>(\<lambda>w. (\<phi> \<^bold>\<and> (\<^bold>\<forall>\<psi>. (\<lambda>v. \<psi> w) \<^bold>\<supset> \<psi>)) = \<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.probe_leib_ne	HybridProbes.probe_leib_ne	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_leibniz_eq_sigma	HybridProbes.Probe	OBJ	WORLDQ	\<lambda>w. (\<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) = \<^bold>\<top>	
HEAD	HybridProbes	HybridProbes.probe_leibniz_free_world	HybridProbes.ProbeP	OBJ	RIGID	\<lambda>x. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>t. \<psi> w)	
HEAD	HybridProbes	HybridProbes.probe_leibniz_in_property	HybridProbes.Probe	OBJ	WORLDQ	\<lambda>w. P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) w	
HEAD	HybridProbes	HybridProbes.probe_nominal	HybridProbes.Probe	OBJ	NOMINAL RIGID	\<lambda>wa. wa = w	
HEAD	HybridProbes	HybridProbes.probe_nominal_abbrev	HybridProbes.ProbeP	OBJ	NOMINAL RIGID	\<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)	
HEAD	HybridProbes	HybridProbes.probe_nominal_def	HybridProbes.Probe	OBJ	NOMINAL RIGID FOREIGN	atWorld w	
HEAD	HybridProbes	HybridProbes.probe_nominal_eta	HybridProbes.Probe	OBJ	NOMINAL RIGID	(=) w	
HEAD	HybridProbes	HybridProbes.probe_nominal_if	HybridProbes.Probe	OBJ	NOMINAL RIGID FOREIGN	\<lambda>wa. if wa = w then True else False	
HEAD	HybridProbes	HybridProbes.probe_nominal_leibniz	HybridProbes.Probe	OBJ	RIGID FOREIGN	w\<^bold>\<equiv>v	
HEAD	HybridProbes	HybridProbes.probe_nominal_let	HybridProbes.Probe	OBJ	NOMINAL RIGID	\<lambda>wa. Let w ((=) wa)	
HEAD	HybridProbes	HybridProbes.probe_nominal_lifted	HybridProbes.Probe	OBJ	NOMINAL RIGID	w\<^bold>=v	
HEAD	HybridProbes	HybridProbes.probe_nominal_ne	HybridProbes.Probe	OBJ	NOMINAL RIGID	\<^bold>\<not>(\<lambda>wa. wa = w)	
HEAD	HybridProbes	HybridProbes.probe_nominal_negneg	HybridProbes.Probe	OBJ	NOMINAL RIGID	\<^bold>\<not>\<^bold>\<not>(\<lambda>wa. wa = w)	
HEAD	HybridProbes	HybridProbes.probe_nominal_point	HybridProbes.ProbeP	OBJ	NOMINAL RIGID	\<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)	
HEAD	HybridProbes	HybridProbes.probe_poly_def_at_worlds	HybridProbes.Probe	OBJ	RIGID FOREIGN	\<lambda>wa. same wa w	
HEAD	HybridProbes	HybridProbes.probe_rigid_set	HybridProbes.ProbeR	OBJ	RIGID	\<lambda>\<psi>. P \<psi> w	
HEAD	HybridProbes	HybridProbes.probe_rigid_set_nominal	HybridProbes.ProbeR	OBJ	NOMINAL RIGID	\<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w)	
HEAD	HybridProbes	HybridProbes.probe_satisfaction	HybridProbes.Probe	OBJ	RIGID	\<lambda>wa. \<phi> w	
HEAD	HybridProbes	HybridProbes.probe_satisfaction_in_property	HybridProbes.Probe	OBJ	WORLDQ	\<lambda>w. P (\<lambda>x. \<phi> x \<^bold>\<and> (\<lambda>v. \<chi> w)) w	
HEAD	HybridProbes	HybridProbes.probe_satisfaction_in_property	HybridProbes.probe_satisfaction_in_property	OBJ	-	?\<chi>	
HEAD	HybridProbes	HybridProbes.probe_satisfaction_in_property	HybridProbes.probe_satisfaction_in_property	OBJ	-	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	RIGID	\<lambda>x. (\<^bold>\<not>lindBody x) w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	RIGID	\<lambda>x. (\<^bold>\<not>lindBody x) w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.spec	META	RIGID	\<lambda>x. (\<^bold>\<not>lindBody x) w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.ext	META	-	\<lambda>p. False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.ext	META	RIGID	\<lambda>p. lindBody p w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_cong	OBJ	NOMINAL RIGID	(=) w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_cong	META	-	\<lambda>_. False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_cong	META	RIGID	\<lambda>p. lindBody p w__	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	?a89	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	?a89	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_eq_iff	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.exI	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.exE	META	NOMINAL RIGID	(=) w \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.exI	META	NOMINAL RIGID	(=) w \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.exE	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w = x) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w = x) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_eq_iff	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w = x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	(=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	(=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>))	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	-	?a428	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w = x) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	?a428	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w = x) = False	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.transitive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.transitive	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.reflexive	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	lindBody	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	\<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	\<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	-	lindBody p	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	<anonymous:HybridProbes>	OBJ	-	lindBody	lindBody \<equiv> HybridProbes.lindBody \<Longrightarrow> lindBody p \<equiv> \<lambda>w. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (\<lambda>w. p w \<and> (\<exists>x. (\<^bold>\<not>x) w \<and> (x \<^bold>\<and> p) \<noteq> \<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HybridProbes.lindBody_def	OBJ	NOMINAL RIGID	(=) w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	\<^bold>\<not>(=) w\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (=) w	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	Pure.combination	META	NOMINAL RIGID	lindBody ((=) w)	
HEAD	HybridProbes	HybridProbes.probe_separating_congrfun	HOL.allI	META	-	\<^bold>\<exists>x. lindBody x	
HEAD	HybridProbes	HybridProbes.probe_skolem	HybridProbes.ProbeP	OBJ	FOREIGN	\<lambda>x u. f u x	
HEAD	HybridProbes	HybridProbes.probe_structure	HybridProbes.Probe	OBJ	NOMINAL RIGID FOREIGN	val (wrap w)	
HEAD	HybridProbes	HybridProbes.probe_type_copy	HybridProbes.Probe	OBJ	FOREIGN	\<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> (Rep_wc v)) \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.probe_universal_lifted	HybridProbes.Probe	OBJ	WORLDQ FOREIGN	\<^bold>\<forall>x. \<phi> x	
HEAD	HybridProbes	HybridProbes.probe_universal_lifted	HybridProbes.probe_universal_lifted	OBJ	WORLDQ	?\<phi>	
HEAD	HybridProbes	HybridProbes.probe_worldq_leibniz	HybridProbes.Probe	OBJ	WORLDQ	\<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.probe_worldq_leibniz_all	HybridProbes.Probe	OBJ	WORLDQ	\<^bold>\<forall>v \<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.probe_worldq_leibniz_def	HybridProbes.Probe	OBJ	WORLDQ FOREIGN	\<^bold>\<exists>v. (\<lambda>w. below w v)	
HEAD	HybridProbes	HybridProbes.probe_worldq_leibniz_redex	HybridProbes.Probe	OBJ	WORLDQ	\<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.probe_worldq_leibniz_valid	HybridProbes.Probe	OBJ	WORLDQ	\<^bold>\<forall>w \<psi>. (\<lambda>wa. \<psi> w) \<^bold>\<supset> \<psi>	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_cases	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_cases	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_cases	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_cases	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_cases	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_induct	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_induct	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_induct	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_induct	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_induct	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inject	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inject	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inject	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inject	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inject	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inverse	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inverse	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inverse	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inverse	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Abs_wc_inverse	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_cases	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_cases	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_cases	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_cases	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_cases	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_induct	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_induct	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_induct	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_induct	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_induct	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inject	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inject	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inject	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inject	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inject	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inverse	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inverse	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inverse	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inverse	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.Rep_wc_inverse	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.type_definition_wc	Pure.abstract_rule	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.type_definition_wc	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.wc.type_definition_wc	Pure.combination	META	-	?a4	
HEAD	HybridProbes	HybridProbes.wc.type_definition_wc	Pure.combination	META	FOREIGN	\<lambda>x. x \<in> UNIV	
HEAD	HybridProbes	HybridProbes.wc.type_definition_wc	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	Pure.abstract_rule	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	Pure.combination	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.allE	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.ext	META	-	\<lambda>p. False	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.ext	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.arg_cong	META	-	\<lambda>_. False	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.arg_cong	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.whole_congrarg_context	HOL.allI	META	-	\<^bold>\<exists>x. x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	RIGID	\<lambda>x. (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) = \<^bold>\<bottom> \<longrightarrow> x = \<^bold>\<bottom> \<or> (\<^bold>\<not>x) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a25 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	RIGID	\<lambda>x. (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) = \<^bold>\<bottom> \<longrightarrow> x = \<^bold>\<bottom> \<or> (\<^bold>\<not>x) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	\<lambda>x. \<not> ?a25 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a86	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	RIGID	\<lambda>x. (x \<noteq> \<^bold>\<bottom> \<and> \<not> (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> x w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a86	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	RIGID	\<lambda>x. (x \<noteq> \<^bold>\<bottom> \<and> \<not> (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> x w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.reflexive	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.eq_reflection	META	-	p__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p__\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	p__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p__\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	(=) ?a223	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	(=) (p__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p__\<^bold>=\<^bold>\<bottom>))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a296 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	\<lambda>x. \<not> ?a296 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a357	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a357	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.spec	META	RIGID	\<lambda>x. (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) = \<^bold>\<bottom> \<longrightarrow> x = \<^bold>\<bottom> \<or> (\<^bold>\<not>x) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.ext	META	-	\<lambda>p. False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.ext	META	RIGID	\<lambda>p. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.arg_cong	META	-	\<lambda>_. False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.arg_cong	META	RIGID	\<lambda>p. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a38 B.0	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	RIGID	\<lambda>x. x B.0 \<or> \<not> x w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a89	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w__ = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.reflexive	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a89	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w__ = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	Mvalid	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.fun_eq_iff	META	-	\<^bold>\<bottom>	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.exI	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.exE	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.exI	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> :001	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.exE	META	NOMINAL RIGID	:001 \<^bold>\<and> (=) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w__ = x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.reflexive	META	-	Ex	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w__ = x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	\<lambda>x. \<not> ?a226 B.1 B.0 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	Ex	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w__ = x) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a267 B.1 B.0	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (B.0 x \<and> w__ = x) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.fun_eq_iff	META	NOMINAL RIGID	\<lambda>x. B.0 x \<and> w__ = x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w__ = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	\<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	\<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w__ = xa) = (\<lambda>x. False)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w__\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	(=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w__\<^bold>=\<^bold>\<bottom>)	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	(=) ((=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	(=) ((=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w__\<^bold>=\<^bold>\<bottom>))	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	-	?a428	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.abstract_rule	META	NOMINAL RIGID	\<lambda>x. (w__ = x) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	-	?a428	
HEAD	HybridProbes	HybridProbes.whole_separating_context	Pure.combination	META	NOMINAL RIGID	\<lambda>x. (w__ = x) = False	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.fun_eq_iff	META	NOMINAL RIGID	(=) w__	
HEAD	HybridProbes	HybridProbes.whole_separating_context	HOL.allI	META	-	\<^bold>\<exists>x. \<^bold>\<not>x\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> x	
HEAD	HybridProbes	HybridProbes.whole_subst_context	Pure.abstract_rule	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_subst_context	Pure.combination	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.allE	META	RIGID	\<lambda>x. (\<^bold>\<not>x) u__	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.ext	META	-	\<lambda>p. False	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.ext	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.subst	META	-	\<lambda>_. False	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.subst	META	RIGID	\<lambda>p. p u__	
HEAD	HybridProbes	HybridProbes.whole_subst_context	HOL.allI	META	-	\<^bold>\<exists>x. x	
HEAD	HybridProbes	HybridProbes.wrapped.cases	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases	<pbound>	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.cases_scheme	<pbound>	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	val \<lparr>val = B.1, \<dots> = B.0\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.reflexive	META	FOREIGN	(=) (val B.2)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	val \<lparr>val = B.1, \<dots> = B.0\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(=) (val B.2)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	val \<lparr>val = B.3, \<dots> = B.2\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	val \<lparr>val = B.3, \<dots> = B.2\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	-	(=) B.3	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(=) (val \<lparr>val = B.3, \<dots> = B.2\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.refl	META	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.isomorphic_tuple.intros(12)	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.update_accessor_accessor_eqE	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.transitive	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.transitive	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	-	(=) val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.meta_allE	OBJ	FOREIGN	val B.0	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.equality	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.equality	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.ext_induct	Pure.meta_allE	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_induct	HOL.refl	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_induct	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_induct	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.ext_induct	<anonymous:HybridProbes>	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	\<lbrakk>OFCLASS(?'a, type_class); Record.iso_tuple_surjective_proof_assist ?x ?val (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id); Record.iso_tuple_surjective_proof_assist ?x ?more (Record.iso_tuple_snd wrapped_ext_Tuple_Iso \<circ> id)\<rbrakk> \<Longrightarrow> ?x = \<lparr>val = ?val, \<dots> = ?more\<rparr>
HEAD	HybridProbes	HybridProbes.wrapped.ext_split	Pure.meta_allE	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_split	HOL.refl	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_split	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.ext_split	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.ext_split	<anonymous:HybridProbes>	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	\<lbrakk>OFCLASS(?'a, type_class); Record.iso_tuple_surjective_proof_assist ?x ?val (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id); Record.iso_tuple_surjective_proof_assist ?x ?more (Record.iso_tuple_snd wrapped_ext_Tuple_Iso \<circ> id)\<rbrakk> \<Longrightarrow> ?x = \<lparr>val = ?val, \<dots> = ?more\<rparr>
HEAD	HybridProbes	HybridProbes.wrapped.ext_surjective	HOL.refl	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) ?x	
HEAD	HybridProbes	HybridProbes.wrapped.ext_surjective	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) ?x	
HEAD	HybridProbes	HybridProbes.wrapped.ext_surjective	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.ext_surjective	<anonymous:HybridProbes>	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) ?x	\<lbrakk>OFCLASS(?'a, type_class); Record.iso_tuple_surjective_proof_assist ?x ?val (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id); Record.iso_tuple_surjective_proof_assist ?x ?more (Record.iso_tuple_snd wrapped_ext_Tuple_Iso \<circ> id)\<rbrakk> \<Longrightarrow> ?x = \<lparr>val = ?val, \<dots> = ?more\<rparr>
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	HOL.refl	META	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.isomorphic_tuple.intros(12)	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f \<lparr>val = ?f val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.iso_tuple_update_accessor_cong_from_eq	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.symmetric	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.symmetric	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist val_update	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id)	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	Record.update_accessor_congruence_foldE	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	HybridProbes.wrapped.fold_congs(1)	OBJ	-	?f'	
HEAD	HybridProbes	HybridProbes.wrapped.fold_congs	HybridProbes.wrapped.fold_congs(1)	OBJ	-	?f	
HEAD	HybridProbes	HybridProbes.wrapped.induct	Pure.meta_allE	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct	HOL.refl	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.induct	<anonymous:HybridProbes>	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	\<lbrakk>OFCLASS(?'a, type_class); Record.iso_tuple_surjective_proof_assist ?x ?val (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id); Record.iso_tuple_surjective_proof_assist ?x ?more (Record.iso_tuple_snd wrapped_ext_Tuple_Iso \<circ> id)\<rbrakk> \<Longrightarrow> ?x = \<lparr>val = ?val, \<dots> = ?more\<rparr>
HEAD	HybridProbes	HybridProbes.wrapped.induct_scheme	Pure.meta_allE	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct_scheme	HOL.refl	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct_scheme	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	
HEAD	HybridProbes	HybridProbes.wrapped.induct_scheme	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.induct_scheme	<anonymous:HybridProbes>	OBJ	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0	\<lbrakk>OFCLASS(?'a, type_class); Record.iso_tuple_surjective_proof_assist ?x ?val (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id); Record.iso_tuple_surjective_proof_assist ?x ?more (Record.iso_tuple_snd wrapped_ext_Tuple_Iso \<circ> id)\<rbrakk> \<Longrightarrow> ?x = \<lparr>val = ?val, \<dots> = ?more\<rparr>
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	HOL.refl	META	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Record.isomorphic_tuple.intros(12)	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Record.update_accessor_accessor_eqE	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	HOL.eq_reflection	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.transitive	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.transitive	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	-	(=) val	
HEAD	HybridProbes	HybridProbes.wrapped.select_convs	Pure.combination	META	FOREIGN	(=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	HOL.refl	META	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.isomorphic_tuple.intros(12)	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.simps	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	?f1 val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.update_accessor_accessor_eqE	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.simps	HOL.eq_reflection	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.transitive	META	FOREIGN	(id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.transitive	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	wrapped.val \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	-	(=) val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	(=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	HOL.refl	META	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.isomorphic_tuple.intros(12)	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.simps	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val'	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val'	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val' (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (val' val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val' \<lparr>val = val' val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.simps	Record.update_accessor_updator_eqE	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.meta_allE	OBJ	FOREIGN	val B.0	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.meta_allE	OBJ	FOREIGN	val B.0	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.meta_allE	OBJ	FOREIGN	val B.0	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.abstract_rule	META	FOREIGN	\<lambda>val. \<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.abstract_rule	META	FOREIGN	\<lambda>val. \<not> \<not> (\<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	\<lambda>x. \<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	\<lambda>x. \<not> \<not> (\<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	<anonymous:Record>	META	FOREIGN	\<lambda>x. \<not> (\<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>)	OFCLASS(?'a, type_class) \<Longrightarrow> \<exists>x. ?P x \<equiv> \<not> (\<forall>x. \<not> ?P x)
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.abstract_rule	META	FOREIGN	\<lambda>val. \<not> (\<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.abstract_rule	META	FOREIGN	\<lambda>val. \<exists>x. P \<lparr>val = val, \<dots> = x\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	\<lambda>x. \<not> (\<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>)	
HEAD	HybridProbes	HybridProbes.wrapped.splits	Pure.combination	META	FOREIGN	\<lambda>x. \<exists>xa. P \<lparr>val = x, \<dots> = xa\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	HOL.refl	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Fun.id_o	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	HOL.eq_reflection	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.transitive	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.transitive	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.transitive	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Fun.o_id	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	HOL.eq_reflection	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.reflexive	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	(Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	-	(=)	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	(=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Pure.combination	META	FOREIGN	(=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Record.iso_tuple_surjective_proof_assistI	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Record.iso_tuple_surjective_proof_assistI	META	FOREIGN	Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	Record.isomorphic_tuple.intros(11)	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.surjective	HybridProbes.wrapped.wrapped_ext_def	OBJ	FOREIGN	val r	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	HOL.refl	META	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.isomorphic_tuple.intros(12)	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	?f val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f \<lparr>val = ?f val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.iso_tuple_update_accessor_cong_from_eq	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.symmetric	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.symmetric	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist val_update	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_cong_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id)	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	Record.update_accessor_congruence_unfoldE	META	FOREIGN	val	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	HybridProbes.wrapped.unfold_congs(1)	OBJ	-	?f'	
HEAD	HybridProbes	HybridProbes.wrapped.unfold_congs	HybridProbes.wrapped.unfold_congs(1)	OBJ	-	?f	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	HOL.refl	META	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Record.iso_tuple_update_accessor_eq_assist_idI	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Record.isomorphic_tuple.intros(12)	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Record.isomorphic_tuple.intros(12)	META	-	id	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	HybridProbes.wrapped.wrapped_ext_def	OBJ	-	val' val	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.reflexive	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val'	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val'	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val' (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (val' val) more)	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Pure.combination	META	FOREIGN	Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val' \<lparr>val = val' val, \<dots> = more\<rparr>	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Record.iso_tuple_update_accessor_eq_assist_triv	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	
HEAD	HybridProbes	HybridProbes.wrapped.update_convs	Record.update_accessor_updator_eqE	META	FOREIGN	id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso	


==> anc/OpenQuestions/audit/probes/probes-report-filtered.txt <==
== HybridProbes: 164 theorems, 169 lifted instantiations, 60 with flagged witnesses, 60 hybrid, 0 inheriting, 17 connectives at the world type, 12 definitions scanned, 7 flagged; 348 unread sub-derivations, premises of Pure.transitive (153), <bare> (157), Pure.combination (38), 39 with a world equation in the statement
   ? HybridProbes.lind_nominal_body :: unread under Pure.combination: w = w \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: \<not> w = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (w = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: \<exists>x. w = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w = B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (B.1 B.0 \<and> w = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (w = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.combination: w__ = w__ \<equiv> ?a506   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: \<not> B.0 = w__ \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> B.0 = w__ \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.0 = w__ \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: \<exists>x. x = w__ \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.1 B.0 \<and> B.0 = w__) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.0 = w__) = False \<equiv> ?a435 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_congrfun_point :: unread under Pure.combination: u__ = u__ \<equiv> ?a25   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.combination: w = w \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: \<not> w = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (w = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: \<exists>x. w = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w = B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (B.1 B.0 \<and> w = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (w = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_congrarg_context :: unread under Pure.combination: u__ = u__ \<equiv> ?a29   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: ((=) w__ \<noteq> \<^bold>\<bottom> \<and> ?a42) \<and> ?a56 \<equiv> (=) w__ \<noteq> \<^bold>\<bottom> \<and> (\<lambda>wa. w__ = wa \<and> (\<exists>x. (\<^bold>\<not>x) wa \<and> (x \<^bold>\<and> (=) w__) \<noteq> \<^bold>\<bottom>)) = \<^bold>\<bottom>   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a56   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: \<not> (\<lambda>wa. w__ = wa \<and> (\<exists>x. (\<^bold>\<not>x) wa \<and> (x \<^bold>\<and> (=) w__) \<noteq> \<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom> \<equiv> ?a42   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a313   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: \<not> w__ = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w__ = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (w__ = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: \<exists>x. w__ = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w__ = B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (B.1 B.0 \<and> w__ = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (w__ = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_subst_context :: unread under Pure.combination: u__ = u__ \<equiv> True   [NOMINAL RIGID]
   ! definition HybridProbes.atWorld_def :: \<lambda>u. u = ?w   [NOMINAL]
   ! definition HybridProbes.typerep_wc_def :: typerep.Typerep STR ''HybridProbes.wc'' []   [FOREIGN]
   ! definition HybridProbes.wrap_def :: \<lparr>val = \<lambda>u. u = ?w\<rparr>   [NOMINAL FOREIGN]
   ! definition HybridProbes.wrapped.equal_wrapped_ext_def :: (=)   [FOREIGN]
   ! definition HybridProbes.wrapped.typerep_wrapped_ext_def :: typerep.Typerep STR ''HybridProbes.wrapped.wrapped_ext'' [TYPEREP(?'a)]   [FOREIGN]
   ! definition HybridProbes.wrapped.wrapped_ext_def :: Record.iso_tuple_cons wrapped_ext_Tuple_Iso ?val ?more   [FOREIGN]
   ! definition HybridProbes.pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   HybridProbes.PosPropsR_def :: PosPropsR
   HybridProbes.Probe :: ?\<phi>
   HybridProbes.ProbeS :: ?\<Phi>
   HybridProbes.atWorld_def :: atWorld   [NOMINAL FOREIGN]
   HybridProbes.below_def :: below   [FOREIGN]
   HybridProbes.clean_actualist :: \<^bold>\<exists>\<^sup>Ex. \<psi> x
   HybridProbes.clean_actualist :: ?\<psi>
   HybridProbes.clean_arg_cong_sides :: ?\<phi>
   HybridProbes.clean_atom_in_L :: \<^bold>\<not>\<psi>\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (\<^bold>\<forall>x. \<^bold>\<not>\<psi> \<^bold>\<and> x\<^bold>=\<^bold>\<bottom> \<^bold>\<supset> \<psi> \<^bold>\<and> \<^bold>\<not>x\<^bold>=\<^bold>\<bottom>)
   HybridProbes.clean_box :: \<^bold>\<box>\<phi>
   HybridProbes.clean_box :: ?\<phi>
   HybridProbes.clean_box_eta :: \<^bold>\<box>\<phi>
   HybridProbes.clean_box_eta :: ?\<phi>
   HybridProbes.clean_conj :: \<phi> \<^bold>\<and> \<psi>
   HybridProbes.clean_conj :: ?\<psi>
   HybridProbes.clean_conj :: ?\<phi>
   HybridProbes.clean_conj_raw :: \<phi> \<^bold>\<and> \<psi>
   HybridProbes.clean_conj_raw :: ?\<psi>
   HybridProbes.clean_conj_raw :: ?\<phi>
   HybridProbes.clean_def_L :: conj2 \<phi> \<psi>
   HybridProbes.clean_dia_body :: ?\<phi>
   HybridProbes.clean_difference_in_L :: \<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> \<phi>\<^bold>=\<^bold>\<bottom>
   HybridProbes.clean_difference_in_L :: ?\<phi>
   HybridProbes.clean_eq_at_tau :: G\<^bold>=\<lambda>x. \<^bold>\<top>
   HybridProbes.clean_existential :: \<^bold>\<exists>v. (\<lambda>w. \<phi> v)
   HybridProbes.clean_existential :: ?\<phi>
   HybridProbes.clean_existential_compound :: \<^bold>\<exists>v. (\<lambda>w. \<phi> v) \<^bold>\<or> (\<lambda>w. \<psi> v)
   HybridProbes.clean_existential_compound :: ?\<psi>
   HybridProbes.clean_existential_compound :: ?\<phi>
   HybridProbes.clean_existsAt_lifted :: \<^bold>\<exists>\<^sup>Ex. x\<^bold>=z
   HybridProbes.clean_exists_e_raw :: \<^bold>\<exists>y. \<phi> y
   HybridProbes.clean_exists_e_raw :: ?\<phi>
   HybridProbes.clean_exists_tau_raw :: \<^bold>\<exists>\<psi>. P \<psi>
   HybridProbes.clean_fun_cong_point :: \<phi> \<^bold>\<and> \<chi>
   HybridProbes.clean_fun_cong_point :: ?\<chi>
   HybridProbes.clean_fun_cong_point :: ?\<phi>
   HybridProbes.clean_global_box :: \<^bold>\<box>\<phi>\<^bold>=\<^bold>\<top>
   HybridProbes.clean_global_god :: \<lambda>x. G x\<^bold>=\<^bold>\<top>
   HybridProbes.clean_god :: G
   HybridProbes.clean_inclusion :: \<phi>\<^bold>\<supset>\<^sub>N\<psi>
   HybridProbes.clean_inclusion :: ?\<psi>
   HybridProbes.clean_inclusion :: ?\<phi>
   HybridProbes.clean_individual :: \<^bold>\<top>
   HybridProbes.clean_individual_param :: \<chi> \<^bold>\<and> \<phi> x
   HybridProbes.clean_individual_param :: ?\<chi>
   HybridProbes.clean_let_L :: \<lambda>w. let \<psi> = \<phi> \<^bold>\<and> \<chi> in \<psi> w
   HybridProbes.clean_let_L :: ?\<chi>
   HybridProbes.clean_let_L :: ?\<phi>
   HybridProbes.clean_lifted_eq :: \<lambda>z. z\<^bold>=x
   HybridProbes.clean_lifted_eq_prop :: \<phi>\<^bold>=\<psi>
   HybridProbes.clean_necexist :: E
   HybridProbes.clean_neg_god :: \<^bold>~G
   HybridProbes.clean_posprops :: PosProps \<Phi>
   HybridProbes.clean_posprops :: ?\<Phi>
   HybridProbes.clean_prop_quant_eval :: \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> \<psi>
   HybridProbes.clean_quant :: \<^bold>\<forall>xa. P xa \<^bold>\<supset> xa x
   HybridProbes.clean_raw_eq :: \<lambda>z. z\<^bold>=x
   HybridProbes.clean_raw_or :: \<lambda>x. x\<^bold>=G \<^bold>\<or> x\<^bold>=\<psi>
   HybridProbes.clean_rigid_set_global :: \<lambda>\<psi>. P \<psi> = \<^bold>\<top>
   HybridProbes.clean_rigid_set_sig :: \<lambda>\<psi>. \<psi> = G
   HybridProbes.clean_rigid_set_valid :: \<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>
   HybridProbes.clean_top :: \<lambda>x. \<^bold>\<top>
   HybridProbes.clean_top_prop :: \<^bold>\<top>
   HybridProbes.clean_universal :: \<^bold>\<forall>v. (\<lambda>w. \<phi> v)
   HybridProbes.clean_universal :: ?\<phi>
   HybridProbes.clean_universal_compound :: \<^bold>\<forall>v. (\<lambda>w. \<phi> v) \<^bold>\<and> (\<lambda>w. \<psi> v)
   HybridProbes.clean_universal_compound :: ?\<psi>
   HybridProbes.clean_universal_compound :: ?\<phi>
   HybridProbes.clean_universal_lifted :: \<^bold>\<forall>x. (\<lambda>w. \<phi> x)
   HybridProbes.clean_universal_lifted :: ?\<phi>
   HybridProbes.clean_valid :: \<^bold>\<forall>w. (\<lambda>wa. \<phi> w)
   HybridProbes.clean_valid :: ?\<phi>
   HybridProbes.clean_valid_compound :: \<^bold>\<forall>w. (\<lambda>wa. \<phi> w) \<^bold>\<supset> (\<lambda>wa. \<psi> w)
   HybridProbes.clean_valid_compound :: ?\<psi>
   HybridProbes.clean_valid_compound :: ?\<phi>
   HybridProbes.conj2_def :: conj2
   HybridProbes.lindBody_def :: lindBody
   HybridProbes.lind_nominal_body :: lindBody
   HybridProbes.lind_nominal_body :: (=) w   [NOMINAL RIGID]
   HybridProbes.probe_access_converse :: \<lambda>x. R w   [ACCESS RIGID]
   HybridProbes.probe_access_partial :: R w   [ACCESS RIGID]
   HybridProbes.probe_arbitrary_world :: \<lambda>w. w = undefined   [NOMINAL FOREIGN]
   HybridProbes.probe_atomicity :: \<lambda>u. u = w__   [NOMINAL RIGID]
   HybridProbes.probe_choice :: \<lambda>w. \<phi> (SOME v. \<phi> v)   [FOREIGN]
   HybridProbes.probe_congrfun_point :: p__
   HybridProbes.probe_congrfun_point :: (=) u__   [NOMINAL RIGID]
   HybridProbes.probe_declared_skolem :: \<^bold>\<forall>x. (\<lambda>w. x\<^bold>@skolemWorld x)   [FOREIGN ACTUAL]
   HybridProbes.probe_difference :: \<^bold>\<exists>u. \<^bold>\<not>(=) u \<^bold>\<and> (\<lambda>w. \<phi> u)   [NOMINAL WORLDQ]
   HybridProbes.probe_difference :: ?\<phi>
   HybridProbes.probe_existential_lifted :: \<^bold>\<exists>x. \<phi> x   [WORLDQ FOREIGN]
   HybridProbes.probe_existential_lifted :: ?\<phi>   [WORLDQ]
   HybridProbes.probe_family_const :: \<lambda>w. nomc w w   [FOREIGN]
   HybridProbes.probe_family_parameter :: \<lambda>w. \<phi> w w   [FOREIGN]
   HybridProbes.probe_helper_import :: existsOther \<phi>   [NOMINAL WORLDQ]
   HybridProbes.probe_lambda_world_const :: \<lambda>w. (\<lambda>v. \<phi> w) = (\<lambda>v. \<psi> w)   [WORLDQ]
   HybridProbes.probe_lambda_world_const :: ?\<psi>
   HybridProbes.probe_lambda_world_const :: ?\<phi>
   HybridProbes.probe_leib_box :: \<^bold>\<forall>v. (\<lambda>w. w\<^bold>rv) \<^bold>\<supset> (\<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>)   [ACCESS WORLDQ]
   HybridProbes.probe_leib_let :: \<lambda>w. let wa = w in P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> wa)) w   [WORLDQ]
   HybridProbes.probe_leib_ne :: \<^bold>\<not>(\<lambda>w. (\<phi> \<^bold>\<and> (\<^bold>\<forall>\<psi>. (\<lambda>v. \<psi> w) \<^bold>\<supset> \<psi>)) = \<^bold>\<bottom>)   [WORLDQ]
   HybridProbes.probe_leib_ne :: ?\<phi>
   HybridProbes.probe_leibniz_eq_sigma :: \<lambda>w. (\<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) = \<^bold>\<top>   [WORLDQ]
   HybridProbes.probe_leibniz_free_world :: \<lambda>x. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>t. \<psi> w)   [RIGID]
   HybridProbes.probe_leibniz_in_property :: \<lambda>w. P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) w   [WORLDQ]
   HybridProbes.probe_nominal :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   HybridProbes.probe_nominal_abbrev :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_def :: atWorld w   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_nominal_eta :: (=) w   [NOMINAL RIGID]
   HybridProbes.probe_nominal_if :: \<lambda>wa. if wa = w then True else False   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_nominal_leibniz :: w\<^bold>\<equiv>v   [RIGID FOREIGN]
   HybridProbes.probe_nominal_let :: \<lambda>wa. Let w ((=) wa)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_lifted :: w\<^bold>=v   [NOMINAL RIGID]
   HybridProbes.probe_nominal_ne :: \<^bold>\<not>(\<lambda>wa. wa = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_negneg :: \<^bold>\<not>\<^bold>\<not>(\<lambda>wa. wa = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_point :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_poly_def_at_worlds :: \<lambda>wa. same wa w   [RIGID FOREIGN]
   HybridProbes.probe_rigid_set :: \<lambda>\<psi>. P \<psi> w   [RIGID]
   HybridProbes.probe_rigid_set_nominal :: \<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_satisfaction :: \<lambda>wa. \<phi> w   [RIGID]
   HybridProbes.probe_satisfaction_in_property :: \<lambda>w. P (\<lambda>x. \<phi> x \<^bold>\<and> (\<lambda>v. \<chi> w)) w   [WORLDQ]
   HybridProbes.probe_satisfaction_in_property :: ?\<chi>
   HybridProbes.probe_satisfaction_in_property :: ?\<phi>
   HybridProbes.probe_separating_congrfun :: (=) w__   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: lindBody
   HybridProbes.probe_separating_congrfun :: (=) w   [NOMINAL RIGID]
   HybridProbes.probe_skolem :: \<lambda>x u. f u x   [FOREIGN]
   HybridProbes.probe_structure :: val (wrap w)   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_type_copy :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> (Rep_wc v)) \<^bold>\<supset> \<psi>   [FOREIGN]
   HybridProbes.probe_universal_lifted :: \<^bold>\<forall>x. \<phi> x   [WORLDQ FOREIGN]
   HybridProbes.probe_universal_lifted :: ?\<phi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_all :: \<^bold>\<forall>v \<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_def :: \<^bold>\<exists>v. (\<lambda>w. below w v)   [WORLDQ FOREIGN]
   HybridProbes.probe_worldq_leibniz_redex :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_valid :: \<^bold>\<forall>w \<psi>. (\<lambda>wa. \<psi> w) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.wrapped.cases :: val r   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: val r   [FOREIGN]
   HybridProbes.wrapped.equality :: ?f1 val
   HybridProbes.wrapped.equality :: id
   HybridProbes.wrapped.equality :: val B.0   [FOREIGN]
   HybridProbes.wrapped.equality :: val r   [FOREIGN]
   HybridProbes.wrapped.ext_induct :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.ext_split :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.ext_surjective :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) ?x   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: ?f val
   HybridProbes.wrapped.fold_congs :: id
   HybridProbes.wrapped.fold_congs :: ?f'
   HybridProbes.wrapped.fold_congs :: ?f
   HybridProbes.wrapped.induct :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.induct_scheme :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.select_convs :: ?f1 val
   HybridProbes.wrapped.select_convs :: id
   HybridProbes.wrapped.simps :: ?f1 val
   HybridProbes.wrapped.simps :: id
   HybridProbes.wrapped.simps :: val' val
   HybridProbes.wrapped.simps :: id
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.surjective :: val r   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: ?f val
   HybridProbes.wrapped.unfold_congs :: id
   HybridProbes.wrapped.unfold_congs :: ?f'
   HybridProbes.wrapped.unfold_congs :: ?f
   HybridProbes.wrapped.update_convs :: val' val
   HybridProbes.wrapped.update_convs :: id
   = 50 with no lifted instantiation counted: ProbeP, ProbeR, same_def, typerep_wc_def, Abs_wc_cases, Abs_wc_induct, Abs_wc_inject, Abs_wc_inverse, Rep_wc, Rep_wc_cases, Rep_wc_induct, Rep_wc_inject, Rep_wc_inverse, type_definition_wc, whole_congrarg_context, whole_hyp_signature, whole_separating_context, whole_subst_context, wrap_def, defs, defs, defs, defs, equal_wrapped_ext_def, ext_inject, fold_congs, iffs, partial_term_of_wrapped_ext_triv, select_convs, select_defs, select_defs, simps, simps, term_of_wrapped_ext_triv, typerep_wrapped_ext_def, unfold_congs, update_convs, update_defs, update_defs, Abs_wrapped_ext_cases, Abs_wrapped_ext_induct, Abs_wrapped_ext_inject, Abs_wrapped_ext_inverse, Rep_wrapped_ext, Rep_wrapped_ext_cases, Rep_wrapped_ext_induct, Rep_wrapped_ext_inject, Rep_wrapped_ext_inverse, type_definition_wrapped_ext, wrapped_ext_def


==> anc/OpenQuestions/audit/probes/probes-report-whole.txt <==
== wholeterm HybridProbes: 164 theorems, witness-reading hybrid 60 (+0 inheriting), whole-term flagged 64, EXTRA 4
EXTRA HybridProbes.whole_congrarg_context:
    [NOMINAL RIGID] (=) u__
EXTRA HybridProbes.whole_hyp_signature:
    [NOMINAL] \<lambda>_. (=) ?w
EXTRA HybridProbes.whole_separating_context:
EXTRA HybridProbes.whole_subst_context:
    [NOMINAL RIGID] (=) u__


==> anc/OpenQuestions/audit/probes/probes-report.txt <==
== HybridProbes: 164 theorems, 526 lifted instantiations, 82 with flagged witnesses, 82 hybrid, 0 inheriting, 17 connectives at the world type, 12 definitions scanned, 7 flagged; 348 unread sub-derivations, premises of Pure.transitive (153), <bare> (157), Pure.combination (38), 39 with a world equation in the statement
   ? HybridProbes.lind_nominal_body :: unread under Pure.combination: w = w \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: \<not> w = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (w = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: \<exists>x. w = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w = B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (B.1 B.0 \<and> w = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.lind_nominal_body :: unread under Pure.transitive: (w = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.combination: w__ = w__ \<equiv> ?a506   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: \<not> B.0 = w__ \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> B.0 = w__ \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.0 = w__ \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: \<exists>x. x = w__ \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.1 B.0 \<and> B.0 = w__) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_atomicity :: unread under Pure.transitive: (B.0 = w__) = False \<equiv> ?a435 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_congrfun_point :: unread under Pure.combination: u__ = u__ \<equiv> ?a25   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.combination: w = w \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: \<not> w = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (w = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: \<exists>x. w = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w = B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (B.1 B.0 \<and> w = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.probe_separating_congrfun :: unread under Pure.transitive: (w = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_congrarg_context :: unread under Pure.combination: u__ = u__ \<equiv> ?a29   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: ((=) w__ \<noteq> \<^bold>\<bottom> \<and> ?a42) \<and> ?a56 \<equiv> (=) w__ \<noteq> \<^bold>\<bottom> \<and> (\<lambda>wa. w__ = wa \<and> (\<exists>x. (\<^bold>\<not>x) wa \<and> (x \<^bold>\<and> (=) w__) \<noteq> \<^bold>\<bottom>)) = \<^bold>\<bottom>   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a56   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: \<not> (\<lambda>wa. w__ = wa \<and> (\<exists>x. (\<^bold>\<not>x) wa \<and> (x \<^bold>\<and> (=) w__) \<noteq> \<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom> \<equiv> ?a42   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a313   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: w__ = w__ \<equiv> ?a499   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: \<not> w__ = B.0 \<or> (\<forall>x. ?a100 B.0 x \<or> ?a92 B.0 x) \<equiv> ?a87 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: ?a160 B.0 \<equiv> \<not> w__ = B.0 \<or> ?a138 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (w__ = B.0 \<and> (\<exists>x. \<not> x B.0 \<and> ?a262 B.0 x)) = False \<equiv> ?a160 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: \<exists>x. w__ = x \<and> B.0 x \<equiv> ?a262 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.combination: ?a223 B.2 B.1 B.0 \<equiv> w__ = B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (B.1 B.0 \<and> w__ = B.0) = False \<equiv> ?a265 B.2 B.1 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_separating_context :: unread under Pure.transitive: (w__ = B.0) = False \<equiv> ?a428 B.0   [NOMINAL RIGID]
   ? HybridProbes.whole_subst_context :: unread under Pure.combination: u__ = u__ \<equiv> True   [NOMINAL RIGID]
   ! definition HybridProbes.atWorld_def :: \<lambda>u. u = ?w   [NOMINAL]
   ! definition HybridProbes.typerep_wc_def :: typerep.Typerep STR ''HybridProbes.wc'' []   [FOREIGN]
   ! definition HybridProbes.wrap_def :: \<lparr>val = \<lambda>u. u = ?w\<rparr>   [NOMINAL FOREIGN]
   ! definition HybridProbes.wrapped.equal_wrapped_ext_def :: (=)   [FOREIGN]
   ! definition HybridProbes.wrapped.typerep_wrapped_ext_def :: typerep.Typerep STR ''HybridProbes.wrapped.wrapped_ext'' [TYPEREP(?'a)]   [FOREIGN]
   ! definition HybridProbes.wrapped.wrapped_ext_def :: Record.iso_tuple_cons wrapped_ext_Tuple_Iso ?val ?more   [FOREIGN]
   ! definition HybridProbes.pt (abbreviation) :: \<lambda>x w z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL WORLDQ]
   HybridProbes.PosPropsR_def :: PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)
   HybridProbes.PosPropsR_def :: PosPropsR
   HybridProbes.PosPropsR_def :: \<lambda>\<Phi>. PosProps (\<lambda>\<psi> w. \<Phi> \<psi>)
   HybridProbes.PosPropsR_def :: PosPropsR \<Phi>
   HybridProbes.Probe :: ?\<phi>
   HybridProbes.ProbeS :: ?\<Phi>
   HybridProbes.atWorld_def :: \<lambda>u. u = w   [NOMINAL RIGID]
   HybridProbes.atWorld_def :: atWorld   [NOMINAL FOREIGN]
   HybridProbes.atWorld_def :: \<lambda>w u. u = w   [NOMINAL WORLDQ]
   HybridProbes.atWorld_def :: atWorld w   [RIGID FOREIGN]
   HybridProbes.below_def :: below   [FOREIGN]
   HybridProbes.below_def :: \<lambda>u. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)   [WORLDQ]
   HybridProbes.below_def :: \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> u)   [RIGID]
   HybridProbes.below_def :: below u   [RIGID FOREIGN]
   HybridProbes.clean_actualist :: \<^bold>\<exists>\<^sup>Ex. \<psi> x
   HybridProbes.clean_actualist :: ?\<psi>
   HybridProbes.clean_arg_cong_sides :: \<lambda>p. p u__   [RIGID]
   HybridProbes.clean_arg_cong_sides :: \<phi> \<^bold>\<supset> \<phi>
   HybridProbes.clean_arg_cong_sides :: ?\<phi>
   HybridProbes.clean_atom_in_L :: \<^bold>\<not>\<psi>\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (\<^bold>\<forall>x. \<^bold>\<not>\<psi> \<^bold>\<and> x\<^bold>=\<^bold>\<bottom> \<^bold>\<supset> \<psi> \<^bold>\<and> \<^bold>\<not>x\<^bold>=\<^bold>\<bottom>)
   HybridProbes.clean_box :: \<^bold>\<box>\<phi>
   HybridProbes.clean_box :: ?\<phi>
   HybridProbes.clean_box_eta :: \<^bold>\<box>\<phi>
   HybridProbes.clean_box_eta :: ?\<phi>
   HybridProbes.clean_conj :: \<phi> \<^bold>\<and> \<psi>
   HybridProbes.clean_conj :: ?\<psi>
   HybridProbes.clean_conj :: ?\<phi>
   HybridProbes.clean_conj_raw :: \<phi> \<^bold>\<and> \<psi>
   HybridProbes.clean_conj_raw :: ?\<psi>
   HybridProbes.clean_conj_raw :: ?\<phi>
   HybridProbes.clean_def_L :: conj2 \<phi> \<psi>
   HybridProbes.clean_dia_body :: R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>x. thesis__)   [ACCESS RIGID]
   HybridProbes.clean_dia_body :: R u__ \<^bold>\<and> \<phi> \<^bold>\<supset> (\<lambda>v. thesis__)   [ACCESS RIGID]
   HybridProbes.clean_dia_body :: Mvalid
   HybridProbes.clean_dia_body :: R u__ \<^bold>\<and> \<phi>   [ACCESS RIGID]
   HybridProbes.clean_dia_body :: \<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<diamond>\<phi>
   HybridProbes.clean_dia_body :: ?\<phi>
   HybridProbes.clean_difference_in_L :: \<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> \<phi>\<^bold>=\<^bold>\<bottom>
   HybridProbes.clean_difference_in_L :: ?\<phi>
   HybridProbes.clean_eq_at_tau :: G\<^bold>=\<lambda>x. \<^bold>\<top>
   HybridProbes.clean_existential :: \<^bold>\<exists>v. (\<lambda>w. \<phi> v)
   HybridProbes.clean_existential :: ?\<phi>
   HybridProbes.clean_existential_compound :: \<^bold>\<exists>v. (\<lambda>w. \<phi> v) \<^bold>\<or> (\<lambda>w. \<psi> v)
   HybridProbes.clean_existential_compound :: ?\<psi>
   HybridProbes.clean_existential_compound :: ?\<phi>
   HybridProbes.clean_existsAt_lifted :: \<^bold>\<exists>\<^sup>Ex. x\<^bold>=z
   HybridProbes.clean_exists_e_raw :: \<^bold>\<exists>y. \<phi> y
   HybridProbes.clean_exists_e_raw :: ?\<phi>
   HybridProbes.clean_exists_tau_raw :: \<^bold>\<exists>\<psi>. P \<psi>
   HybridProbes.clean_fun_cong_point :: \<lambda>p. (\<chi> \<^bold>\<and> p) u__   [RIGID]
   HybridProbes.clean_fun_cong_point :: \<lambda>p. (p \<^bold>\<and> \<chi>) u__   [RIGID]
   HybridProbes.clean_fun_cong_point :: \<phi> \<^bold>\<and> \<chi>
   HybridProbes.clean_fun_cong_point :: \<phi> \<^bold>\<and> \<chi> \<^bold>\<and> \<chi> \<^bold>\<supset> \<chi> \<^bold>\<and> (\<phi> \<^bold>\<and> \<chi>)
   HybridProbes.clean_fun_cong_point :: ?\<chi>
   HybridProbes.clean_fun_cong_point :: ?\<phi>
   HybridProbes.clean_global_box :: \<^bold>\<box>\<phi>\<^bold>=\<^bold>\<top>
   HybridProbes.clean_global_god :: \<lambda>x. G x\<^bold>=\<^bold>\<top>
   HybridProbes.clean_god :: G
   HybridProbes.clean_inclusion :: \<phi>\<^bold>\<supset>\<^sub>N\<psi>
   HybridProbes.clean_inclusion :: ?\<psi>
   HybridProbes.clean_inclusion :: ?\<phi>
   HybridProbes.clean_individual :: \<^bold>\<top>
   HybridProbes.clean_individual_param :: \<chi> \<^bold>\<and> \<phi> x
   HybridProbes.clean_individual_param :: ?\<chi>
   HybridProbes.clean_let_L :: \<lambda>w. let \<psi> = \<phi> \<^bold>\<and> \<chi> in \<psi> w
   HybridProbes.clean_let_L :: ?\<chi>
   HybridProbes.clean_let_L :: ?\<phi>
   HybridProbes.clean_lifted_eq :: \<lambda>z. z\<^bold>=x
   HybridProbes.clean_lifted_eq_prop :: \<phi>\<^bold>=\<psi>
   HybridProbes.clean_necexist :: E
   HybridProbes.clean_neg_god :: \<^bold>~G
   HybridProbes.clean_posprops :: PosProps \<Phi>
   HybridProbes.clean_posprops :: ?\<Phi>
   HybridProbes.clean_prop_quant_eval :: \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> \<psi>
   HybridProbes.clean_quant :: \<^bold>\<forall>xa. P xa \<^bold>\<supset> xa x
   HybridProbes.clean_raw_eq :: \<lambda>z. z\<^bold>=x
   HybridProbes.clean_raw_or :: \<lambda>x. x\<^bold>=G \<^bold>\<or> x\<^bold>=\<psi>
   HybridProbes.clean_rigid_set_global :: \<lambda>\<psi>. P \<psi> = \<^bold>\<top>
   HybridProbes.clean_rigid_set_sig :: \<lambda>\<psi>. \<psi> = G
   HybridProbes.clean_rigid_set_valid :: \<lambda>\<psi>. \<lfloor>P \<psi>\<rfloor>
   HybridProbes.clean_top :: \<lambda>x. \<^bold>\<top>
   HybridProbes.clean_top_prop :: \<^bold>\<top>
   HybridProbes.clean_universal :: \<^bold>\<forall>v. (\<lambda>w. \<phi> v)
   HybridProbes.clean_universal :: ?\<phi>
   HybridProbes.clean_universal_compound :: \<^bold>\<forall>v. (\<lambda>w. \<phi> v) \<^bold>\<and> (\<lambda>w. \<psi> v)
   HybridProbes.clean_universal_compound :: ?\<psi>
   HybridProbes.clean_universal_compound :: ?\<phi>
   HybridProbes.clean_universal_lifted :: \<^bold>\<forall>x. (\<lambda>w. \<phi> x)
   HybridProbes.clean_universal_lifted :: ?\<phi>
   HybridProbes.clean_valid :: \<^bold>\<forall>w. (\<lambda>wa. \<phi> w)
   HybridProbes.clean_valid :: ?\<phi>
   HybridProbes.clean_valid_compound :: \<^bold>\<forall>w. (\<lambda>wa. \<phi> w) \<^bold>\<supset> (\<lambda>wa. \<psi> w)
   HybridProbes.clean_valid_compound :: ?\<psi>
   HybridProbes.clean_valid_compound :: ?\<phi>
   HybridProbes.conj2_def :: \<phi> \<^bold>. \<psi>
   HybridProbes.conj2_def :: conj2
   HybridProbes.conj2_def :: (\<^bold>.)
   HybridProbes.conj2_def :: (\<^bold>.) \<phi>
   HybridProbes.conj2_def :: conj2 \<phi>
   HybridProbes.conj2_def :: conj2 \<phi> \<psi>
   HybridProbes.lindBody_def :: \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.lindBody_def :: lindBody
   HybridProbes.lindBody_def :: \<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.lindBody_def :: lindBody p
   HybridProbes.lind_nominal_body :: ?a38 B.0
   HybridProbes.lind_nominal_body :: \<lambda>x. x B.0 \<or> \<not> x w   [RIGID]
   HybridProbes.lind_nominal_body :: ?a89
   HybridProbes.lind_nominal_body :: \<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: Mvalid
   HybridProbes.lind_nominal_body :: \<^bold>\<bottom>
   HybridProbes.lind_nominal_body :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: :001 \<^bold>\<and> (=) w   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=) w \<^bold>\<and> :001   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: \<lambda>x. B.0 x \<and> w = x   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: \<lambda>x. \<not> ?a226 B.1 B.0 x
   HybridProbes.lind_nominal_body :: Ex
   HybridProbes.lind_nominal_body :: ?a267 B.1 B.0
   HybridProbes.lind_nominal_body :: \<lambda>x. (B.0 x \<and> w = x) = False   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: \<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x
   HybridProbes.lind_nominal_body :: \<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=)
   HybridProbes.lind_nominal_body :: (=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>))   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: ?a428
   HybridProbes.lind_nominal_body :: \<lambda>x. (w = x) = False   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: (=) w   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.lind_nominal_body :: lindBody
   HybridProbes.lind_nominal_body :: \<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.lind_nominal_body :: lindBody p
   HybridProbes.lind_nominal_body :: \<^bold>\<not>(=) w\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (=) w   [NOMINAL RIGID]
   HybridProbes.lind_nominal_body :: lindBody ((=) w)   [NOMINAL RIGID]
   HybridProbes.probe_access_converse :: \<lambda>x. R w   [ACCESS RIGID]
   HybridProbes.probe_access_partial :: R w   [ACCESS RIGID]
   HybridProbes.probe_arbitrary_world :: \<lambda>w. w = undefined   [NOMINAL FOREIGN]
   HybridProbes.probe_atomicity :: ?a38 B.0
   HybridProbes.probe_atomicity :: \<lambda>x. x B.0 \<or> \<not> x w__   [RIGID]
   HybridProbes.probe_atomicity :: ?a89
   HybridProbes.probe_atomicity :: \<lambda>x. (x = w__ \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: Mvalid
   HybridProbes.probe_atomicity :: \<^bold>\<bottom>
   HybridProbes.probe_atomicity :: (\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: :001 \<^bold>\<and> (\<lambda>x. x = w__)   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (\<lambda>x. x = w__) \<^bold>\<and> :001   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>x. B.0 x \<and> x = w__   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>x. \<not> ?a226 B.1 B.0 x
   HybridProbes.probe_atomicity :: Ex
   HybridProbes.probe_atomicity :: ?a267 B.1 B.0
   HybridProbes.probe_atomicity :: \<lambda>x. (B.0 x \<and> x = w__) = False   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x
   HybridProbes.probe_atomicity :: \<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> xa = w__) = (\<lambda>x. False)   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (\<lambda>wa. wa = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (\<lambda>wa. wa = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>)   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (=)
   HybridProbes.probe_atomicity :: (\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>)   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (=) ((\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: (=) ((\<lambda>x. x = w__) \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (\<lambda>x. x = w__)\<^bold>=\<^bold>\<bottom>))   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: ?a435
   HybridProbes.probe_atomicity :: \<lambda>x. (x = w__) = False   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>x. x = w__   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>u. u = w__   [NOMINAL RIGID]
   HybridProbes.probe_atomicity :: \<lambda>x. (x \<noteq> \<^bold>\<bottom> \<and> \<not> (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> x w__   [RIGID]
   HybridProbes.probe_atomicity :: \<^bold>\<exists>x. \<^bold>\<not>x\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> x
   HybridProbes.probe_choice :: \<lambda>w. \<phi> (SOME v. \<phi> v)   [FOREIGN]
   HybridProbes.probe_congrfun_point :: \<lambda>x. (\<^bold>\<not>x) u__   [RIGID]
   HybridProbes.probe_congrfun_point :: p__
   HybridProbes.probe_congrfun_point :: \<lambda>p. False
   HybridProbes.probe_congrfun_point :: \<lambda>p. p u__   [RIGID]
   HybridProbes.probe_congrfun_point :: (=) u__   [NOMINAL RIGID]
   HybridProbes.probe_congrfun_point :: \<lambda>_. False
   HybridProbes.probe_congrfun_point :: \<^bold>\<exists>x. x
   HybridProbes.probe_declared_skolem :: \<^bold>\<forall>x. (\<lambda>w. x\<^bold>@skolemWorld x)   [FOREIGN ACTUAL]
   HybridProbes.probe_difference :: \<^bold>\<exists>u. \<^bold>\<not>(=) u \<^bold>\<and> (\<lambda>w. \<phi> u)   [NOMINAL WORLDQ]
   HybridProbes.probe_difference :: ?\<phi>
   HybridProbes.probe_existential_lifted :: \<^bold>\<exists>x. \<phi> x   [WORLDQ FOREIGN]
   HybridProbes.probe_existential_lifted :: ?\<phi>   [WORLDQ]
   HybridProbes.probe_family_const :: \<lambda>w. nomc w w   [FOREIGN]
   HybridProbes.probe_family_parameter :: \<lambda>w. \<phi> w w   [FOREIGN]
   HybridProbes.probe_helper_import :: existsOther \<phi>   [NOMINAL WORLDQ]
   HybridProbes.probe_lambda_world_const :: \<lambda>w. (\<lambda>v. \<phi> w) = (\<lambda>v. \<psi> w)   [WORLDQ]
   HybridProbes.probe_lambda_world_const :: ?\<psi>
   HybridProbes.probe_lambda_world_const :: ?\<phi>
   HybridProbes.probe_leib_box :: \<^bold>\<forall>v. (\<lambda>w. w\<^bold>rv) \<^bold>\<supset> (\<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>)   [ACCESS WORLDQ]
   HybridProbes.probe_leib_let :: \<lambda>w. let wa = w in P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> wa)) w   [WORLDQ]
   HybridProbes.probe_leib_ne :: \<^bold>\<not>(\<lambda>w. (\<phi> \<^bold>\<and> (\<^bold>\<forall>\<psi>. (\<lambda>v. \<psi> w) \<^bold>\<supset> \<psi>)) = \<^bold>\<bottom>)   [WORLDQ]
   HybridProbes.probe_leib_ne :: ?\<phi>
   HybridProbes.probe_leibniz_eq_sigma :: \<lambda>w. (\<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) = \<^bold>\<top>   [WORLDQ]
   HybridProbes.probe_leibniz_free_world :: \<lambda>x. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>t. \<psi> w)   [RIGID]
   HybridProbes.probe_leibniz_in_property :: \<lambda>w. P (\<lambda>_. \<^bold>\<forall>\<psi>. \<psi> \<^bold>\<supset> (\<lambda>v. \<psi> w)) w   [WORLDQ]
   HybridProbes.probe_nominal :: \<lambda>wa. wa = w   [NOMINAL RIGID]
   HybridProbes.probe_nominal_abbrev :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_def :: atWorld w   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_nominal_eta :: (=) w   [NOMINAL RIGID]
   HybridProbes.probe_nominal_if :: \<lambda>wa. if wa = w then True else False   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_nominal_leibniz :: w\<^bold>\<equiv>v   [RIGID FOREIGN]
   HybridProbes.probe_nominal_let :: \<lambda>wa. Let w ((=) wa)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_lifted :: w\<^bold>=v   [NOMINAL RIGID]
   HybridProbes.probe_nominal_ne :: \<^bold>\<not>(\<lambda>wa. wa = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_negneg :: \<^bold>\<not>\<^bold>\<not>(\<lambda>wa. wa = w)   [NOMINAL RIGID]
   HybridProbes.probe_nominal_point :: \<lambda>z. z\<^bold>=x \<^bold>\<and> (\<lambda>u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_poly_def_at_worlds :: \<lambda>wa. same wa w   [RIGID FOREIGN]
   HybridProbes.probe_rigid_set :: \<lambda>\<psi>. P \<psi> w   [RIGID]
   HybridProbes.probe_rigid_set_nominal :: \<lambda>\<psi>. \<psi> = (\<lambda>_ u. u = w)   [NOMINAL RIGID]
   HybridProbes.probe_satisfaction :: \<lambda>wa. \<phi> w   [RIGID]
   HybridProbes.probe_satisfaction_in_property :: \<lambda>w. P (\<lambda>x. \<phi> x \<^bold>\<and> (\<lambda>v. \<chi> w)) w   [WORLDQ]
   HybridProbes.probe_satisfaction_in_property :: ?\<chi>
   HybridProbes.probe_satisfaction_in_property :: ?\<phi>
   HybridProbes.probe_separating_congrfun :: \<lambda>x. (\<^bold>\<not>lindBody x) w__   [RIGID]
   HybridProbes.probe_separating_congrfun :: \<lambda>p. False
   HybridProbes.probe_separating_congrfun :: \<lambda>p. lindBody p w__   [RIGID]
   HybridProbes.probe_separating_congrfun :: (=) w__   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<lambda>_. False
   HybridProbes.probe_separating_congrfun :: ?a38 B.0
   HybridProbes.probe_separating_congrfun :: \<lambda>x. x B.0 \<or> \<not> x w   [RIGID]
   HybridProbes.probe_separating_congrfun :: ?a89
   HybridProbes.probe_separating_congrfun :: \<lambda>x. (w = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: Mvalid
   HybridProbes.probe_separating_congrfun :: \<^bold>\<bottom>
   HybridProbes.probe_separating_congrfun :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: :001 \<^bold>\<and> (=) w   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=) w \<^bold>\<and> :001   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<lambda>x. B.0 x \<and> w = x   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<lambda>x. \<not> ?a226 B.1 B.0 x
   HybridProbes.probe_separating_congrfun :: Ex
   HybridProbes.probe_separating_congrfun :: ?a267 B.1 B.0
   HybridProbes.probe_separating_congrfun :: \<lambda>x. (B.0 x \<and> w = x) = False   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x
   HybridProbes.probe_separating_congrfun :: \<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w = xa) = (\<lambda>x. False)   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=)
   HybridProbes.probe_separating_congrfun :: (=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=) ((=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>))   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: ?a428
   HybridProbes.probe_separating_congrfun :: \<lambda>x. (w = x) = False   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: (=) w   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.probe_separating_congrfun :: lindBody
   HybridProbes.probe_separating_congrfun :: \<lambda>p. \<^bold>\<not>p\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> p
   HybridProbes.probe_separating_congrfun :: lindBody p
   HybridProbes.probe_separating_congrfun :: \<^bold>\<not>(=) w\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>(=) w \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> (=) w   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: lindBody ((=) w)   [NOMINAL RIGID]
   HybridProbes.probe_separating_congrfun :: \<^bold>\<exists>x. lindBody x
   HybridProbes.probe_skolem :: \<lambda>x u. f u x   [FOREIGN]
   HybridProbes.probe_structure :: val (wrap w)   [NOMINAL RIGID FOREIGN]
   HybridProbes.probe_type_copy :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> (Rep_wc v)) \<^bold>\<supset> \<psi>   [FOREIGN]
   HybridProbes.probe_universal_lifted :: \<^bold>\<forall>x. \<phi> x   [WORLDQ FOREIGN]
   HybridProbes.probe_universal_lifted :: ?\<phi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_all :: \<^bold>\<forall>v \<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_def :: \<^bold>\<exists>v. (\<lambda>w. below w v)   [WORLDQ FOREIGN]
   HybridProbes.probe_worldq_leibniz_redex :: \<^bold>\<exists>v. \<^bold>\<forall>\<psi>. (\<lambda>w. \<psi> v) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.probe_worldq_leibniz_valid :: \<^bold>\<forall>w \<psi>. (\<lambda>wa. \<psi> w) \<^bold>\<supset> \<psi>   [WORLDQ]
   HybridProbes.wc.Abs_wc_cases :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Abs_wc_cases :: Ex
   HybridProbes.wc.Abs_wc_cases :: ?a4
   HybridProbes.wc.Abs_wc_induct :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Abs_wc_induct :: Ex
   HybridProbes.wc.Abs_wc_induct :: ?a4
   HybridProbes.wc.Abs_wc_inject :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Abs_wc_inject :: Ex
   HybridProbes.wc.Abs_wc_inject :: ?a4
   HybridProbes.wc.Abs_wc_inverse :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Abs_wc_inverse :: Ex
   HybridProbes.wc.Abs_wc_inverse :: ?a4
   HybridProbes.wc.Rep_wc :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Rep_wc :: Ex
   HybridProbes.wc.Rep_wc :: ?a4
   HybridProbes.wc.Rep_wc_cases :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Rep_wc_cases :: Ex
   HybridProbes.wc.Rep_wc_cases :: ?a4
   HybridProbes.wc.Rep_wc_induct :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Rep_wc_induct :: Ex
   HybridProbes.wc.Rep_wc_induct :: ?a4
   HybridProbes.wc.Rep_wc_inject :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Rep_wc_inject :: Ex
   HybridProbes.wc.Rep_wc_inject :: ?a4
   HybridProbes.wc.Rep_wc_inverse :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.Rep_wc_inverse :: Ex
   HybridProbes.wc.Rep_wc_inverse :: ?a4
   HybridProbes.wc.type_definition_wc :: \<lambda>x. x \<in> UNIV   [FOREIGN]
   HybridProbes.wc.type_definition_wc :: Ex
   HybridProbes.wc.type_definition_wc :: ?a4
   HybridProbes.whole_congrarg_context :: \<lambda>x. (\<^bold>\<not>x) u__   [RIGID]
   HybridProbes.whole_congrarg_context :: \<lambda>p. False
   HybridProbes.whole_congrarg_context :: \<lambda>p. p u__   [RIGID]
   HybridProbes.whole_congrarg_context :: \<lambda>_. False
   HybridProbes.whole_congrarg_context :: \<^bold>\<exists>x. x
   HybridProbes.whole_separating_context :: \<lambda>x. (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) = \<^bold>\<bottom> \<longrightarrow> x = \<^bold>\<bottom> \<or> (\<^bold>\<not>x) w__   [RIGID]
   HybridProbes.whole_separating_context :: \<lambda>x. \<not> ?a25 x
   HybridProbes.whole_separating_context :: ?a86
   HybridProbes.whole_separating_context :: \<lambda>x. (x \<noteq> \<^bold>\<bottom> \<and> \<not> (x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> x w__   [RIGID]
   HybridProbes.whole_separating_context :: \<^bold>\<bottom>
   HybridProbes.whole_separating_context :: p__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p__\<^bold>=\<^bold>\<bottom>)
   HybridProbes.whole_separating_context :: (=)
   HybridProbes.whole_separating_context :: (=) ?a223
   HybridProbes.whole_separating_context :: (=) (p__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p__\<^bold>=\<^bold>\<bottom>))
   HybridProbes.whole_separating_context :: \<lambda>x. \<not> ?a296 x
   HybridProbes.whole_separating_context :: ?a357
   HybridProbes.whole_separating_context :: \<lambda>p. False
   HybridProbes.whole_separating_context :: \<lambda>p. (p \<noteq> \<^bold>\<bottom> \<and> \<not> (p \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> p\<^bold>=\<^bold>\<bottom>)) \<noteq> \<^bold>\<bottom>) \<and> p w__   [RIGID]
   HybridProbes.whole_separating_context :: \<lambda>_. False
   HybridProbes.whole_separating_context :: ?a38 B.0
   HybridProbes.whole_separating_context :: \<lambda>x. x B.0 \<or> \<not> x w__   [RIGID]
   HybridProbes.whole_separating_context :: ?a89
   HybridProbes.whole_separating_context :: \<lambda>x. (w__ = x \<and> (\<exists>xa. (\<^bold>\<not>xa) x \<and> ?a262 x xa)) = False   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: Mvalid
   HybridProbes.whole_separating_context :: (=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x))   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: :001 \<^bold>\<and> (=) w__   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) w__ \<^bold>\<and> :001   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: \<lambda>x. B.0 x \<and> w__ = x   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: \<lambda>x. \<not> ?a226 B.1 B.0 x
   HybridProbes.whole_separating_context :: Ex
   HybridProbes.whole_separating_context :: ?a267 B.1 B.0
   HybridProbes.whole_separating_context :: \<lambda>x. (B.0 x \<and> w__ = x) = False   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: \<lambda>x. \<not> x B.0 \<and> ?a262 B.0 x
   HybridProbes.whole_separating_context :: \<lambda>x. \<not> x B.0 \<and> \<not> (\<lambda>xa. x xa \<and> w__ = xa) = (\<lambda>x. False)   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>w. ?a262 w x))   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w__\<^bold>=\<^bold>\<bottom>)   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) ((=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> (\<lambda>xa. ?a262 xa x)))   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) ((=) w__ \<^bold>\<and> (\<^bold>\<exists>x. \<^bold>\<not>x \<^bold>\<and> \<^bold>\<not>x \<^bold>\<and> (=) w__\<^bold>=\<^bold>\<bottom>))   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: ?a428
   HybridProbes.whole_separating_context :: \<lambda>x. (w__ = x) = False   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: (=) w__   [NOMINAL RIGID]
   HybridProbes.whole_separating_context :: \<^bold>\<exists>x. \<^bold>\<not>x\<^bold>=\<^bold>\<bottom> \<^bold>\<and> \<^bold>\<not>\<^bold>\<not>x \<^bold>\<and> (\<^bold>\<exists>xa. \<^bold>\<not>xa \<^bold>\<and> \<^bold>\<not>xa \<^bold>\<and> x\<^bold>=\<^bold>\<bottom>)\<^bold>=\<^bold>\<bottom> \<^bold>\<and> x
   HybridProbes.whole_subst_context :: \<lambda>x. (\<^bold>\<not>x) u__   [RIGID]
   HybridProbes.whole_subst_context :: \<lambda>p. False
   HybridProbes.whole_subst_context :: \<lambda>p. p u__   [RIGID]
   HybridProbes.whole_subst_context :: \<lambda>_. False
   HybridProbes.whole_subst_context :: \<^bold>\<exists>x. x
   HybridProbes.wrapped.cases :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.cases :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.cases :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.cases :: val   [FOREIGN]
   HybridProbes.wrapped.cases :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.cases :: (=)
   HybridProbes.wrapped.cases :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.cases :: val r   [FOREIGN]
   HybridProbes.wrapped.cases :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.cases :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: val   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: (=)
   HybridProbes.wrapped.cases_scheme :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: val r   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.cases_scheme :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.equality :: val \<lparr>val = B.1, \<dots> = B.0\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: (=) (val B.2)   [FOREIGN]
   HybridProbes.wrapped.equality :: val \<lparr>val = B.3, \<dots> = B.2\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: (=)
   HybridProbes.wrapped.equality :: (=) B.3
   HybridProbes.wrapped.equality :: (=) (val \<lparr>val = B.3, \<dots> = B.2\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.equality :: ?f1 val
   HybridProbes.wrapped.equality :: id
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.equality :: (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: val   [FOREIGN]
   HybridProbes.wrapped.equality :: wrapped.val \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.equality :: (=) val
   HybridProbes.wrapped.equality :: (=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.equality :: val B.0   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.equality :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.equality :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.equality :: val r   [FOREIGN]
   HybridProbes.wrapped.equality :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.equality :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.ext_induct :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.ext_induct :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.ext_split :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.ext_split :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.ext_surjective :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) ?x   [FOREIGN]
   HybridProbes.wrapped.ext_surjective :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: ?f val
   HybridProbes.wrapped.fold_congs :: id
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f val) more)   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f \<lparr>val = ?f val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: val   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_cong_assist   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_cong_assist val_update   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: Record.iso_tuple_update_accessor_cong_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id)   [FOREIGN]
   HybridProbes.wrapped.fold_congs :: ?f'
   HybridProbes.wrapped.fold_congs :: ?f
   HybridProbes.wrapped.induct :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.induct :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.induct_scheme :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) B.0   [FOREIGN]
   HybridProbes.wrapped.induct_scheme :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.select_convs :: ?f1 val
   HybridProbes.wrapped.select_convs :: id
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)   [FOREIGN]
   HybridProbes.wrapped.select_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.select_convs :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.select_convs :: (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.select_convs :: val   [FOREIGN]
   HybridProbes.wrapped.select_convs :: wrapped.val \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.select_convs :: (=)
   HybridProbes.wrapped.select_convs :: (=) val
   HybridProbes.wrapped.select_convs :: (=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.simps :: ?f1 val
   HybridProbes.wrapped.simps :: id
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f1 (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f1 val) more)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f1 \<lparr>val = ?f1 val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.simps :: (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: val   [FOREIGN]
   HybridProbes.wrapped.simps :: wrapped.val \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: (=)
   HybridProbes.wrapped.simps :: (=) val
   HybridProbes.wrapped.simps :: (=) (wrapped.val \<lparr>val = val, \<dots> = more\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.simps :: val' val
   HybridProbes.wrapped.simps :: id
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val'   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val'   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val' (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (val' val) more)   [FOREIGN]
   HybridProbes.wrapped.simps :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val' \<lparr>val = val' val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.simps :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: val   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.splits :: (=)
   HybridProbes.wrapped.splits :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: val   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.splits :: (=)
   HybridProbes.wrapped.splits :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.splits :: val B.0   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.splits :: val   [FOREIGN]
   HybridProbes.wrapped.splits :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.splits :: (=)
   HybridProbes.wrapped.splits :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.splits :: val r   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.splits :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>val. \<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>val. \<not> \<not> (\<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>x. \<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>x. \<not> \<not> (\<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>x. \<not> (\<forall>xa. \<not> P \<lparr>val = x, \<dots> = xa\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>val. \<not> (\<forall>x. \<not> P \<lparr>val = val, \<dots> = x\<rparr>)   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>val. \<exists>x. P \<lparr>val = val, \<dots> = x\<rparr>   [FOREIGN]
   HybridProbes.wrapped.splits :: \<lambda>x. \<exists>xa. P \<lparr>val = x, \<dots> = xa\<rparr>   [FOREIGN]
   HybridProbes.wrapped.surjective :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso r   [FOREIGN]
   HybridProbes.wrapped.surjective :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.surjective :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.surjective :: val   [FOREIGN]
   HybridProbes.wrapped.surjective :: Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id   [FOREIGN]
   HybridProbes.wrapped.surjective :: (=)
   HybridProbes.wrapped.surjective :: (Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r   [FOREIGN]
   HybridProbes.wrapped.surjective :: val r   [FOREIGN]
   HybridProbes.wrapped.surjective :: (=) (Record.iso_tuple_fst wrapped_ext_Tuple_Iso r)   [FOREIGN]
   HybridProbes.wrapped.surjective :: (=) ((Record.iso_tuple_fst wrapped_ext_Tuple_Iso \<circ> id) r)   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: ?f val
   HybridProbes.wrapped.unfold_congs :: id
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) ?f (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (?f val) more)   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> ?f \<lparr>val = ?f val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: val   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_cong_assist   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_cong_assist val_update   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: Record.iso_tuple_update_accessor_cong_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id)   [FOREIGN]
   HybridProbes.wrapped.unfold_congs :: ?f'
   HybridProbes.wrapped.unfold_congs :: ?f
   HybridProbes.wrapped.update_convs :: val' val
   HybridProbes.wrapped.update_convs :: id
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso)   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more)   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val'   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val'   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) (Record.iso_tuple_cons wrapped_ext_Tuple_Iso val more) val' (Record.iso_tuple_cons wrapped_ext_Tuple_Iso (val' val) more)   [FOREIGN]
   HybridProbes.wrapped.update_convs :: Record.iso_tuple_update_accessor_eq_assist (Record.iso_tuple_fst_update wrapped_ext_Tuple_Iso \<circ> id) (id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso) \<lparr>val = val, \<dots> = more\<rparr> val' \<lparr>val = val' val, \<dots> = more\<rparr>   [FOREIGN]
   HybridProbes.wrapped.update_convs :: id \<circ> Record.iso_tuple_fst wrapped_ext_Tuple_Iso   [FOREIGN]
   = 37 with no lifted instantiation counted: ProbeP, ProbeR, same_def, typerep_wc_def, whole_hyp_signature, wrap_def, defs, defs, defs, defs, equal_wrapped_ext_def, ext_inject, fold_congs, iffs, partial_term_of_wrapped_ext_triv, select_convs, select_defs, select_defs, simps, simps, term_of_wrapped_ext_triv, typerep_wrapped_ext_def, unfold_congs, update_convs, update_defs, update_defs, Abs_wrapped_ext_cases, Abs_wrapped_ext_induct, Abs_wrapped_ext_inject, Abs_wrapped_ext_inverse, Rep_wrapped_ext, Rep_wrapped_ext_cases, Rep_wrapped_ext_induct, Rep_wrapped_ext_inject, Rep_wrapped_ext_inverse, type_definition_wrapped_ext, wrapped_ext_def

PROBES: 45 of 45 probes flagged as hybrid, 4 of 4 whole-term probes flagged by the whole-term reading, 43 of 43 clean witnesses unflagged in both readings


==> anc/OpenQuestions/audit/report.txt <==
# Hybrid-witness audit

== Notes.EvilDerivable: 14 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML1: 9 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML1AndersonQuant: 9 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML1inS4: 8 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML1poss: 9 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML2: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML2AndersonQuant: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML2inS4: 8 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML2poss: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML2possInS4: 8 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML3: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML3AndersonQuant: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML3inS4: 8 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML3poss: 21 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.GoedelVariantHOML3possInS4: 8 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.HOMLinHOL: 20 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.HOMLinHOLonlyK: 20 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.HOMLinHOLonlyS4: 20 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ModalFilter: 11 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOML: 14 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOMLAndersonQuant: 14 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOMLinK: 4 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOMLinS4: 4 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOMLposs: 14 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ScottVariantHOMLpossInS4: 4 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.SurjectiveCantor: 3 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.TestsHOML: 32 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.TestsHOMLinS4: 30 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ThereIsNoEvil1: 1 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== Notes.ThereIsNoEvil2: 1 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type

# OpenQuestions development

== OpenQuestions.Ax1GenBoxScott: 32 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenBoxVariant2: 43 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenBoxVariant3: 39 theorems, 2 with flagged witnesses, 2 hybrid, 3 inheriting, 0 connectives at the world type, 3 auxiliary declarations with flagged witnesses
NoNecExist:
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
    [NOMINAL RIGID] fun x u => u = v1
OneWorld:
    [NOMINAL RIGID] fun x u' => u' = v1
NoNecExist.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_5 (auxiliary):
    [NOMINAL RIGID] fun x u => u = v1
  inherit hybridness through their proofs: [Ax1Gen_of_refl, MC_S4, Th5_S4]
== OpenQuestions.Ax1GenOneVariant2: 37 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenOneVariant3: 53 theorems, 7 with flagged witnesses, 6 hybrid, 12 inheriting, 0 connectives at the world type, 3 auxiliary declarations with flagged witnesses
AllActual_of_PBot:
    [ACTUAL] fun z u => ¬z @ᵐ u
AllExist_One:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
E_only_here:
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
EssPt:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
NoNecExist:
    [NOMINAL RIGID] fun x u => u = v1
OneWorld:
    [NOMINAL RIGID] fun x u' => u' = v1
PtNe:
    [NOMINAL RIGID] Pt v1 v2
AllExist_One.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
E_only_here.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
NoNecExist.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun x u => u = v1
  inherit hybridness through their proofs: [Box_gives_One,
 E_top_of_PBot,
 G_ex_One_deriv,
 MC_One,
 MC_unconditional,
 NotPBot_One_deriv,
 One_gives_Box,
 One_gives_S,
 PTop_One_deriv,
 Th4_One_deriv,
 refl_all,
 succ_eq]
== OpenQuestions.Ax1GenRigidVariant2: 39 theorems, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type
L_R:
    [RIGID] fun ψ => P ψ v1
    [RIGID] fun w => ∀ (ψ : e → σ), (fun ψ => P ψ v1) ψ → ψ v2 w
== OpenQuestions.Ax1GenTwoScott: 44 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenTwoVariant2: 85 theorems, 2 with flagged witnesses, 2 hybrid, 11 inheriting, 0 connectives at the world type
OneWorld:
    [NOMINAL RIGID] fun x t => t = v1
    [NOMINAL RIGID] fun t => t = v1
R_Id:
    [NOMINAL RIGID] fun u => u = v1
  inherit hybridness through their proofs: [Ax1Gen_of_Two,
 FrRefl_Two,
 G_ex_Two_unconditional_nominal,
 Id_Two,
 P_of_conj,
 ReflR,
 Two_equivalent,
 ae_Two_nominal,
 loc_of_conj,
 only_top_and_empty_domain,
 only_top_and_empty_domain_False]
== OpenQuestions.Ax1GenTwoVariant2AndersonQuant: 47 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenTwoVariant2Poss: 40 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.Ax1GenTwoVariant3: 44 theorems, 4 with flagged witnesses, 4 hybrid, 6 inheriting, 0 connectives at the world type, 2 auxiliary declarations with flagged witnesses
E_only_here:
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
EssPt:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
OneWorld:
    [NOMINAL RIGID] fun x u' => u' = v1
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
PtNe:
    [NOMINAL RIGID] Pt v1 v2
E_only_here.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
OneWorld.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
  inherit hybridness through their proofs: [G_ex_Two_actual_hybrid,
 L_Two_hybrid,
 MC_Two,
 MC_unconditional,
 Th4_Two_actual_hybrid,
 refl_all]
== OpenQuestions.Ax1GenTwoVariant3Model: 39 theorems, 2 with flagged witnesses, 2 hybrid, 0 inheriting, 0 connectives at the world type, 2 auxiliary declarations with flagged witnesses
not_G_ex:
    [FOREIGN] fun x => G x
not_Th4:
    [FOREIGN] fun x => G x
not_G_ex.match_1_1 (auxiliary):
    [FOREIGN] fun x => G x
not_Th4.match_1_1 (auxiliary):
    [FOREIGN] fun x => G x
== OpenQuestions.Ax1GenTwoVariant3Plain: 100 theorems, 5 with flagged witnesses, 4 hybrid, 12 inheriting, 0 connectives at the world type, 5 auxiliary declarations with flagged witnesses
AllExist:
    [ACTUAL] fun y => existsAt y
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist:
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
    [NOMINAL RIGID] fun x u => u = v1
OneWorld:
    [NOMINAL RIGID] fun x t => t = v1
    [NOMINAL RIGID] fun t => t = v1
OneWorld_abs:
    [NOMINAL RIGID] fun x u' => u' = v1
R_Id:
    [NOMINAL RIGID] fun u => u = v1
AllExist.match_1_1 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
AllExist.match_1_3 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_5 (auxiliary):
    [NOMINAL RIGID] fun x u => u = v1
  inherit hybridness through their proofs: [Ax1Gen_of_Two,
 FrRefl_Two,
 G_ex_Two_unconditional_nominal,
 Id_Two,
 MC_OneWorld,
 P_of_conj,
 ReflR,
 Two_equivalent,
 ae_Two_nominal,
 loc_of_conj,
 only_top_and_empty_domain,
 only_top_and_empty_domain_False]
== OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant: 74 theorems, 4 with flagged witnesses, 4 hybrid, 1 inheriting, 0 connectives at the world type, 2 auxiliary declarations with flagged witnesses
E_only_here:
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
EssPt:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
OneWorld:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
PtNe:
    [NOMINAL RIGID] Pt v1 v2
E_only_here.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
OneWorld.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
  inherit hybridness through their proofs: [MC_unconditional]
== OpenQuestions.Ax1GenTwoVariant3PlainPoss: 66 theorems, 4 with flagged witnesses, 4 hybrid, 1 inheriting, 0 connectives at the world type, 2 auxiliary declarations with flagged witnesses
E_only_here:
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
EssPt:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
OneWorld:
    [NOMINAL RIGID] fun y => Pt v1 v2 y →ᵐ @v3 y
    [NOMINAL RIGID] fun x => Pt v1 v2 x
    [NOMINAL RIGID] Pt v1 v2
PtNe:
    [NOMINAL RIGID] Pt v1 v2
E_only_here.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
OneWorld.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun x => Pt v1 v2 x
  inherit hybridness through their proofs: [MC_unconditional]
== OpenQuestions.Ax1GenTwoVariant3Th4: 50 theorems, 3 with flagged witnesses, 2 hybrid, 1 inheriting, 0 connectives at the world type, 5 auxiliary declarations with flagged witnesses
AllExist_Two:
    [ACTUAL] fun y => existsAt y
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist:
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
    [NOMINAL RIGID] fun x u => u = v1
OneWorld:
    [NOMINAL RIGID] fun x u' => u' = v1
AllExist_Two.match_1_1 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
AllExist_Two.match_1_3 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_5 (auxiliary):
    [NOMINAL RIGID] fun x u => u = v1
  inherit hybridness through their proofs: [G_ex_Two_hybrid]
== OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK: 34 theorems, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type
Th4_K_hybrid:
    [ACCESS RIGID] fun x w' => v1 𝗿 w'
    [ACCESS RIGID] fun x => R v1
== OpenQuestions.GoedelVariantHOML2inS4oneFile: 49 theorems, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type
OneWorld:
    [NOMINAL RIGID] fun u => u = v1
== OpenQuestions.GoedelVariantHOML2possInS4oneFile: 32 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 40 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.GoedelVariantHOML3inS4oneFile: 77 theorems, 3 with flagged witnesses, 2 hybrid, 13 inheriting, 0 connectives at the world type, 5 auxiliary declarations with flagged witnesses
AllExist:
    [ACTUAL] fun y => existsAt y
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist:
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
    [NOMINAL RIGID] fun x u => u = v1
OneWorld:
    [NOMINAL RIGID] fun x u' => u' = v1
AllExist.match_1_1 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
AllExist.match_1_3 (auxiliary):
    [ACTUAL] fun z => z =ᵐ v1 ∧ᵐ ¬ᵐexistsAt z
NoNecExist.match_1_1 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_3 (auxiliary):
    [NOMINAL RIGID] fun z u => z = v1 ∧ u = v2
NoNecExist.match_1_5 (auxiliary):
    [NOMINAL RIGID] fun x u => u = v1
  inherit hybridness through their proofs: [EssDetermined,
 EssMem,
 EssMemI,
 EssSupp,
 Ess_iff_Ess2,
 MC,
 MCdual,
 Th3,
 Th5,
 Triv,
 UniqueEss1,
 UniqueEss2,
 UniqueEss3]
== OpenQuestions.GoedelVariantHOML3possInS4oneFile: 32 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile: 38 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type
== OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile: 33 theorems, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type
OneWorld:
    [NOMINAL RIGID] fun u => u = v1
== OpenQuestions.Th4FromConjunction: 26 theorems, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type


==> anc/OpenQuestions/audit/run_audit.py <==
#!/usr/bin/env python3
"""Run the hybrid-witness detector (HybridAudit.lean) over every module of the Lean port
(../../Notes) and of this development (../lean), writing report.txt.

Usage: python3 OpenQuestions/audit/run_audit.py   (from the repository root; needs `lake`)"""
import glob, os, subprocess, sys, tempfile
HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(os.path.dirname(HERE))
import shutil
LAKE = shutil.which('lake') or os.path.expanduser('~/.elan/bin/lake')
src = open(os.path.join(HERE, 'HybridAudit.lean'), encoding='utf-8').read()
body = src[src.index('open Lean Meta Elab Command'):]

import re
def stable(line):
    ids = {}
    return re.sub(r'_fvar\.\d+', lambda m: ids.setdefault(m.group(0), 'v%d' % (len(ids) + 1)), line)

def run(pkgdir, prefix, files, cmd='#hybrid_audit'):
    out = []
    for f in sorted(files):
        mod = (prefix + '.' if prefix else '') + os.path.basename(f)[:-5]
        probe = 'import %s\nimport Lean\n%s\n%s %s\n' % (mod, body, cmd, mod)
        with tempfile.NamedTemporaryFile('w', suffix='.lean', delete=False, encoding='utf-8') as t:
            t.write(probe); path = t.name
        r = subprocess.run([LAKE, 'env', 'lean', path], cwd=pkgdir, capture_output=True, text=True,
                       encoding='utf-8', errors='replace')
        os.unlink(path)
        txt = r.stdout + r.stderr
        # the numbers of the article are read off this report, so a module that fails to
        # elaborate must abort the run rather than leave a gap in it
        if r.returncode != 0 or ('#hybrid_audit' in cmd and '== ' not in txt):
            raise SystemExit('audit of %s failed (exit %d):\n%s' % (mod, r.returncode, txt[:2000]))
        # strip the "file:line:col: info:" prefixes; number the free variables of each line
        # from 1, so that the output does not change from run to run
        lines = []
        for l in txt.splitlines():
            if ': info: ' in l: l = l.split(': info: ', 1)[1]
            if l.strip(): lines.append(stable(l))
        out.append('\n'.join(lines))
    return out

rep = ['# Hybrid-witness audit', '']
rep += run(ROOT, 'Notes', glob.glob(os.path.join(ROOT, 'Notes', '*.lean')))
rep += ['', '# OpenQuestions development', '']
rep += run(os.path.join(HERE, '..', 'lean'), 'OpenQuestions', glob.glob(os.path.join(HERE, '..', 'lean', 'OpenQuestions', '*.lean')))
open(os.path.join(HERE, 'report.txt'), 'w', encoding='utf-8').write('\n'.join(rep) + '\n')
print('\n'.join(rep))

# the declaration check (`#hybrid_decls`): what the witness scan does not see --- an import from
# outside the audited roots, a type constant, a constant whose type is not a type of the object
# language, a postulate.  Expected, and so not a finding: the types of the embedding, the
# accessibility relation, and the postulates (listed, not counted).  Anything else fails the run.
# The probe module must report the three plants: a constant with the worlds in its type, a type
# copy of the worlds, an import from outside the roots.
DECL_WHITELIST = {'TYPE i', 'TYPE e', 'TYPE σ [WORLD]', 'TYPE τ', 'CONST R : i → i → Prop'}
DECL_PLANTS = ['IMPORT HybridProbesHelper', 'CONST nomc : i → σ', 'CONST skolemWorld : e → i', 'TYPE WorldCopy [WORLD]']
# the findings the article names and expects: the nominal `Pt`, "being x at w", of the one-world
# arguments (the counterparts of sessions F, H, O and P), and the link relation of the rigid
# reading's frame lemma (session B); anything else, and any of these missing, fails the run
DECL_EXPECTED = {
    'DECL OpenQuestions.Ax1GenOneVariant3 CONST Pt : e → i → e → σ',
    'DECL OpenQuestions.Ax1GenTwoVariant3 CONST Pt : e → i → e → σ',
    'DECL OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant CONST Pt : e → i → e → σ',
    'DECL OpenQuestions.Ax1GenTwoVariant3PlainPoss CONST Pt : e → i → e → σ',
    'DECL OpenQuestions.Ax1GenRigidVariant2 CONST Link : i → i → Prop',
}
drep = ['# Declaration check (#hybrid_decls): imports from outside the audited roots, type constants,',
        '# constants whose type is not a type of the object language, and postulates; one line per finding',
        '# (the whitelist of run_audit.py: TYPE i, TYPE e, TYPE σ [WORLD], TYPE τ, CONST R; postulates are listed, not counted)', '']
bad, nmod = [], 0
for pkgdir, prefix, files in [(ROOT, 'Notes', glob.glob(os.path.join(ROOT, 'Notes', '*.lean'))),
                              (os.path.join(HERE, '..', 'lean'), 'OpenQuestions', glob.glob(os.path.join(HERE, '..', 'lean', 'OpenQuestions', '*.lean')))]:
    for block in run(pkgdir, prefix, files, cmd='#hybrid_decls'):
        nmod += 1
        drep.append(block)
        for l in block.splitlines():
            if l.startswith('DECL '):
                rest = l.split(' ', 2)[2]
                if rest.startswith('POSTULATE ') or rest in DECL_WHITELIST: continue
                bad.append(l)
probe_decls = run(os.path.join(HERE, '..', 'lean'), '', [os.path.join(HERE, '..', 'lean', 'HybridProbes.lean')], cmd='#hybrid_decls')[0]
drep.append(probe_decls)
missing_plants = [r for r in DECL_PLANTS if ('DECL HybridProbes ' + r) not in probe_decls.splitlines()]
unexpected = [l for l in bad if l not in DECL_EXPECTED]
missing_expected = sorted(DECL_EXPECTED - set(bad))
dverdict = 'DECLS: %d findings outside the whitelist in %d modules, %d of them expected (Pt in four modules, Link in one), %d not; the probe module reports %d of %d planted declarations' % (
    len(bad), nmod, len(bad) - len(unexpected), len(unexpected), len(DECL_PLANTS) - len(missing_plants), len(DECL_PLANTS))
open(os.path.join(HERE, 'decls-report.txt'), 'w', encoding='utf-8').write('\n'.join(drep) + '\n\n' + dverdict + '\n')
print(dverdict)
if unexpected or missing_expected or missing_plants:
    raise SystemExit('declaration check failed: unexpected findings %s; expected findings missing %s; plants not reported %s' % (unexpected, missing_expected, missing_plants))

# the whole-term mode (`#hybrid_all`): every term of a type of Definition 1 that stands where its
# denotation is used as an element --- as the argument of a constant of the signature, of a
# variable of such a type, or of a proof --- anywhere in a proof term or statement is examined,
# not only the witnesses.  A theorem flagged there that the witness mode neither flags nor reaches
# by inheritance (`EXTRA`) would not meet the hypothesis of the soundness proposition of
# Section 8.3 of the article.  Expected: none; any fails the run.
wrep = ['# Whole-term mode (#hybrid_all): every term of a type of Definition 1 at a position where it must denote',
        '# in a domain, in proof terms and statements; EXTRA = flagged there but neither flagged nor inheriting in witness mode', '']
extra_total, wmods = 0, 0
for pkgdir, prefix, files in [(ROOT, 'Notes', glob.glob(os.path.join(ROOT, 'Notes', '*.lean'))),
                              (os.path.join(HERE, '..', 'lean'), 'OpenQuestions', glob.glob(os.path.join(HERE, '..', 'lean', 'OpenQuestions', '*.lean')))]:
    for block in run(pkgdir, prefix, files, cmd='#hybrid_all'):
        wmods += 1
        wrep.append(block)
        for l in block.splitlines():
            m = re.match(r'== wholeterm (\S+): .* EXTRA (\d+)', l)
            if m: extra_total += int(m.group(2))
wverdict = 'WHOLETERM: %d modules, %d theorems flagged beyond the witness mode and its inheritance' % (wmods, extra_total)
open(os.path.join(HERE, 'wholeterm-report.txt'), 'w', encoding='utf-8').write('\n'.join(wrep) + '\n\n' + wverdict + '\n')
print(wverdict)
if extra_total:
    raise SystemExit('whole-term mode failed: ' + wverdict)

# the mutation suite: every `probe_…` theorem of HybridProbes must come out hybrid, every
# `clean_…` theorem unflagged, and every `whole_…` theorem flagged by the whole-term mode
# (hybrid in witness mode or EXTRA); the run fails otherwise, so that the suite is checked like
# the Nitpick `expect` annotations of the Isabelle sessions
leandir = os.path.join(HERE, '..', 'lean')
probes_src = open(os.path.join(leandir, 'HybridProbes.lean'), encoding='utf-8').read()
probe_names = set(re.findall(r'^theorem (probe_\w+)', probes_src, re.M))
clean_names = set(re.findall(r'^theorem (clean_\w+)', probes_src, re.M))
whole_names = set(re.findall(r'^theorem (whole_\w+)', probes_src, re.M))
probe_out = run(leandir, '', [os.path.join(leandir, 'HybridProbes.lean')])[0]
probe_all = run(leandir, '', [os.path.join(leandir, 'HybridProbes.lean')], cmd='#hybrid_all')[0]
extra_names = set(re.findall(r'^EXTRA (\w+):', probe_all, re.M))
flagged, hybrid, cur = set(), set(), None
for l in probe_out.splitlines():
    m = re.match(r'^(\w+)(?: \(auxiliary\))?:$', l)
    if m: cur = m.group(1); continue
    m = re.match(r'^\s+\[([A-Z ]+)\]', l)
    if m and cur:
        flagged.add(cur)
        if set(m.group(1).split()) & {'NOMINAL', 'ACCESS', 'RIGID', 'WORLDQ', 'FOREIGN'}: hybrid.add(cur)
    # a probe may be hybrid by inheritance alone (a proof hidden in a `def`, an imported
    # hybrid theorem): the closure line lists those
    m = re.match(r'^\s*inherit hybridness through their proofs: \[(.*)\]', l)
    if m:
        for n in m.group(1).split(','): hybrid.add(n.strip())
# a theorem whose proof uses a hybrid one inherits hybridness (the detector's closure); the
# suite counts it as hybrid, so that a hybrid proof hidden in a `def` or behind an internal
# name is caught through the theorem that uses it (probe_via_def, probe_via_internal)
m = re.search(r'inherit hybridness through their proofs: \[(.*?)\]', probe_out, re.S)
if m: hybrid |= set(re.findall(r'[\w.]+', m.group(1)))
missed = sorted(probe_names - hybrid); spurious = sorted(clean_names & (flagged | extra_names))
missed_whole = sorted(whole_names - (hybrid | extra_names))
verdict = 'PROBES: %d of %d probes flagged as hybrid, %d of %d whole-term probes flagged by the whole-term mode, %d of %d clean witnesses unflagged in both modes' % (
    len(probe_names & hybrid), len(probe_names), len(whole_names - set(missed_whole)), len(whole_names),
    len(clean_names) - len(spurious), len(clean_names))
open(os.path.join(HERE, 'probes-report.txt'), 'w', encoding='utf-8').write(
    '# The detector against the mutation suite HybridProbes.lean\n\n' + verdict + '\n\n' + probe_out + '\n\n' + probe_all + '\n')
print(verdict)
if missed or spurious or missed_whole:
    raise SystemExit('mutation suite failed: not flagged %s; not flagged by the whole-term mode %s; flagged though clean %s' % (missed, missed_whole, spurious))

# census of all object-level instantiations: in the port (census.txt) and in this development
# (census-openquestions.txt), where the hybrid-freeness claims of the article live
import re, collections
def census(pkgdir, prefix, files, title, out):
    cen = run(pkgdir, prefix, files, cmd='#hybrid_census')
    rows = []
    for blk in cen:
        for l in blk.splitlines():
            m = re.match(r'CENSUS (\S+) (\S+) :: (.*)', l)
            if m: rows.append(m.groups())
    # normalise: free-variable names are immaterial (they are already numbered per line)
    norm = lambda t: re.sub(r'(?<![A-Za-z0-9_])v\d+(?![A-Za-z0-9_])', 'v', t)
    rows.sort()   # the environment lists constants in no fixed order
    shapes = collections.Counter(norm(t) for _, _, t in rows)
    lines = ['# Census of object-level instantiations in %s (%d modules)' % (title, len(cen)), '',
             'total (per theorem, distinct): %d   distinct shapes: %d' % (len(rows), len(shapes)), '',
             '## shapes, by frequency', '']
    for sh, k in shapes.most_common(): lines.append('%4d  %s' % (k, sh))
    lines += ['', '## by theorem', '']
    for mod, thm, t in rows: lines.append('%s %s :: %s' % (mod.split('.')[-1], thm, t))
    open(os.path.join(HERE, out), 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
    print('\n'.join(lines[:60]))
census(ROOT, 'Notes', glob.glob(os.path.join(ROOT, 'Notes', '*.lean')), 'the port', 'census.txt')
census(os.path.join(HERE, '..', 'lean'), 'OpenQuestions',
       glob.glob(os.path.join(HERE, '..', 'lean', 'OpenQuestions', '*.lean')),
       'the OpenQuestions development', 'census-openquestions.txt')


==> anc/OpenQuestions/audit/wholeterm-report.txt <==
# Whole-term mode (#hybrid_all): every term of a type of Definition 1 at a position where it must denote
# in a domain, in proof terms and statements; EXTRA = flagged there but neither flagged nor inheriting in witness mode

== wholeterm Notes.EvilDerivable: 26 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML1: 14 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML1AndersonQuant: 14 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML1inS4: 10 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML1poss: 14 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML2: 29 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML2AndersonQuant: 31 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML2inS4: 8 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML2poss: 29 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML2possInS4: 8 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML3: 28 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML3AndersonQuant: 29 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML3inS4: 8 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML3poss: 28 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.GoedelVariantHOML3possInS4: 8 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.HOMLinHOL: 20 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.HOMLinHOLonlyK: 20 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.HOMLinHOLonlyS4: 20 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ModalFilter: 11 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOML: 27 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOMLAndersonQuant: 30 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOMLinK: 4 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOMLinS4: 4 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOMLposs: 27 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ScottVariantHOMLpossInS4: 4 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.SurjectiveCantor: 8 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.TestsHOML: 35 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.TestsHOMLinS4: 32 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ThereIsNoEvil1: 2 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm Notes.ThereIsNoEvil2: 2 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenBoxScott: 36 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenBoxVariant2: 50 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenBoxVariant3: 47 theorems, witness-mode hybrid 5 (+3 inheriting), whole-term flagged 5, EXTRA 0
== wholeterm OpenQuestions.Ax1GenOneVariant2: 41 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenOneVariant3: 70 theorems, witness-mode hybrid 9 (+12 inheriting), whole-term flagged 6, EXTRA 0
== wholeterm OpenQuestions.Ax1GenRigidVariant2: 44 theorems, witness-mode hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoScott: 55 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant2: 107 theorems, witness-mode hybrid 2 (+11 inheriting), whole-term flagged 2, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant2AndersonQuant: 60 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant2Poss: 46 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3: 59 theorems, witness-mode hybrid 6 (+6 inheriting), whole-term flagged 3, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3Model: 47 theorems, witness-mode hybrid 4 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3Plain: 139 theorems, witness-mode hybrid 7 (+12 inheriting), whole-term flagged 7, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3PlainAndersonQuant: 107 theorems, witness-mode hybrid 6 (+1 inheriting), whole-term flagged 3, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3PlainPoss: 91 theorems, witness-mode hybrid 6 (+1 inheriting), whole-term flagged 3, EXTRA 0
== wholeterm OpenQuestions.Ax1GenTwoVariant3Th4: 77 theorems, witness-mode hybrid 5 (+1 inheriting), whole-term flagged 5, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML2AndersonQuantTh4inK: 39 theorems, witness-mode hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML2inS4oneFile: 55 theorems, witness-mode hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML2possInS4oneFile: 34 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML3AndersonQuantUniqueEssOneFile: 55 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML3inS4oneFile: 104 theorems, witness-mode hybrid 5 (+13 inheriting), whole-term flagged 5, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML3possInS4oneFile: 34 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.GoedelVariantHOML3possUniqueEssOneFile: 52 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0
== wholeterm OpenQuestions.ScottVariantHOMLAx1GeninS4oneFile: 37 theorems, witness-mode hybrid 1 (+0 inheriting), whole-term flagged 1, EXTRA 0
== wholeterm OpenQuestions.Th4FromConjunction: 26 theorems, witness-mode hybrid 0 (+0 inheriting), whole-term flagged 0, EXTRA 0

WHOLETERM: 55 modules, 0 theorems flagged beyond the witness mode and its inheritance


==> anc/OpenQuestions/isabelle/EssenceComparison.thy <==
theory EssenceComparison imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
\<comment>\<open>No frame condition is assumed here, and no axiom of the argument.\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>The two essences of the Notes, over one embedding and with no axiom of the argument.
  Variant 2 (Fig. 7) puts the conjunct phi x into the essence and leaves the inclusion plain;
  variant 3 (Fig. 8) keeps Goedel's form and repairs the inclusion instead.  The question is
  whether the two definitions are interdefinable.  They are not: one implication holds from
  the definitions alone, and the other has a countermodel here, where no axiom is assumed.
  In the theories of the argument the two do coincide, phi x being a theorem there
  (EssMemI, and hybrid-free EssMemI_K, in GoedelVariantHOML3inS4oneFile).\<close>
  abbreviation PlainInclusion ("_\<^bold>\<supset>\<^sub>P_") where
    "\<phi> \<^bold>\<supset>\<^sub>P \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  abbreviation ClauseInclusion ("_\<^bold>\<supset>\<^sub>N_") where
    "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence3 ("_Ess\<^sub>3._") where
    "\<phi> Ess\<^sub>3. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  definition Essence2 ("_Ess\<^sub>2._") where
    "\<phi> Ess\<^sub>2. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>P \<psi>))"

\<comment>\<open>One implication holds from the definitions alone: phi x makes phi other than the empty
  property, and that inequality is world-independent, so it holds under the box.\<close>
  lemma Ess3_of_Ess2: "\<lfloor>\<phi> Ess\<^sub>2. x \<^bold>\<supset> \<phi> Ess\<^sub>3. x\<rfloor>"
    using Essence2_def Essence3_def by auto

\<comment>\<open>The other does not: with no axiom assumed, Nitpick finds a model in which some phi is an
  essence of x in the sense of Fig. 8 and is not had by x, so that the conjunct of Fig. 7 fails.
  The clause in the inclusion says that phi is not THE empty property; it does not say that x
  has it.\<close>
  lemma Ess2_of_Ess3: "\<lfloor>\<phi> Ess\<^sub>3. x \<^bold>\<supset> \<phi> Ess\<^sub>2. x\<rfloor>"
    nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops
  lemma EssMem3: "\<lfloor>\<phi> Ess\<^sub>3. x \<^bold>\<supset> \<phi> x\<rfloor>"
    nitpick[card i=1-2, card e=1-2, timeout=120, expect=genuine] oops

\<comment>\<open>And what the clause does give: an essence in the sense of Fig. 8 is not the empty property,
  provided the world has a successor.\<close>
  lemma Ess3_nonempty: assumes e: "(\<phi> Ess\<^sub>3. x) w" and succ: "\<exists>v. w \<^bold>r v"
    shows "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    using e succ unfolding Essence3_def by auto
end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML2AndersonQuantTh4inK.thy <==
theory GoedelVariantHOML2AndersonQuantTh4inK imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  \<comment>\<open>Logic K: no frame condition on the accessibility relation\<close>
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Th4 of the mixed-quantifier second variant of Gödel's argument (GoedelVariantHOML2AndersonQuant
  of the Monatshefte dataset) proved in logic K, with no frame condition --- but with a hybrid witness: the
  property "being at a successor of w", λx u. w r u, fed to Ax4.  The AFP proof and Footnote 25 of the article
  use symmetry instead, with witnesses from the modal object language.  Self-contained (own copy of the
  embedding, logic K).\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 

  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"

  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 

  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"

  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y::e. \<phi> y \<^bold>\<supset> \<psi> y)"

  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"

  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"

  lemma Ax2b': "\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>" using Ax2a Ax2b by blast

\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed

  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"

  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"

  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have "E x w" using gx Ax3 unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1 gx unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed

  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"

  lemma True nitpick[satisfy,card=1,eval="\<lfloor>P (\<lambda>x.\<^bold>\<bottom>)\<rfloor>"] oops \<comment>\<open>One model found of cardinality one\<close>

  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 

\<comment>\<open>Written out: the smt proof of the Notes instantiates a property quantifier with a
  Skolem function of the world, which the hybrid-witness detector flags (RIGID) once it reads
  the whole proof.  The argument itself needs only Ax1Gen at the set of positive properties.\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed


  theorem Th4_K_hybrid: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    \<comment>\<open>the universal property is positive everywhere (Ax1Gen with the empty set of properties),
        hence the empty property is nowhere positive (Ax2a)\<close>
    have top: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>"] by simp
    have bot: "\<lfloor>\<^bold>\<not>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>" using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>"] by simp
    { fix w assume hn: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      \<comment>\<open>(1) some successor v of w carries a possibilist God-like x: otherwise Ax1Gen with {G} makes
          the empty property positive at w\<close>
      have "\<exists>v. w \<^bold>r v \<and> (\<exists>x. G x v)"
      proof (rule ccontr)
        assume h: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>x. G x v))"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using bot by simp
      qed
      then obtain v x where hwv: "w \<^bold>r v" and hGx: "G x v" by blast
      \<comment>\<open>(2) "being at a successor of w" is positive at w (Ax4 from the universal property), hence at v (Ax2b)\<close>
      have chi_w: "P (\<lambda>x. \<lambda>u. w \<^bold>r u) w"
        using Ax4[of "\<lambda>x. \<^bold>\<top>" "\<lambda>x. \<lambda>u. w \<^bold>r u", rule_format, of w] top[rule_format, of w] by simp
      have chi_v: "P (\<lambda>x. \<lambda>u. w \<^bold>r u) v"
        using Ax2b[of "\<lambda>x. \<lambda>u. w \<^bold>r u", rule_format, of w] chi_w hwv by simp
      \<comment>\<open>(3) no successor of v is a successor of w: otherwise it holds an actual God-like being (Th2)\<close>
      have no: "\<forall>u. v \<^bold>r u \<longrightarrow> \<not> w \<^bold>r u"
      proof (intro allI impI notI)
        fix u assume hvu: "v \<^bold>r u" and hwu: "w \<^bold>r u"
        have "\<exists>y. y \<^bold>@ u \<and> G y u" using Th2[of x, rule_format, of v] hGx hvu by simp
        then obtain y where "y \<^bold>@ u" and "G y u" by blast
        moreover have "\<forall>y. y \<^bold>@ u \<longrightarrow> \<not> G y u" using hn hwu by simp
        ultimately show False by blast
      qed
      \<comment>\<open>(4) so at v, Ax4 turns the positive property of (2) into the empty property\<close>
      have "P (\<lambda>x. \<^bold>\<bottom>) v"
        using Ax4[of "\<lambda>x. \<lambda>u. w \<^bold>r u" "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] chi_v no by simp
      hence False using bot by simp }
    thus ?thesis by blast
  qed


\<comment>\<open>Th4 in K WITHOUT the hybrid witness.  The argument of G_ex, run with possibilist quantifiers, yields a
  possibilist God-like being at w itself; Th2 then places actual God-like beings at every successor of w,
  and Ax1Gen with Ax2a excludes a world without successors.  Only object-language witnesses.\<close>
  lemma L2poss: "\<lfloor>ConjOfPropsFrom (\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)) (\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z))))\<rfloor>" by (metis Ax2a L)
\<comment>\<open>A POSSIBILIST GOD-LIKE BEING AT THE WORLD ITSELF, by the argument of Section 4 run with
  possibilist quantifiers.  Nothing is carried across the accessibility relation here.
  Counterpart of G_ex_poss in Lean.\<close>
  lemma G_ex_poss: "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
    proof -
      { fix w
        have "(\<^bold>\<exists>x. G x) w"
        proof (rule ccontr)
          assume A: "\<not>((\<^bold>\<exists>x. G x) w)"
          let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)"
          let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
          have pos: "PosProps ?\<Phi> w" using A by auto
          have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w" by (rule L2poss[THEN spec])
          have Pchi: "P ?\<chi> w" using Ax1Gen[of ?\<Phi> ?\<chi>] pos conj by blast
          have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" by auto
          have "P (\<^bold>~G) w" using Ax4[of ?\<chi> "\<^bold>~G"] Pchi incl by blast
          thus False using L Ax2a[of G] by blast
        qed }
      thus ?thesis by auto
    qed
\<comment>\<open>Seriality, from Ax1Gen and Ax2a: at a dead end every property is the conjunction of the
  empty set, so Ax1Gen makes all of them positive, against Ax2a.  The same statement follows from
  Ax3 and Ax4 instead (Serial of GoedelVariantHOML3inS4oneFile), which is the route that survives
  the two-conjunct restriction, the empty instance being what that restriction removes.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
    proof (rule ccontr)
      assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have bot: "P (\<lambda>x. \<^bold>\<bottom>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] dead by auto
      show False using top bot Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
    qed
\<comment>\<open>TH4 IN K, WITHOUT SYMMETRY.  The possibilist God-like being of G_ex_poss has necessary
  existence by Ax3 and Th1, so Th2 places actual God-like beings at every successor of w, and
  Serial gives w a successor.  This corrects Footnote 25 of [J75], which records symmetry as an
  additional dependency; only object-language witnesses are used.  Counterpart of Th4_K in Lean.\<close>
  theorem Th4_K: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
    proof -
      { fix w
        obtain g where g: "G g w" using G_ex_poss by blast
        obtain v where v: "w \<^bold>r v" using Serial by blast
        have "(\<^bold>\<exists>\<^sup>Ey. G y) v" using Th2[of g, rule_format, of w] g v by blast
        hence "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using v by blast }
      thus ?thesis by blast
    qed
end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML2inS4oneFile.thy <==
theory GoedelVariantHOML2inS4oneFile imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Start of the modelling of Gödel's Ontological Argument\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi>  \<equiv>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey.  \<phi> y \<^bold>\<supset> \<psi> y)" 
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>" 
  lemma Ax2b': "\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>" using Ax2a Ax2b by blast
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have "(G Ess. x) w" using gx incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  definition NecExist ("E") where "E x  \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>" 
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have "E x w" using gx Ax3 unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1 gx unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  lemma True oops  \<comment>\<open>One model found of cardinality one\<close>
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 
  \<comment>\<open>Written out: the smt proof of the Notes instantiates a property quantifier with a
    Skolem function of the world, which the hybrid-witness detector flags (RIGID) once it reads
    the whole proof.  The argument itself needs only Ax1Gen at the set of positive properties.\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed
  \<comment>\<open>Ax2a is given to metis but the argument does not use it: the Lean proof of this lemma
    depends on Ax1Gen alone, through L.  Writing the Isar proof out was tried and abandoned --
    the equivalence inside ConjOfPropsFrom is the modal one, and the skeleton is longer than the
    point is worth.\<close>
  lemma L2: "\<lfloor>ConjOfPropsFrom (\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)) (\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z))))\<rfloor>" by (metis Ax2a L)
\<comment>\<open>AT EVERY WORLD AN ACTUAL GOD-LIKE BEING EXISTS.  Suppose not, at w.  Then the Phi of L2 is
  empty at w, so PosProps Phi holds there vacuously and Ax1Gen makes "no actual God-like being
  exists" positive at w.  That property is necessarily included in ~G -- wherever no actual
  God-like being exists, no actual being is God-like -- so Ax4 makes ~G positive at w, against
  P G from L and the exclusivity of Ax2a.  Ax1Gen, Ax2a and Ax4 only, and no frame condition.
  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" 
    proof -
      { fix w
        have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
        proof (rule ccontr)
          assume A: "\<not>((\<^bold>\<exists>\<^sup>Ex. G x) w)"
          let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
          let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
          have pos: "PosProps ?\<Phi> w" using A by auto
          have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w" by (rule L2[THEN spec])
          have Pchi: "P ?\<chi> w" using Ax1Gen[of ?\<Phi> ?\<chi>] pos conj by blast
          have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" by auto
          have "P (\<^bold>~G) w" using Ax4[of ?\<chi> "\<^bold>~G"] Pchi incl by blast
          thus False using L Ax2a[of G] by blast
        qed }
      thus ?thesis by auto
  qed
  theorem Th4: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"  using G_ex Rrefl by blast
\<comment>\<open>The question [J75] leaves open for S4: immediate from G_ex, and frame-free.\<close>
  theorem Th3: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using G_ex by blast
  \<comment>\<open>Directly from G_ex, as the Lean module does it: going through Th4 brings in
    reflexivity, which the statement does not need.\<close>
  theorem Th5: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"  using G_ex by blast
\<comment>\<open>Modal collapse, from G_ex and Th1 alone: the God-like being at w has the essence G, so
  whatever holds at w is necessarily implied by G, and by G_ex a God-like being exists at every
  successor.  Counterpart of MC in Lean.\<close>
  lemma MC: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    proof -
      { fix w assume pw: "\<phi> w"
        obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex by blast
        hence ess: "(G Ess. g) w" using Th1 by blast
        hence h: "(\<^bold>\<forall>\<psi>. \<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w" unfolding Essence_def by blast
        have incl: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using h[THEN spec, of "\<lambda>y. \<phi>"] pw by blast
        have "(\<^bold>\<box>\<phi>) w" by (metis incl G_ex)
      }
      thus ?thesis by auto
    qed
\<comment>\<open>Every world accessible from w is w itself: modal collapse applied to the nominal
  \<lambda>u. u = w.  A statement about the models and not of the modal object language, which is
  what the detector flags here.  Counterpart of OneWorld in Lean.\<close>
  lemma OneWorld: assumes "w\<^bold>rv" shows "v = w" 
    proof -
      have "(\<lambda>u. u = w) w" by simp
      hence "(\<^bold>\<box>(\<lambda>u. u = w)) w" using MC[of "\<lambda>u. u = w"] by blast
      thus "v = w" using assms by blast
    qed
  lemma TopEq: "(\<lambda>x::e. x \<^bold>= x) = (\<lambda>x::e. \<^bold>\<top>)" by fastforce
  lemma BotEq: "(\<lambda>x::e. x \<^bold>\<noteq> x) = (\<lambda>x::e. \<^bold>\<bottom>)" by fastforce
\<comment>\<open>These four were one-line metis calls.  They are written out because the audit of
  Section 9 reads the terms a proof substitutes for property variables off its proof term, and
  metis substitutes at the level of its own clausification: the terms it leaves behind mention the
  accessibility relation and the existence predicate, and are flagged although the argument is
  object-level.  Written in Isar the same results instantiate only E, the universal and the empty
  property, and the complement of the universal one.  Nothing about the two provers is at issue;
  what the traversal can read depends on how a proof was made.\<close>
  lemma PTop: "\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>"
  proof -
    { fix w
      have inc: "((E::\<tau>) \<^bold>\<supset>\<^sub>N ((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" by simp
      have "P E w" using Ax3 by simp
      hence "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
        using Ax4[of E "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] inc by simp }
    thus ?thesis by simp
  qed
  lemma PBot: "\<lfloor>\<^bold>\<not>(P (\<lambda>x. \<^bold>\<bottom>))\<rfloor>"
  proof -
    { fix w
      have "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
      proof
        assume h: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w"
        have all: "P \<psi> w" for \<psi>::\<tau>
        proof -
          have "(((\<lambda>x. \<^bold>\<bottom>)::\<tau>) \<^bold>\<supset>\<^sub>N \<psi>) w" by simp
          thus ?thesis using Ax4[of "(\<lambda>x. \<^bold>\<bottom>)::\<tau>" \<psi>, rule_format, of w] h by simp
        qed
        have "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" and "P (\<^bold>~((\<lambda>x. \<^bold>\<top>)::\<tau>)) w" using all by blast+
        thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
      qed }
    thus ?thesis by simp
  qed
  lemma PosProps: "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and>  P (\<lambda>x. x \<^bold>= x)\<rfloor>"
  proof -
    { fix w
      have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PTop by simp
      have "P ((\<lambda>x::e. x \<^bold>= x)::\<tau>) w" using t by (simp add: TopEq)
      hence "(P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)) w" using t by simp }
    thus ?thesis by simp
  qed
  lemma NegProps: "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"
  proof -
    { fix w
      have b: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using PBot by simp
      have "\<not> P ((\<lambda>x::e. x \<^bold>\<noteq> x)::\<tau>) w" using b by (simp add: BotEq)
      hence "(\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)) w" using b by simp }
    thus ?thesis by simp
  qed
  lemma UniqueEss1:  "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>" using Essence_def by smt
  lemma UniqueEss2:  "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>" nitpick[card i=1, card e=1-2, timeout=120] oops   \<comment>\<open>Countermodel found (as in the article for S5; the two essences differ on a non-actual individual)\<close>
  \<comment>\<open>Written out after the Lean proof: the essence is instantiated at Leibniz identity with x
    itself.  The proof this replaces ran through OneWorld and MC and instantiated MC with the nominal
    \<lambda>u. u = w, which the detector flags.\<close>
  lemma UniqueEss3:  "\<lfloor>\<phi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
  proof
    fix w
    show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
    proof
      assume ess: "(\<phi> Ess. x) w"
      have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w"
        using ess unfolding Essence_def by (rule conjunct2)
      have leib: "(x \<^bold>\<equiv> x) w" by simp
      have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
        using all by (rule spec)
      then show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
        using leib by (rule mp)
    qed
  qed
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  lemma Monotheism: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset>  x \<^bold>\<equiv> y\<rfloor>"
    proof -
      { fix w assume gx: "G x w" and gy: "G y w"
        have "(x \<^bold>\<equiv> y) w"
        proof (intro allI impI)
          fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
          have "P Q w"
          proof (rule ccontr)
            assume "\<not> P Q w"
            hence "P (\<^bold>~Q) w" using Ax2a[of Q] by blast
            hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
            thus False using qx by simp
          qed
          thus "Q y w" using gy unfolding God_def by blast
        qed
      }
      thus ?thesis by auto
    qed
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  lemma Filter:        "\<lfloor>Filter P\<rfloor>" using Ax1 Ax4 PBot PTop by presburger
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  lemma UltraFilter: "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have "\<forall>\<phi>::e \<Rightarrow> \<sigma>. P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a by blast
        hence "(UFilter P) w" using Filter[THEN spec, of w] by blast
      }
      thus ?thesis by auto
    qed
  lemma True nitpick[satisfy] oops  \<comment>\<open>One model found of cardinality one\<close>
end






==> anc/OpenQuestions/isabelle/GoedelVariantHOML2possInS4oneFile.thy <==
theory GoedelVariantHOML2possInS4oneFile imports Main 
begin
\<comment>\<open>Variant 2 (Fig. 7) of Benzmüller & Scott, Monatsh. Math. 2025, with possibilist quantifiers, in logic S4:
  Th3, left open in the AFP entry, follows from G_ex, which needs no frame condition.
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

 \<comment>\<open>Signature, definitions and axioms of GoedelVariantHOML2possInS4 (AFP entry Notes_On_Goedels_Ontological_Argument)\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>y::e. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>))"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>x. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  lemma True nitpick[satisfy,card=1,expect=genuine] oops  \<comment>\<open>consistency\<close>

\<comment>\<open>New proofs, in Isar, without smt or metis\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed

\<comment>\<open>A GOD-LIKE BEING EXISTS AT EVERY WORLD.  Where none existed, the set of ConjChi would be
  empty there, so Ax1Gen would make "no God-like being exists" positive, and Ax4 would carry
  that to ~G, against Ax2a and L.  No frame condition is used.  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<exists>x. G x) w"
    proof (rule ccontr)
      assume hA: "\<not> (\<^bold>\<exists>x. G x) w"
      let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)"
      let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
      have pos: "PosProps ?\<Phi> w" using hA by blast
      have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w"
      proof (intro allI impI)
        fix v z assume "w \<^bold>r v"
        show "?\<chi> z v \<longleftrightarrow> (\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v)"
        proof
          assume "?\<chi> z v" then show "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v" by blast
        next
          assume hall: "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v"
          show "?\<chi> z v"
          proof
            assume ex: "(\<^bold>\<exists>y. G y) v"
            have "G z v" using hall ex L by blast
            moreover have "\<not> G z v" using hall[rule_format, of "\<^bold>~G"] ex by blast
            ultimately show False by blast
          qed
        qed
      qed
      have P\<chi>: "P ?\<chi> w" using Ax1Gen[where \<Phi>="?\<Phi>" and \<phi>="?\<chi>"] pos conj by blast
      have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" by blast
      have "P (\<^bold>~G) w" using Ax4[where \<phi>="?\<chi>" and \<psi>="\<^bold>~G"] P\<chi> incl by blast
      then show False using Ax2a[where \<phi>=G] L by blast
    qed
  qed

\<comment>\<open>The question [J75] leaves open for S4: immediate from G_ex, and in any normal modal logic.\<close>
  theorem Th3: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>" using G_ex by blast

end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML3AndersonQuantUniqueEssOneFile.thy <==
theory GoedelVariantHOML3AndersonQuantUniqueEssOneFile imports Main 
begin
\<comment>\<open>Variant 3 (Fig. 8) with mixed actualist and possibilist quantifiers, in logic S5: UniqueEss1 and
  UniqueEss2, left open in the AFP entry.  Th4, which the AFP entry postulates, is proved here
  from Ax1Gen, Ax2a and L; the uniqueness lemmas use neither Th4 nor symmetry, only a God-like
  being at every world (G_exP, as in the possibilist setting) and Serial: no frame condition.
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rsymm: "\<forall>x y. x\<^bold>ry \<longrightarrow> y\<^bold>rx"   and
     Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

 \<comment>\<open>Signature, definitions and axioms of GoedelVariantHOML3AndersonQuant (AFP entry Notes_On_Goedels_Ontological_Argument)\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y::e. \<phi> y \<^bold>\<supset> \<psi> y))" 
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 
  lemma True nitpick[satisfy,card=1,expect=genuine] oops  \<comment>\<open>consistency\<close>

\<comment>\<open>New proofs, in Isar, without smt or metis\<close>
  lemma L_I: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed

  lemma Th4_I: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    proof (rule ccontr)
      assume hn: "\<not> (\<exists>v. w \<^bold>r v \<and> (\<exists>x. x\<^bold>@v \<and> G x v))"
      have pos1: "\<forall>\<psi>. \<psi> = G \<longrightarrow> P \<psi> w" using L_I by blast
      have conj1: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<forall>z. z\<^bold>@v \<longrightarrow> (False \<longleftrightarrow> (\<forall>\<psi>. \<psi> = G \<longrightarrow> \<psi> z v)))"
      proof (intro allI impI)
        fix v z assume wv: "w \<^bold>r v" and zv: "z\<^bold>@v"
        have "\<not> G z v" using hn wv zv by blast
        then show "False \<longleftrightarrow> (\<forall>\<psi>. \<psi> = G \<longrightarrow> \<psi> z v)" by blast
      qed
      have ax1: "(PosProps (\<lambda>\<psi>. \<psi> \<^bold>= G) \<^bold>\<and> ConjOfPropsFrom (\<lambda>x. \<^bold>\<bottom>) (\<lambda>\<psi>. \<psi> \<^bold>= G)) w \<longrightarrow> P (\<lambda>x. \<^bold>\<bottom>) w"
        using Ax1Gen by (rule allE)
      have Pbot: "P (\<lambda>x. \<^bold>\<bottom>) w" using ax1 pos1 conj1 by simp
      have ax2: "(PosProps (\<lambda>\<psi>. \<^bold>\<bottom>) \<^bold>\<and> ConjOfPropsFrom (\<lambda>x. \<^bold>\<top>) (\<lambda>\<psi>. \<^bold>\<bottom>)) w \<longrightarrow> P (\<lambda>x. \<^bold>\<top>) w"
        using Ax1Gen by (rule allE)
      have Ptop: "P (\<lambda>x. \<^bold>\<top>) w" using ax2 by simp
      have "(\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) = (\<lambda>x. \<^bold>\<top>)" by simp
      then have Pneg: "P (\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) w" using Ptop by simp
      have ex: "(P (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<or>\<^sup>e P (\<^bold>~(\<lambda>x. \<^bold>\<bottom>))) w" using Ax2a by (rule allE)
      then show False using Pbot Pneg by simp
    qed
  qed

  lemma PosOfGodI: assumes hG: "G x w" and h: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    then have "P (\<^bold>~\<psi>) w" using Ax2a[where \<phi>=\<psi>] by blast
    then have "\<not> \<psi> x w" using hG unfolding God_def by blast
    then show False using h by blast
  qed

  lemma Th1_I: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof (intro allI impI)
    fix w assume hG: "G x w"
    show "(G Ess. x) w" unfolding Essence_def
    proof (intro allI impI)
      fix \<psi> v assume h\<psi>: "\<psi> x w" and wv: "w \<^bold>r v"
      have P\<psi>: "P \<psi> v" using Ax2b[where \<phi>=\<psi>] PosOfGodI[where x=x and w=w and \<psi>=\<psi>, OF hG h\<psi>] wv by blast
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hG by (auto simp: fun_eq_iff)
      show "(G \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>)) v \<and> (\<forall>y. G y v \<longrightarrow> \<psi> y v)"
        using ne P\<psi> unfolding God_def by blast
    qed
  qed

  lemma Th2_I: assumes hG: "G x w" shows "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w"
  proof -
    have Ex: "E x w" using hG Ax3 unfolding God_def by blast
    have imp: "(G Ess. x) w \<longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w"
      using Ex unfolding NecExist_def by (rule spec)
    show ?thesis using imp Th1_I hG by blast
  qed

\<comment>\<open>A GOD-LIKE BEING, POSSIBLY NON-ACTUAL, EXISTS AT EVERY WORLD: the argument of the
  possibilist setting, which the possibilist inclusion of this setting admits.  Neither Th4 nor
  a frame condition is used.  Counterpart of G_exP in Lean.\<close>
  lemma G_exP: "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<exists>x. G x) w"
    proof (rule ccontr)
      assume hA: "\<not> (\<^bold>\<exists>x. G x) w"
      let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)"
      let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
      have pos: "PosProps ?\<Phi> w" using hA by blast
      have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w"
      proof (intro allI impI)
        fix v z assume "w \<^bold>r v" and "z\<^bold>@v"
        show "?\<chi> z v \<longleftrightarrow> (\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v)"
        proof
          assume "?\<chi> z v" then show "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v" by blast
        next
          assume hall: "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v"
          show "?\<chi> z v"
          proof
            assume ex: "(\<^bold>\<exists>y. G y) v"
            have "G z v" using hall ex L_I by blast
            moreover have "\<not> G z v" using hall[rule_format, of "\<^bold>~G"] ex by blast
            ultimately show False by blast
          qed
        qed
      qed
      have P\<chi>: "P ?\<chi> w" using Ax1Gen[where \<Phi>="?\<Phi>" and \<phi>="?\<chi>"] pos conj by blast
      have ne: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hA by (auto simp: fun_eq_iff)
      have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" using ne by blast
      have "P (\<^bold>~G) w" using Ax4[where \<phi>="?\<chi>" and \<psi>="\<^bold>~G"] P\<chi> incl by blast
      then show False using Ax2a[where \<phi>=G] L_I by blast
    qed
  qed

\<comment>\<open>AN ACTUAL GOD-LIKE BEING AT EVERY WORLD.  Unlike the possibilist G_exP above, this step
  uses reflexivity: the God-like being G_exP supplies need not be actual, and Th2 makes its
  existence necessary, so at a reflexive world it exists actually.  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
  proof
    fix w
    obtain g where hg: "G g w" using G_exP by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th2_I[OF hg] .
    then show "(\<^bold>\<exists>\<^sup>Ex. G x) w" using Rrefl by blast
  qed

  lemma MC_I: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof (intro allI impI)
    fix w v assume h\<phi>: "\<phi> w" and wv: "w \<^bold>r v"
    obtain g where hg: "G g w" using G_exP by blast
    obtain z where hz: "G z v" using G_exP by blast
    have "(G Ess. g) w" using Th1_I hg by blast
    then have E1: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> G \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. G y v \<longrightarrow> \<psi> y v))"
      unfolding Essence_def by blast
    have "\<forall>v. w \<^bold>r v \<longrightarrow> G \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. G y v \<longrightarrow> \<phi> v)"
      using E1[rule_format, of "\<lambda>y. \<phi>"] h\<phi> by simp
    then show "\<phi> v" using wv hz by blast
  qed

\<comment>\<open>Every world has a successor, from Ax2a, Ax3 and Ax4: at a dead end every inclusion holds
  vacuously, so Ax4 would carry the positive E to every property.  Counterpart of Serial in Lean.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
  proof (rule ccontr)
    assume dead: "\<not> (\<exists>v. w \<^bold>r v)"
    have all: "\<And>\<psi>. P \<psi> w"
    proof -
      fix \<psi>
      have incl: "(E \<^bold>\<supset>\<^sub>N \<psi>) w" using dead by blast
      show "P \<psi> w" using Ax4[where \<phi>=E and \<psi>=\<psi>] Ax3 incl by blast
    qed
    have "P (\<lambda>x. \<^bold>\<top>) w" by (rule all)
    moreover have "P (\<^bold>~(\<lambda>x. \<^bold>\<top>)) w" by (rule all)
    ultimately show False using Ax2a[where \<phi>="\<lambda>x. \<^bold>\<top>"] by blast
  qed

\<comment>\<open>Every non-empty property is exemplified at some successor of every world.\<close>
  lemma Reach: assumes hne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
  proof (rule ccontr)
    assume hn: "\<not> (\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
    obtain z t where hzt: "\<phi> z t" using hne by (auto simp: fun_eq_iff)
    let ?\<chi> = "\<lambda>_::e. \<phi> z"
    obtain g where hG: "G g w" using G_exP by blast
    have ne\<chi>: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hzt by (auto simp: fun_eq_iff)
    have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using ne\<chi> hn by blast
    have "E g w" using hG Ax3 unfolding God_def by blast
    obtain v where wv: "w \<^bold>r v" using Serial by blast
    then have "\<exists>y. ?\<chi> y v" using \<open>E g w\<close> ess unfolding NecExist_def by blast
    then show False using hn wv by blast
  qed

  lemma EssMemI: assumes h: "(\<phi> Ess. x) w" shows "\<phi> x w"
  proof (rule ccontr)
    assume hn: "\<not> \<phi> x w"
    have E1: "\<forall>\<psi>. \<psi> x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi> y v \<longrightarrow> \<psi> y v))"
      using h unfolding Essence_def by blast
    have incl: "\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi> y v \<longrightarrow> \<not> \<phi> y v)"
      using E1[rule_format, of "\<lambda>z. \<^bold>\<not>(\<phi> z)"] hn by simp
    then have hne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using Serial by blast
    obtain v y where wv: "w \<^bold>r v" and hy: "\<phi> y v" using Reach[OF hne] by blast
    show False using incl wv hy by blast
  qed

  theorem UniqueEss1: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
  proof (intro allI impI)
    fix w v y assume hb: "(\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x) w" and wv: "w \<^bold>r v"
    have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
    proof -
      fix \<phi>' \<psi>' assume h\<phi>: "(\<phi>' Ess. x) w" and h\<psi>: "(\<psi>' Ess. x) w" and h\<phi>y: "\<phi>' y v"
      have E1: "\<forall>\<psi>. \<psi> x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi>' y v \<longrightarrow> \<psi> y v))"
        using h\<phi> unfolding Essence_def by blast
      have imp: "(\<lambda>z. z \<^bold>\<equiv> x) x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and>
                   (\<forall>y. \<phi>' y v \<longrightarrow> (\<lambda>z. z \<^bold>\<equiv> x) y v))" using E1 by (rule spec)
      have refl: "(\<lambda>z. z \<^bold>\<equiv> x) x w" by simp
      from imp refl have all: "\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and>
                   (\<forall>y. \<phi>' y v \<longrightarrow> (\<lambda>z. z \<^bold>\<equiv> x) y v)" by (rule mp)
      then have "(\<lambda>z. z \<^bold>\<equiv> x) y v" using wv h\<phi>y by blast
      then have hyx: "(y \<^bold>\<equiv> x) v" by simp
      have h\<psi>x: "\<psi>' x v" using MC_I EssMemI[OF h\<psi>] wv by blast
      show "\<psi>' y v" using hyx[rule_format, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] h\<psi>x by blast
    qed
    show "\<phi> y v \<longleftrightarrow> \<psi> y v" using tr hb by blast
  qed

  theorem UniqueEss2: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
  proof (rule allI, rule impI, rule allI, rule impI)
    fix w v assume hb: "(\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x) w" and wv: "w \<^bold>r v"
    have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
    proof -
      fix \<phi>' \<psi>' z t assume h\<phi>: "(\<phi>' Ess. x) w" and h\<psi>: "(\<psi>' Ess. x) w" and hzt: "\<phi>' z t"
      show "\<psi>' z t"
      proof (rule ccontr)
        assume hn: "\<not> \<psi>' z t"
        let ?\<chi> = "\<lambda>_::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
        have hne: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hzt hn by (auto simp: fun_eq_iff)
        obtain u y where wu: "w \<^bold>r u" and hy: "?\<chi> y u" using Reach[OF hne] by blast
        have "\<phi>' z u \<longleftrightarrow> \<psi>' z u" using UniqueEss1 h\<phi> h\<psi> wu by blast
        then show False using hy by blast
      qed
    qed
    have "\<phi> = \<psi>"
    proof (intro ext)
      fix z t show "\<phi> z t = \<psi> z t" using half[of \<phi> \<psi> z t] half[of \<psi> \<phi> z t] hb by blast
    qed
    then show "(\<phi> \<^bold>\<equiv> \<psi>) v" by simp
  qed

end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML3inS4oneFile.thy <==
theory GoedelVariantHOML3inS4oneFile imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

 \<comment>\<open>Start of the modelling of Gödel's Ontological Argument\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi>  \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey.  \<phi> y \<^bold>\<supset> \<psi> y))" 
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>" 
  lemma Ax2b': "\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>" using Ax2a Ax2b by blast
\<comment>\<open>Written out in Isar, as L is: the Notes' smt proof of Th1 leaves a veriT clause with a Skolem
  constant for a world among its unread sub-derivations, under every result that uses Th1
  (Appendix B of the article).  This proof substitutes nothing but \<psi>, G and its complement.\<close>
  theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
      proof -
        fix \<psi> assume px: "\<psi> x w"
        have "P \<psi> w \<or> P (\<^bold>~\<psi>) w" using Ax2a by blast
        moreover have "P (\<^bold>~\<psi>) w \<Longrightarrow> (\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        ultimately show "P \<psi> w" using px by auto
      qed
      have incl: "\<And>\<psi> v y. \<psi> x w \<Longrightarrow> w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix \<psi> v y assume px: "\<psi> x w" and wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
      proof
        assume eq: "G = (\<lambda>x. \<^bold>\<bottom>)"
        show False using gx[unfolded eq] by simp
      qed
      have "(G Ess. x) w" using ne incl unfolding Essence_def by blast }
    thus ?thesis by blast
  qed
  definition NecExist ("E") where "E x  \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>" 
  theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume gx: "G x w"
      have "E x w" using gx Ax3 unfolding God_def by blast
      hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using Th1 gx unfolding NecExist_def by blast }
    thus ?thesis by blast
  qed
\<comment>\<open>IF THERE ARE TWO DISTINCT WORLDS, NOTHING HAS NECESSARY EXISTENCE.  Given v \<noteq> w, suppose
  E x w.  If w r v, the property "being x at w" is an essence of x at w, so by E x w it is
  necessarily exemplified, in particular at v -- but nothing has it there.  If not w r v, the
  property "being at v" is vacuously an essence and the same step fails at the successor.  Both
  witnesses are nominals, so this is a statement about the models and not of the modal object
  language.  Counterpart of NoNecExist in Lean.\<close>
  lemma NoNecExist: assumes v0w: "(v::i) \<noteq> w" shows "\<not> E x w" 
    proof
      assume exw: "E x w" show False
      proof (cases "w\<^bold>rv")
        case True let ?\<phi> = "\<lambda>z. \<lambda>u. z = x \<and> u = w" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by metis
        have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using neq by auto
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using exw unfolding NecExist_def by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z) v" using True by blast
        thus False using v0w by auto
      next case False let ?\<phi> = "\<lambda>z. \<lambda>u. u = v" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by metis
        have ess: "(?\<phi> Ess. x) w" unfolding Essence_def using False neq by auto
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" using exw unfolding NecExist_def by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z) w" using Rrefl by blast
        thus False using v0w by auto
      qed
    qed
\<comment>\<open>The question [J75] leaves open for S4.  A God-like being has necessary existence (Ax3), so by
  NoNecExist every world is the one where it exists.\<close>
  theorem Th3: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" by (metis (full_types) Ax3 God_def NoNecExist)
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
\<comment>\<open>THERE IS EXACTLY ONE WORLD.  Were there two, nothing would have necessary existence
  (NoNecExist), so E would be the empty property, positive by Ax3, which Ax2a, Ax3 and Ax4
  contradict.  A nominal argument, as NoNecExist is.  Counterpart of OneWorld in Lean.\<close>
  theorem OneWorld: "(u::i) = v" 
    proof (rule ccontr)
      assume uv: "u \<noteq> v" 
      have Eall: "\<And>x w. \<not> E x w" by (metis NoNecExist uv)
      have Ebot: "E = (\<lambda>z. \<^bold>\<bottom>)" by (metis Eall)
      have PB: "\<And>w. P (\<lambda>z. \<^bold>\<bottom>) w" using Ax3 Ebot by metis
      have nPT: "\<And>w. \<not> P (\<^bold>~(\<lambda>z. \<^bold>\<bottom>)) w" using Ax2a[of "\<lambda>z. \<^bold>\<bottom>"] PB by blast
      let ?\<chi> = "\<lambda>z. \<lambda>u'. u' = u" have n1: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)"  by metis
      have n2: "(\<^bold>~?\<chi>) \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis uv)
      have inclT: "\<And>\<phi> w. \<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>) \<Longrightarrow> (\<phi> \<^bold>\<supset>\<^sub>N (\<^bold>~(\<lambda>z. \<^bold>\<bottom>))) w" by auto
      have "P ?\<chi> u \<or> P (\<^bold>~?\<chi>) u" using Ax2a[of ?\<chi>] by blast
      thus False by (smt (verit, best) Ax4 n2 nPT)
    qed
  lemma True nitpick[satisfy,card=1,max_genuine=4] oops  \<comment>\<open>Two models found of cardinality one\<close>
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 
\<comment>\<open>BEING GOD-LIKE IS POSITIVE, with the instance written out: \<Phi> := P, the set of all
  positive properties.  That is the instantiation Goedel himself makes (Theorem 1 of his 1952/53
  version) and the one the Lean module makes.  The sledgehammer one-liner the Notes use here
  leaves it implicit, which is why it is not kept: the set a proof hands to the conjunction
  axiom is what Table 2 of the article reads off, and a proof that does not name it has nothing
  to be read.\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed
\<comment>\<open>See L2 of the second variant: "no actual God-like being exists" is the conjunction of the
  properties which, provided an actual God-like being exists, are positive or necessarily
  coextensive with non-Godlikeness.\<close>
  lemma ConjChi: "\<lfloor>ConjOfPropsFrom (\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)) (\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z))))\<rfloor>" 
    by (metis Ax2a L)
  lemma G_ex: "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>"
    proof -
      { fix w have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
        proof (rule ccontr)
          assume A: "\<not>((\<^bold>\<exists>\<^sup>Ex. G x) w)"
          let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
          let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
          have pos: "PosProps ?\<Phi> w" using A by auto
          have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w" by (rule ConjChi[THEN spec])
          have Pchi: "P ?\<chi> w" using Ax1Gen[of ?\<Phi> ?\<chi>] pos conj by blast
          have gneq: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis A)
          have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" using gneq by auto
          have "P (\<^bold>~G) w" using Ax4[of ?\<chi> "\<^bold>~G"] Pchi incl by blast
          thus False using L Ax2a[of G] by blast
        qed }
      thus ?thesis by auto
    qed
  theorem Th4: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"  using G_ex Rrefl by blast
  \<comment>\<open>Seriality is a theorem, of Ax2a, Ax3 and Ax4 alone -- no conjunction axiom, and the
  non-emptiness clause in the inclusion makes no difference, being inside the box and so vacuous
  at a dead end: Ax4 then carries the positive E of Ax3 to every property, against the
  exclusivity of Ax2a.  Reflexivity was used in the hybrid-free proofs below in one way only, to
  have a world at which to read off a box, so Serial replaces it and they hold in K outright.
  GoedelVariantHOML2AndersonQuantTh4inK proves the same statement from Ax1Gen and Ax2a; this route
  is the one that survives the two-conjunct restriction, which removes the empty instance that one
  needs.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
  proof (rule ccontr)
    assume dead: "\<not>(\<exists>v. w \<^bold>r v)"
    have "\<And>\<psi>. P \<psi> w"
    proof -
      fix \<psi> show "P \<psi> w"
        using Ax4[of E \<psi>, rule_format, of w] Ax3[rule_format, of w] dead by simp
    qed
    thus False using Ax2a[of "(\<lambda>x. \<^bold>\<top>)::\<tau>", rule_format, of w] by simp
  qed

  \<comment>\<open>Th3, Th5 and modal collapse WITHOUT nominals and without a frame condition: from
  G_ex and Th1, in place of the proofs above that go through NoNecExist.  Witness: the constant
  property of a proposition variable, a term of the modal object language.\<close>
  theorem Th5_K: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex by blast
  \<comment>\<open>Th3 is the consequent of Th5 with an antecedent added, so it follows by weakening; the
  Notes' own Th5 is the other way round, from Th3 and Th4.\<close>
  theorem Th3_K: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Th5_K by blast
  lemma MC_K: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    proof -
      { fix w v assume pw: "\<phi> w" and wv: "w\<^bold>rv"
        obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex by blast
        have ess: "(G Ess. g) w" using Th1 g by blast
        have incl: "(G \<^bold>\<supset>\<^sub>N (\<lambda>z::e. \<phi>)) w"
          using ess[unfolded Essence_def, THEN spec, of "\<lambda>z::e. \<phi>"] pw by blast
        obtain z where z: "z\<^bold>@v \<and> G z v" using G_ex by blast
        have "\<phi> v" using incl wv z by blast }
      thus ?thesis by blast
    qed
  lemma MCdual_K: "\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<phi>\<rfloor>" using MC_K[of "\<^bold>\<not>\<phi>"] by blast
  lemma Triv_K:   "\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using MC_K[of \<phi>] MCdual_K[of \<phi>] by blast
\<comment>\<open>EVERYTHING ACTUALLY EXISTS.  Were y not actual at w, "being y and not actual" would be a
  non-empty property and, vacuously, an essence of the God-like being g at w; as g has necessary
  existence, the property would be exemplified by an actual being at a successor of w, of which
  Serial supplies one.  Counterpart of AllExist in Lean.\<close>
  theorem AllExist: "\<lfloor>\<^bold>\<forall>y. existsAt y\<rfloor>" 
    proof -
      { fix w and y::e  have "y\<^bold>@w"
        proof (rule ccontr)
          assume ny: "\<not> y\<^bold>@w"
          obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex by blast
          have Eg: "E g w" using g Ax3 unfolding God_def by blast
          let ?\<phi> = "\<lambda>z. (z \<^bold>= y) \<^bold>\<and> \<^bold>\<not>(existsAt z)" have neq: "?\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" by (metis ny)
          have ess: "(?\<phi> Ess. g) w" unfolding Essence_def using neq by auto
          from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. ?\<phi> z)) w" unfolding NecExist_def by blast
          obtain v where v: "w \<^bold>r v" using Serial by blast
          obtain z where z: "z\<^bold>@v \<and> ?\<phi> z v" using box v by blast
          thus False by auto
        qed }
      thus ?thesis by auto
    qed
  lemma AllExistI: "y\<^bold>@w" using AllExist by blast
  theorem Th5: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3 Th4 by blast 
\<comment>\<open>Modal collapse: every successor of w is w (OneWorld).  Counterpart of MC in Lean.\<close>
  lemma MC: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" by (metis (full_types) Ax3 G_ex God_def NoNecExist)
  lemma MCdual: "\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<phi>\<rfloor>" using MC[of "\<^bold>\<not>\<phi>"] by blast
  lemma Triv:   "\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>" using MC[of \<phi>] MCdual[of \<phi>] by blast
  lemma PosProps:      "\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and>  P(\<lambda>x. x \<^bold>= x)\<rfloor>"   using Ax2a Ax4 L Th4 by smt
  lemma NegProps:     "\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>"  using Ax2a Ax4 L Th4 by smt
\<comment>\<open>An essence of x is necessarily had by x alone, among the actual beings.\<close>
  lemma EssSuppM: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<supset> z \<^bold>= x)\<rfloor>" 
  proof -
\<comment>\<open>Written out: the metis call reached for Pair_Rep_def, a lemma of HOL's product type, and
      the term it left in the proof term is that representation and not an instantiation of a
      property variable at all.  The instantiation the argument really makes is the property of
      being identical to x, which is rigid and is flagged as such -- correctly, and that is the
      point of writing it out.\<close>
    { fix w
      have "((\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<supset> z \<^bold>= x)) w"
      proof
        assume e: "(\<phi> Ess. x) w"
        have hx: "((\<lambda>z. z \<^bold>= x)::\<tau>) x w" by simp
        have "(\<phi> \<^bold>\<supset>\<^sub>N ((\<lambda>z. z \<^bold>= x)::\<tau>)) w"
          using e[unfolded Essence_def, THEN spec, of "(\<lambda>z. z \<^bold>= x)::\<tau>"] hx by simp
        thus "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<supset> z \<^bold>= x)) w" by auto
      qed }
    thus ?thesis by blast
  qed
  \<comment>\<open>The actuality of z at v is not needed: AllExistI supplies it.\<close>
  lemma EssSupp: assumes e: "(\<phi> Ess. x) w" and pz: "\<phi> z v" shows "z = x" 
    by (metis (full_types) AllExistI Ax3 EssSuppM God_def NoNecExist Th4 e pz)
  lemma EssMemI: assumes e: "(\<phi> Ess. x) w" shows "\<phi> x w" 
    by (metis (full_types) AllExistI Ax3 EssSupp Essence_def God_def NoNecExist Th4 e)
  lemma EssMem: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<phi> x\<rfloor>" using EssMemI by blast
\<comment>\<open>The two essences compared.  Variant 2 puts the conjunct phi x into the essence and
  leaves the inclusion plain; variant 3 keeps Goedel's form and repairs the inclusion instead.
  Variant 2's essence implies variant 3's from the definitions alone, phi x making phi other
  than the empty property and that being world-independent; the converse needs phi x, which
  variant 3 does not state but proves (EssMemI).  Counterparts of PInc2, Ess2, Ess_of_Ess2,
  Ess2_of_Ess and Ess_iff_Ess2 in Lean.\<close>
  abbreviation PlainInclusion ("_\<^bold>\<supset>\<^sub>P_") where
    "\<phi> \<^bold>\<supset>\<^sub>P \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)"
  definition Essence2 ("_Ess\<^sub>2._") where
    "\<phi> Ess\<^sub>2. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>P \<psi>))"
  lemma Ess_of_Ess2: "\<lfloor>\<phi> Ess\<^sub>2. x \<^bold>\<supset> \<phi> Ess. x\<rfloor>"
    using Essence2_def Essence_def by auto
  lemma Ess2_of_Ess: assumes e: "(\<phi> Ess. x) w" and hx: "\<phi> x w"
    shows "(\<phi> Ess\<^sub>2. x) w"
    using e hx unfolding Essence_def Essence2_def by auto
  lemma Ess_iff_Ess2: "(\<phi> Ess. x) w \<longleftrightarrow> (\<phi> Ess\<^sub>2. x) w"
    using Ess_of_Ess2 Ess2_of_Ess EssMemI by blast
  lemma EssDetermined: assumes e: "(\<phi> Ess. x) w" shows "\<phi> = (\<lambda>z. \<lambda>u. z = x)" 
    by (metis (mono_tags, opaque_lifting) AllExistI Ax3 EssMem EssSupp G_ex God_def NoNecExist e)
  lemma UniqueEss1:  "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>" using EssDetermined by blast
  lemma UniqueEss2:  "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>" using EssDetermined by blast
  lemma UniqueEss3:  "\<lfloor>\<phi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>" by (metis EssSupp)
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  lemma Monotheism: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset>  x \<^bold>\<equiv> y\<rfloor>"
    proof -
      { fix w assume gx: "G x w" and gy: "G y w"
        have "(x \<^bold>\<equiv> y) w"
        proof (intro allI impI)
          fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
          have "P Q w"
          proof (rule ccontr)
            assume "\<not> P Q w"
            hence "P (\<^bold>~Q) w" using Ax2a[of Q] by blast
            hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
            thus False using qx by simp
          qed
          thus "Q y w" using gy unfolding God_def by blast
        qed
      }
      thus ?thesis by auto
    qed
  abbreviation "Filter \<Phi> \<equiv> \<Phi> (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> \<Phi> \<psi>) \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. (\<Phi> \<phi> \<^bold>\<and> \<Phi> \<psi>) \<^bold>\<supset> \<Phi> (\<phi> \<^bold>. \<psi>))"
  abbreviation "UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<or> \<Phi> (\<^bold>~\<phi>))"
  lemma Filter: "\<lfloor>Filter P\<rfloor>" using Ax1 Ax4 NegProps PosProps by presburger
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  lemma UltraFilter: "\<lfloor>UFilter P\<rfloor>"
    proof -
      { fix w
        have "\<forall>\<phi>::e \<Rightarrow> \<sigma>. P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a by blast
        hence "(UFilter P) w" using Filter[THEN spec, of w] by blast
      }
      thus ?thesis by auto
    qed
  lemma True nitpick[satisfy,card=1,max_genuine=4] oops  \<comment>\<open>One model found of cardinality one\<close>
 
\<comment>\<open>UniqueEss1 and UniqueEss2 WITHOUT nominals.  The nominal step of NoNecExist is replaced by Reach_K: every
  non-empty property is exemplified at some successor of every world.  Witnesses: constant properties,
  Leibniz identity with a fixed individual, ¬φ --- all in the modal object language.\<close>
  lemma Reach_K: assumes ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
    proof (rule ccontr)
      assume hn: "\<not>(\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
      obtain z t where zt: "\<phi> z t" using ne by (metis (full_types))
      let ?\<chi> = "\<lambda>x::e. \<phi> z"
      obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex by blast
      have Eg: "E g w" using g Ax3 unfolding God_def by blast
      have neq: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using zt by metis
      have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using neq hn by auto
      from Eg ess have box: "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x)) w" unfolding NecExist_def by blast
      obtain v where v: "w \<^bold>r v" using Serial by blast
      have "(\<^bold>\<exists>\<^sup>Ex. ?\<chi> x) v" using box v by blast
      thus False using hn v by auto
    qed
  lemma EssMemI_K: assumes e: "(\<phi> Ess. x) w" shows "\<phi> x w"
    proof (rule ccontr)
      assume hn: "\<not> \<phi> x w"
      have cl: "(\<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<^bold>\<not>(\<phi> y)))) w"
        using e[unfolded Essence_def, THEN spec, of "\<lambda>y. \<^bold>\<not>(\<phi> y)"] hn by blast
      obtain u where u: "w \<^bold>r u" using Serial by blast
      have ne: "\<phi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using cl u by blast
      obtain v y where v: "w \<^bold>r v" and y: "\<phi> y v" using Reach_K[OF ne] by blast
      show False using cl v y AllExistI by blast
    qed
\<comment>\<open>The two essences coincide here hybrid-free as well: Ess_iff_Ess2 takes phi x from EssMemI,
  which runs through NoNecExist and its nominal, where EssMemI_K proves the same thing with
  witnesses of the object language and, by Serial, no frame condition.  The equivalence stands
  beside the hybrid one rather than replacing it, as every _K result here does.  Counterpart of
  Ess_iff_Ess2_K in Lean.\<close>
  lemma Ess_iff_Ess2_K: "(\<phi> Ess. x) w \<longleftrightarrow> (\<phi> Ess\<^sub>2. x) w"
    using Ess_of_Ess2 Ess2_of_Ess EssMemI_K by blast
  lemma UniqueEss1_K: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
    proof -
      { fix w v y assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w" and v: "w \<^bold>r v"
        have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
        proof -
          fix \<phi>' \<psi>' assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' y v"
          have leib: "(y \<^bold>\<equiv> x) v"
            using a[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v c AllExistI by blast
          have "\<psi>' x w" using EssMemI_K[OF b] .
          hence xv: "\<psi>' x v" using MC_K[of "\<psi>' x", rule_format, of w] v by blast
          show "\<psi>' y v" using leib[THEN spec, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] xv by blast
        qed
        have "(\<phi> y \<^bold>\<leftrightarrow> \<psi> y) v" using tr[OF e1 e2] tr[OF e2 e1] by blast }
      thus ?thesis by blast
    qed
  lemma UniqueEss2_K: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
    proof -
      { fix w assume e1: "(\<phi> Ess. x) w" and e2: "(\<psi> Ess. x) w"
        have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
        proof (rule ccontr)
          fix \<phi>' \<psi>' z t assume a: "(\<phi>' Ess. x) w" and b: "(\<psi>' Ess. x) w" and c: "\<phi>' z t" and d: "\<not> \<psi>' z t"
          let ?\<chi> = "\<lambda>x::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
          have ne: "?\<chi> \<noteq> (\<lambda>z. \<^bold>\<bottom>)" using c d by metis
          obtain u where u: "w \<^bold>r u" and uz: "\<phi>' z u \<and> \<not> \<psi>' z u" using Reach_K[OF ne] by auto
          have "(\<phi>' z \<^bold>\<leftrightarrow> \<psi>' z) u" using UniqueEss1_K[where \<phi>=\<phi>' and \<psi>=\<psi>' and x=x, rule_format, of w] a b u AllExistI by blast
          thus False using uz by blast
        qed
        have "\<phi> = \<psi>" using half[OF e1 e2] half[OF e2 e1] by blast
        hence "(\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)) w" by auto }
      thus ?thesis by blast
    qed
  \<comment>\<open>UniqueEss3 without nominals: the essence quantifier instantiated with Leibniz
  identity to a fixed individual, a term of the modal object language.  The introduction
  steps are spelled out because blast, let loose on the goal, unfolds the Leibniz equality
  and searches its higher-order quantifier.  The actual witness is the bound y of the goal's
  own actualist quantifier (ay), not AllExistI as in the proofs above: handed AllExistI the
  proof inherited Ax1Gen, Ax2a, Ax3 and Ax4 from AllExist, where the argument needs no
  postulate at all -- as the Lean counterpart, a term proof, shows.\<close>
  lemma UniqueEss3_K: "\<lfloor>\<phi> Ess. x \<^bold>\<supset>  \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
    proof (rule allI, rule impI, rule allI, rule impI, rule allI, rule impI, rule impI)
      fix w v y assume e: "(\<phi> Ess. x) w" and v: "w \<^bold>r v" and ay: "y\<^bold>@v" and py: "\<phi> y v"
      show "(y \<^bold>\<equiv> x) v"
        using e[unfolded Essence_def, THEN spec, of "\<lambda>z. z \<^bold>\<equiv> x"] v py ay by blast
    qed
end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML3possInS4oneFile.thy <==
theory GoedelVariantHOML3possInS4oneFile imports Main 
begin
\<comment>\<open>Variant 3 (Fig. 8) with possibilist quantifiers, in logic S4: Th3, left open in the AFP
  entry, follows from G_ex, which needs no frame condition.
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

 \<comment>\<open>Signature, definitions and axioms of GoedelVariantHOML3possInS4 (AFP entry Notes_On_Goedels_Ontological_Argument)\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>x. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  lemma True nitpick[satisfy,card=1,expect=genuine] oops  \<comment>\<open>consistency\<close>

\<comment>\<open>New proofs, in Isar, without smt or metis\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed

\<comment>\<open>A GOD-LIKE BEING EXISTS AT EVERY WORLD.  Where none existed, the set of ConjChi would be
  empty there, so Ax1Gen would make "no God-like being exists" positive, and Ax4 would carry
  that to ~G, against Ax2a and L.  No frame condition is used.  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<exists>x. G x) w"
    proof (rule ccontr)
      assume hA: "\<not> (\<^bold>\<exists>x. G x) w"
      let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)"
      let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
      have pos: "PosProps ?\<Phi> w" using hA by blast
      have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w"
      proof (intro allI impI)
        fix v z assume "w \<^bold>r v"
        show "?\<chi> z v \<longleftrightarrow> (\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v)"
        proof
          assume "?\<chi> z v" then show "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v" by blast
        next
          assume hall: "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v"
          show "?\<chi> z v"
          proof
            assume ex: "(\<^bold>\<exists>y. G y) v"
            have "G z v" using hall ex L by blast
            moreover have "\<not> G z v" using hall[rule_format, of "\<^bold>~G"] ex by blast
            ultimately show False by blast
          qed
        qed
      qed
      have P\<chi>: "P ?\<chi> w" using Ax1Gen[where \<Phi>="?\<Phi>" and \<phi>="?\<chi>"] pos conj by blast
      have ne: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hA by (auto simp: fun_eq_iff)
      have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" using ne by blast
      have "P (\<^bold>~G) w" using Ax4[where \<phi>="?\<chi>" and \<psi>="\<^bold>~G"] P\<chi> incl by blast
      then show False using Ax2a[where \<phi>=G] L by blast
    qed
  qed

\<comment>\<open>The question [J75] leaves open for S4: immediate from G_ex, and in any normal modal logic.\<close>
  theorem Th3: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>" using G_ex by blast

end


==> anc/OpenQuestions/isabelle/GoedelVariantHOML3possUniqueEssOneFile.thy <==
theory GoedelVariantHOML3possUniqueEssOneFile imports Main 
begin
\<comment>\<open>Variant 3 (Fig. 8) with possibilist quantifiers, in logic S5: UniqueEss1 and UniqueEss2, left
  open in the AFP entry.  Th4, which the AFP entry postulates, is not assumed: G_ex is proved
  from Ax1Gen, Ax2a, Ax4, and Serial replaces reflexivity: no frame condition.
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rsymm: "\<forall>x y. x\<^bold>ry \<longrightarrow> y\<^bold>rx"   and
     Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

 \<comment>\<open>Signature, definitions and axioms of GoedelVariantHOML3poss (AFP entry Notes_On_Goedels_Ontological_Argument)\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"
  axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>"
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y::e. \<phi> y \<^bold>\<supset> \<psi> y))"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"
  axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. (\<phi> Ess. x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>x. \<phi> x)"
  axiomatization where Ax3: "\<lfloor>P E\<rfloor>"
  axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>z. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 
  lemma True nitpick[satisfy,card=1,expect=genuine] oops  \<comment>\<open>consistency\<close>

\<comment>\<open>New proofs, in Isar, without smt or metis\<close>
  lemma L_I: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed

\<comment>\<open>A GOD-LIKE BEING EXISTS AT EVERY WORLD.  Where none existed, the set of ConjChi would be
  empty there, so Ax1Gen would make "no God-like being exists" positive, and Ax4 would carry
  that to ~G, against Ax2a and L.  No frame condition is used.  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>x. G x\<rfloor>"
  proof
    fix w
    show "(\<^bold>\<exists>x. G x) w"
    proof (rule ccontr)
      assume hA: "\<not> (\<^bold>\<exists>x. G x) w"
      let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>y. G y)"
      let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>y. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
      have pos: "PosProps ?\<Phi> w" using hA by blast
      have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w"
      proof (intro allI impI)
        fix v z assume "w \<^bold>r v"
        show "?\<chi> z v \<longleftrightarrow> (\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v)"
        proof
          assume "?\<chi> z v" then show "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v" by blast
        next
          assume hall: "\<forall>\<psi>. ?\<Phi> \<psi> v \<longrightarrow> \<psi> z v"
          show "?\<chi> z v"
          proof
            assume ex: "(\<^bold>\<exists>y. G y) v"
            have "G z v" using hall ex L_I by blast
            moreover have "\<not> G z v" using hall[rule_format, of "\<^bold>~G"] ex by blast
            ultimately show False by blast
          qed
        qed
      qed
      have P\<chi>: "P ?\<chi> w" using Ax1Gen[where \<Phi>="?\<Phi>" and \<phi>="?\<chi>"] pos conj by blast
      have ne: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hA by (auto simp: fun_eq_iff)
      have incl: "(?\<chi> \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w" using ne by blast
      have "P (\<^bold>~G) w" using Ax4[where \<phi>="?\<chi>" and \<psi>="\<^bold>~G"] P\<chi> incl by blast
      then show False using Ax2a[where \<phi>=G] L_I by blast
    qed
  qed

  lemma PosOfGodI: assumes hG: "G x w" and h: "\<psi> x w" shows "P \<psi> w"
  proof (rule ccontr)
    assume "\<not> P \<psi> w"
    then have "P (\<^bold>~\<psi>) w" using Ax2a[where \<phi>=\<psi>] by blast
    then have "\<not> \<psi> x w" using hG unfolding God_def by blast
    then show False using h by blast
  qed

  lemma Th1_I: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
  proof (intro allI impI)
    fix w assume hG: "G x w"
    show "(G Ess. x) w" unfolding Essence_def
    proof (intro allI impI)
      fix \<psi> v assume h\<psi>: "\<psi> x w" and wv: "w \<^bold>r v"
      have P\<psi>: "P \<psi> v" using Ax2b[where \<phi>=\<psi>] PosOfGodI[where x=x and w=w and \<psi>=\<psi>, OF hG h\<psi>] wv by blast
      have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hG by (auto simp: fun_eq_iff)
      show "(G \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>)) v \<and> (\<forall>y. G y v \<longrightarrow> \<psi> y v)"
        using ne P\<psi> unfolding God_def by blast
    qed
  qed

  lemma MC_I: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof (intro allI impI)
    fix w v assume h\<phi>: "\<phi> w" and wv: "w \<^bold>r v"
    obtain g where hg: "G g w" using G_ex by blast
    obtain z where hz: "G z v" using G_ex by blast
    have "(G Ess. g) w" using Th1_I hg by blast
    then have E1: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> G \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. G y v \<longrightarrow> \<psi> y v))"
      unfolding Essence_def by blast
    have "\<forall>v. w \<^bold>r v \<longrightarrow> G \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. G y v \<longrightarrow> \<phi> v)"
      using E1[rule_format, of "\<lambda>y. \<phi>"] h\<phi> by simp
    then show "\<phi> v" using wv hz by blast
  qed

\<comment>\<open>Every world has a successor, from Ax2a, Ax3 and Ax4: at a dead end every inclusion holds
  vacuously, so Ax4 would carry the positive E to every property.  Counterpart of Serial in Lean.\<close>
  lemma Serial: "\<exists>v. w \<^bold>r v"
  proof (rule ccontr)
    assume dead: "\<not> (\<exists>v. w \<^bold>r v)"
    have all: "\<And>\<psi>. P \<psi> w"
    proof -
      fix \<psi>
      have incl: "(E \<^bold>\<supset>\<^sub>N \<psi>) w" using dead by blast
      show "P \<psi> w" using Ax4[where \<phi>=E and \<psi>=\<psi>] Ax3 incl by blast
    qed
    have "P (\<lambda>x. \<^bold>\<top>) w" by (rule all)
    moreover have "P (\<^bold>~(\<lambda>x. \<^bold>\<top>)) w" by (rule all)
    ultimately show False using Ax2a[where \<phi>="\<lambda>x. \<^bold>\<top>"] by blast
  qed

\<comment>\<open>Every non-empty property is exemplified at some successor of every world.\<close>
  lemma Reach: assumes hne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" shows "\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v)"
  proof (rule ccontr)
    assume hn: "\<not> (\<exists>v. w \<^bold>r v \<and> (\<exists>y. \<phi> y v))"
    obtain z t where hzt: "\<phi> z t" using hne by (auto simp: fun_eq_iff)
    let ?\<chi> = "\<lambda>_::e. \<phi> z"
    obtain g where hG: "G g w" using G_ex by blast
    have ne\<chi>: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hzt by (auto simp: fun_eq_iff)
    have ess: "(?\<chi> Ess. g) w" unfolding Essence_def using ne\<chi> hn by blast
    have "E g w" using hG Ax3 unfolding God_def by blast
    obtain v where wv: "w \<^bold>r v" using Serial by blast
    then have "\<exists>y. ?\<chi> y v" using \<open>E g w\<close> ess unfolding NecExist_def by blast
    then show False using hn wv by blast
  qed

  lemma EssMemI: assumes h: "(\<phi> Ess. x) w" shows "\<phi> x w"
  proof (rule ccontr)
    assume hn: "\<not> \<phi> x w"
    have E1: "\<forall>\<psi>. \<psi> x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi> y v \<longrightarrow> \<psi> y v))"
      using h unfolding Essence_def by blast
    have incl: "\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi> y v \<longrightarrow> \<not> \<phi> y v)"
      using E1[rule_format, of "\<lambda>z. \<^bold>\<not>(\<phi> z)"] hn by simp
    then have hne: "\<phi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using Serial by blast
    obtain v y where wv: "w \<^bold>r v" and hy: "\<phi> y v" using Reach[OF hne] by blast
    show False using incl wv hy by blast
  qed

  theorem UniqueEss1: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>"
  proof (intro allI impI)
    fix w v y assume hb: "(\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x) w" and wv: "w \<^bold>r v"
    have tr: "\<And>\<phi>' \<psi>'. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' y v \<Longrightarrow> \<psi>' y v"
    proof -
      fix \<phi>' \<psi>' assume h\<phi>: "(\<phi>' Ess. x) w" and h\<psi>: "(\<psi>' Ess. x) w" and h\<phi>y: "\<phi>' y v"
      have E1: "\<forall>\<psi>. \<psi> x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and> (\<forall>y. \<phi>' y v \<longrightarrow> \<psi> y v))"
        using h\<phi> unfolding Essence_def by blast
      have imp: "(\<lambda>z. z \<^bold>\<equiv> x) x w \<longrightarrow> (\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and>
                   (\<forall>y. \<phi>' y v \<longrightarrow> (\<lambda>z. z \<^bold>\<equiv> x) y v))" using E1 by (rule spec)
      have refl: "(\<lambda>z. z \<^bold>\<equiv> x) x w" by simp
      from imp refl have all: "\<forall>v. w \<^bold>r v \<longrightarrow> \<phi>' \<noteq> (\<lambda>x. \<^bold>\<bottom>) \<and>
                   (\<forall>y. \<phi>' y v \<longrightarrow> (\<lambda>z. z \<^bold>\<equiv> x) y v)" by (rule mp)
      then have "(\<lambda>z. z \<^bold>\<equiv> x) y v" using wv h\<phi>y by blast
      then have hyx: "(y \<^bold>\<equiv> x) v" by simp
      have h\<psi>x: "\<psi>' x v" using MC_I EssMemI[OF h\<psi>] wv by blast
      show "\<psi>' y v" using hyx[rule_format, of "\<lambda>z. \<psi>' z \<^bold>\<supset> \<psi>' y"] h\<psi>x by blast
    qed
    show "\<phi> y v \<longleftrightarrow> \<psi> y v" using tr hb by blast
  qed

  theorem UniqueEss2: "\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>"
  proof (rule allI, rule impI, rule allI, rule impI)
    fix w v assume hb: "(\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x) w" and wv: "w \<^bold>r v"
    have half: "\<And>\<phi>' \<psi>' z t. (\<phi>' Ess. x) w \<Longrightarrow> (\<psi>' Ess. x) w \<Longrightarrow> \<phi>' z t \<Longrightarrow> \<psi>' z t"
    proof -
      fix \<phi>' \<psi>' z t assume h\<phi>: "(\<phi>' Ess. x) w" and h\<psi>: "(\<psi>' Ess. x) w" and hzt: "\<phi>' z t"
      show "\<psi>' z t"
      proof (rule ccontr)
        assume hn: "\<not> \<psi>' z t"
        let ?\<chi> = "\<lambda>_::e. \<phi>' z \<^bold>\<and> \<^bold>\<not>(\<psi>' z)"
        have hne: "?\<chi> \<noteq> (\<lambda>x. \<^bold>\<bottom>)" using hzt hn by (auto simp: fun_eq_iff)
        obtain u y where wu: "w \<^bold>r u" and hy: "?\<chi> y u" using Reach[OF hne] by blast
        have "\<phi>' z u \<longleftrightarrow> \<psi>' z u" using UniqueEss1 h\<phi> h\<psi> wu by blast
        then show False using hy by blast
      qed
    qed
    have "\<phi> = \<psi>"
    proof (intro ext)
      fix z t show "\<phi> z t = \<psi> z t" using half[of \<phi> \<psi> z t] half[of \<psi> \<phi> z t] hb by blast
    qed
    then show "(\<phi> \<^bold>\<equiv> \<psi>) v" by simp
  qed

end


==> anc/OpenQuestions/isabelle/ROOT <==
(* Gödel's ontological argument, variants 2 and 3 of Benzmüller & Scott (Monatsh. Math. 2025):
   the questions left open there are settled, in S4, in K for Th4 of the mixed setting, and in
   S5 for the uniqueness lemmas of variant 3 with possibilist and mixed quantifiers.  Each theory is self-contained
   (it carries its own copy of the HOML embedding).  Build with `isabelle build -D .` *)
session OpenQuestions = HOL +
  options [timeout = 900, document = false]
  theories
    GoedelVariantHOML2inS4oneFile
    GoedelVariantHOML3inS4oneFile
    ScottVariantHOMLAx1GeninS4oneFile
    GoedelVariantHOML2AndersonQuantTh4inK
    GoedelVariantHOML2possInS4oneFile
    GoedelVariantHOML3possInS4oneFile
    GoedelVariantHOML3possUniqueEssOneFile
    GoedelVariantHOML3AndersonQuantUniqueEssOneFile
    EssenceComparison


==> anc/OpenQuestions/isabelle/ScottVariantHOMLAx1GeninS4oneFile.thy <==
theory ScottVariantHOMLAx1GeninS4oneFile imports Main 
begin
\<comment>\<open>Global parameters setting for the model finder nitpick and the parser; unimport for the reader
  The theory is self-contained: it carries its own copy of the HOML embedding and of the
  signature, definitions and axioms of the AFP theory it answers about, and the Lean module
  of the same name is its counterpart item by item.\<close>
  nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
  declare[[syntax_ambiguity_warning=false]] 
\<comment>\<open>Type i is associated with possible worlds and type e with entities:\<close>
  typedecl i     \<comment>\<open>Possible worlds\<close>  
  typedecl e    \<comment>\<open>Individuals/entities\<close>      
  type_synonym \<sigma> = "i\<Rightarrow>bool"     \<comment>\<open>World-lifted propositions\<close>
  type_synonym \<tau> = "e\<Rightarrow>\<sigma>"     \<comment>\<open>modal properties\<close>
  consts R::"i\<Rightarrow>i\<Rightarrow>bool" ("_\<^bold>r_")    \<comment>\<open>Accessibility relation between worlds\<close>
  axiomatization where   
     Rrefl: "\<forall>x. x\<^bold>rx"   and   Rtrans: "\<forall>x y z. x\<^bold>ry \<and> y\<^bold>rz \<longrightarrow> x\<^bold>rz" 
\<comment>\<open>Logical connectives (operating on truth-sets):\<close>
  abbreviation Mbot::\<sigma> ("\<^bold>\<bottom>") where                                        "\<^bold>\<bottom> \<equiv> \<lambda>w. False"
  abbreviation Mtop::\<sigma> ("\<^bold>\<top>") where                                        "\<^bold>\<top> \<equiv> \<lambda>w. True"
  abbreviation Mneg::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<not>_" [52]53) where                 "\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
  abbreviation Mand::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<and>" 50) where         "\<phi>\<^bold>\<and>\<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"   
  abbreviation Mor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>" 49) where            "\<phi>\<^bold>\<or>\<psi> \<equiv> \<lambda>w. \<phi> w \<or> \<psi> w "
  abbreviation Mimp::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixr "\<^bold>\<supset>" 48) where        "\<phi>\<^bold>\<supset>\<psi> \<equiv> \<lambda>w. \<phi> w \<longrightarrow> \<psi> w"  
  abbreviation Mequiv::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<leftrightarrow>" 47) where    "\<phi>\<^bold>\<leftrightarrow>\<psi> \<equiv> \<lambda>w. \<phi> w \<longleftrightarrow> \<psi> w"
  abbreviation Mbox::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<box>_" [54]55) where                 "\<^bold>\<box>\<phi> \<equiv> \<lambda>w.\<forall>v. w \<^bold>r v \<longrightarrow> \<phi> v"
  abbreviation Mdia::"\<sigma>\<Rightarrow>\<sigma>" ("\<^bold>\<diamond>_" [54]55) where                 "\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w.\<exists>v. w \<^bold>r v \<and> \<phi> v"
  abbreviation Mprimeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>=_") where             "x\<^bold>=y \<equiv> \<lambda>w. x=y"
  abbreviation Mprimneg::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<noteq>_") where           "x\<^bold>\<noteq>y \<equiv> \<lambda>w. x\<noteq>y"
  abbreviation Mnegpred::"\<tau>\<Rightarrow>\<tau>" ("\<^bold>~_") where                      "\<^bold>~\<Phi> \<equiv> \<lambda>x.\<lambda>w. \<not>\<Phi> x w"
  abbreviation Mconpred::"\<tau>\<Rightarrow>\<tau>\<Rightarrow>\<tau>" (infixl "\<^bold>." 50) where     "\<Phi>\<^bold>.\<Psi> \<equiv> \<lambda>x.\<lambda>w. \<Phi> x w \<and> \<Psi> x w"
  abbreviation Mexclor::"\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>" (infixl "\<^bold>\<or>\<^sup>e" 49) where  "\<phi>\<^bold>\<or>\<^sup>e\<psi> \<equiv> (\<phi> \<^bold>\<or> \<psi>) \<^bold>\<and> \<^bold>\<not>(\<phi> \<^bold>\<and> \<psi>)" 
\<comment>\<open>Possibilist quantifiers (polymorphic)\<close>
  abbreviation Mallposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>") where                  "\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w.\<forall>x. \<Phi> x w"
  abbreviation Mallpossb (binder "\<^bold>\<forall>" [8]9) where          "\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>"  
  abbreviation Mexiposs::"('a\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>") where                 "\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w.\<exists>x. \<Phi> x w"   
  abbreviation Mexipossb (binder "\<^bold>\<exists>" [8]9) where         "\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>" 
\<comment>\<open>Actualist quantifiers (for individuals/entities)\<close>
  consts existsAt::"e\<Rightarrow>\<sigma>" ("_\<^bold>@_")  
  abbreviation Mallact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<forall>\<^sup>E") where                  "\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<forall>x. x\<^bold>@w \<longrightarrow> \<Phi> x w"
  abbreviation Mallactb (binder "\<^bold>\<forall>\<^sup>E" [8]9) where        "\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>"     
  abbreviation Mexiact::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("\<^bold>\<exists>\<^sup>E") where                 "\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w.\<exists>x. x\<^bold>@w \<and> \<Phi> x w"
  abbreviation Mexiactb (binder "\<^bold>\<exists>\<^sup>E" [8]9) where       "\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>"
\<comment>\<open>Leibniz equality (polymorphic):\<close>
  abbreviation Mleibeq::"'a\<Rightarrow>'a\<Rightarrow>\<sigma>" ("_\<^bold>\<equiv>_") where              "x\<^bold>\<equiv>y \<equiv> \<^bold>\<forall>P. P x \<^bold>\<supset> P y"
\<comment>\<open>Meta-logical predicate for global validity:\<close>
  abbreviation Mvalid::"\<sigma>\<Rightarrow>bool" ("\<lfloor>_\<rfloor>") where                    "\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w"

\<comment>\<open>Scott's variant of Gödel's argument (Fig. 12 of the Monatshefte article) with Scott's axiom A3 replaced by
  the generalised conjunction axiom Ax1Gen (Sect. 4 there): the setting of Sect. 5.3, where Nitpick's S4
  counterexamples to T3 could no longer be reproduced but no proof was found either.  T3 holds; the proof
  (G_ex, as in GoedelVariantHOML2inS4oneFile) uses no frame condition.\<close>
  consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 
  axiomatization where A1: "\<lfloor>\<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>"
  axiomatization where A2: "\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>"
  theorem T1: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>" using A1 A2 by blast
  definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"
  \<comment>\<open>Scott's axiom A3, "\<lfloor>P G\<rfloor>", is replaced by Gödel's generalised conjunction axiom Ax1Gen\<close>
  abbreviation "PosProps \<Phi> \<equiv> \<^bold>\<forall>\<phi>. \<Phi> \<phi> \<^bold>\<supset> P \<phi>"
  abbreviation "ConjOfPropsFrom \<phi> \<Phi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<phi> z \<^bold>\<leftrightarrow> (\<^bold>\<forall>\<psi>. \<Phi> \<psi> \<^bold>\<supset> \<psi> z))"
  axiomatization where Ax1Gen: "\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>" 
  \<comment>\<open>Written out: the smt proof of the Notes instantiates a property quantifier with a
    Skolem function of the world, which the hybrid-witness detector flags (RIGID) once it reads
    the whole proof.  The argument itself needs only Ax1Gen at the set of positive properties.\<close>
  lemma L: "\<lfloor>P G\<rfloor>"
  proof -
    have pos: "\<lfloor>PosProps P\<rfloor>" by blast
    have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
    show ?thesis
    proof
      fix w
      have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
        using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
      have 2: "PosProps P w" using pos by (rule spec)
      have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
      show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
    qed
  qed
  theorem Coro: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using T1 L by blast
  axiomatization where A4: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>"
  definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<phi> x \<^bold>\<and> (\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y))"
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  theorem T2: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
    proof -
      { fix w assume gx: "G x w"
        have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
        proof -
          fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
          show "P \<psi> w"
          proof (rule ccontr)
            assume "\<not> P \<psi> w"
            hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>] by blast
            hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
            thus False using px by simp
          qed
        qed
        have "(G Ess. x) w" unfolding Essence_def
        proof (rule conjI)
          show "G x w" by (rule gx)
        next
          show "(\<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w"
          proof (intro allI impI)
            fix \<psi> :: "e \<Rightarrow> \<sigma>" and v y
            assume px: "\<psi> x w" and wv: "w \<^bold>r v" and "y\<^bold>@v" and gy: "G y v"
            have "P \<psi> v" using pos[of \<psi>] px A4[of \<psi>] wv by blast
            thus "\<psi> y v" using gy unfolding God_def by blast
          qed
        qed
      }
      thus ?thesis by auto
    qed
  definition NecExist ("NE") where "NE x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"
  axiomatization where A5: "\<lfloor>P NE\<rfloor>"
  lemma True nitpick[satisfy] oops  \<comment>\<open>consistency check\<close>
  lemma L2: "\<lfloor>ConjOfPropsFrom (\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)) (\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z))))\<rfloor>" by (metis A1 L)
\<comment>\<open>AT EVERY WORLD AN ACTUAL GOD-LIKE BEING EXISTS, from Ax1Gen, A1 and A2 alone -- the argument
  of GoedelVariantHOML2inS4oneFile.G_ex, with A2 for Ax4 and A1 for Ax2a.  No frame condition.
  Counterpart of G_ex in Lean.\<close>
  lemma G_ex: "\<lfloor>\<^bold>\<exists>\<^sup>Ex. G x\<rfloor>" 
    proof -
      { fix w
        have "(\<^bold>\<exists>\<^sup>Ex. G x) w"
        proof (rule ccontr)
          assume A: "\<not>((\<^bold>\<exists>\<^sup>Ex. G x) w)"
          let ?\<chi> = "\<lambda>z::e. \<^bold>\<not>(\<^bold>\<exists>\<^sup>Ey. G y)"
          let ?\<Phi> = "\<lambda>\<psi>. (\<^bold>\<exists>\<^sup>Ey. G y) \<^bold>\<and> (P \<psi> \<^bold>\<or> \<^bold>\<box>(\<^bold>\<forall>z. \<psi> z \<^bold>\<leftrightarrow> \<^bold>\<not>(G z)))"
          have pos: "PosProps ?\<Phi> w" using A by auto
          have conj: "ConjOfPropsFrom ?\<chi> ?\<Phi> w" by (rule L2[THEN spec])
          have Pchi: "P ?\<chi> w" using Ax1Gen[of ?\<Phi> ?\<chi>] pos conj by blast
          have incl: "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. ?\<chi> y \<^bold>\<supset> (\<^bold>~G) y)) w" by auto
          have "P (\<^bold>~G) w" using A2[of ?\<chi> "\<^bold>~G"] Pchi incl by blast
          thus False using L A1[of G] by blast
        qed }
      thus ?thesis by auto
  qed
\<comment>\<open>T3 holds -- the question of [J75, Sect. 5.3].  Not only in S4: no frame condition is used.\<close>
  theorem T3: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using G_ex by blast
\<comment>\<open>Modal collapse, from G_ex and T2.  Counterpart of MC in Lean.\<close>
  lemma MC: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
    proof -
      { fix w assume pw: "\<phi> w"
        obtain g where g: "g\<^bold>@w \<and> G g w" using G_ex by blast
        hence ess: "(G Ess. g) w" using T2 by blast
        hence h: "(\<^bold>\<forall>\<psi>. \<psi> g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w" unfolding Essence_def by blast
        have incl: "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using h[THEN spec, of "\<lambda>y. \<phi>"] pw by blast
        have "(\<^bold>\<box>\<phi>) w" by (metis incl G_ex)
      }
      thus ?thesis by auto
    qed
\<comment>\<open>Every world accessible from w is w itself: the collapse applied to the nominal \<lambda>u. u = w,
  so a statement about the models and not of the modal object language.  Counterpart in Lean.\<close>
  lemma OneWorld: assumes "w\<^bold>rv" shows "v = w" 
    proof -
      have "(\<lambda>u. u = w) w" by simp
      hence "(\<^bold>\<box>(\<lambda>u. u = w)) w" using MC[of "\<lambda>u. u = w"] by blast
      thus "v = w" using assms by blast
    qed
\<comment>\<open>Written out on 29 October 2026, as the Lean module does it: the smt replay of this lemma
    substituted choice terms of the prover's own for property variables, which the detector,
    reading every rule since that day, counts.\<close>
  lemma Monotheism: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset>  x \<^bold>\<equiv> y\<rfloor>"
    proof -
      { fix w assume gx: "G x w" and gy: "G y w"
        have "(x \<^bold>\<equiv> y) w"
        proof (intro allI impI)
          fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
          have "P Q w"
          proof (rule ccontr)
            assume "\<not> P Q w"
            hence "P (\<^bold>~Q) w" using A1[of Q] by blast
            hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
            thus False using qx by simp
          qed
          thus "Q y w" using gy unfolding God_def by blast
        qed
      }
      thus ?thesis by auto
    qed
end


==> anc/OpenQuestions/lean/HybridProbes.lean <==
import OpenQuestions.Ax1GenTwoVariant2
import HybridProbesHelper
/-! # HybridProbes.lean
A mutation suite for the hybrid-witness detector (`audit/HybridAudit.lean`).  Every theorem named
`probe_…` substitutes a witness that leaves the modal object language and **must** be flagged;
every theorem named `clean_…` substitutes a term of the object language and **must not** be.
`audit/run_audit.py` runs the detector over this module on every audit and fails if either
expectation is missed, so that the suite is checked by the build, as the Nitpick `expect`
annotations of the Isabelle sessions are.  A third name, `whole_…`, marks a theorem the
whole-term mode (`#hybrid_all`) **must** flag, where the witness mode need not: the term outside
the object language stands inside a context or a hypothesis, which the witness mode traverses.  The cases are the evasions found in the reviews of the
note: nominals in η-reduced form, behind a definition, behind double negation or a `let`; the
accessibility relation applied partially and under the converse modality; satisfaction operators;
the difference modality and the Leibniz identity of worlds under a quantifier over worlds (the
universal and existential modalities and validity are terms of L and stand among the clean
witnesses); a quantifier of the embedding instantiated
at the type of worlds; a Skolem function of a world; a choice over worlds; a nominal inside an
auxiliary structure.  The counterpart for Isabelle is `audit/probes/HybridProbes.thy`.

The setting is that of `Ax1GenTwoVariant2` (imported); two probe axioms take a proposition and a
property, so that a witness can be handed over as an argument and nothing else. -/
/-- takes a proposition: the witness position for `σ` -/
axiom Probe (φ : σ) : ⌊φ →ᵐ φ⌋
/-- takes a property: the witness position for `τ` -/
axiom ProbeP (ψ : e → σ) : ⌊P ψ →ᵐ P ψ⌋
/-- the positivity of every member of a set of properties *simpliciter*, as the rigid reading of
the conjunction axiom states it (`Ax1GenRigidVariant2`) -/
def PosPropsR (Φ : (e → σ) → Prop) : σ := fun w => ∀ ψ, Φ ψ → P ψ w
/-- takes a set of properties *simpliciter*: the witness position for `(e → σ) → o` -/
axiom ProbeR (Φ : (e → σ) → Prop) : ⌊PosPropsR Φ →ᵐ PosPropsR Φ⌋

/-! ## Must be flagged -/

theorem probe_nominal (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ := Probe (fun u => u = w)
theorem probe_nominal_eta (w : i) : ⌊Eq w →ᵐ Eq w⌋ := Probe (Eq w)
def atWorld (w : i) : σ := fun u => u = w
theorem probe_nominal_def (w : i) : ⌊atWorld w →ᵐ atWorld w⌋ := Probe (atWorld w)
theorem probe_nominal_negneg (w : i) : ⌊(fun u => ¬¬(u = w)) →ᵐ (fun u => ¬¬(u = w))⌋ :=
  Probe (fun u => ¬¬(u = w))
theorem probe_nominal_let (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ :=
  let χ : σ := fun u => u = w
  Probe χ
theorem probe_nominal_ne (w : i) : ⌊(fun u => u ≠ w) →ᵐ (fun u => u ≠ w)⌋ := Probe (fun u => u ≠ w)
theorem probe_nominal_lifted (w v : i) : ⌊(w =ᵐ v) →ᵐ (w =ᵐ v)⌋ := Probe (w =ᵐ v)
theorem probe_nominal_leibniz (w v : i) : ⌊(w ≡ᵐ v) →ᵐ (w ≡ᵐ v)⌋ := Probe (w ≡ᵐ v)
theorem probe_nominal_point (x : e) (w : i) :
    ⌊P (fun z u => z = x ∧ u = w) →ᵐ P (fun z u => z = x ∧ u = w)⌋ := ProbeP (fun z u => z = x ∧ u = w)
/-- the same nominal behind an `abbrev`, the counterpart of the Isabelle suite's abbreviation -/
abbrev pt (x : e) (w : i) : e → σ := fun z u => z = x ∧ u = w
theorem probe_nominal_abbrev (x : e) (w : i) : ⌊P (pt x w) →ᵐ P (pt x w)⌋ := ProbeP (pt x w)
theorem probe_nominal_ite (w : i) :
    ⌊(fun u => if u = w then True else False) →ᵐ (fun u => if u = w then True else False)⌋ :=
  Probe (fun u => if u = w then True else False)
theorem probe_access_partial (w : i) : ⌊R w →ᵐ R w⌋ := Probe (R w)
theorem probe_access_converse (w : i) : ⌊P (fun _ u => w 𝗿 u) →ᵐ P (fun _ u => w 𝗿 u)⌋ :=
  ProbeP (fun _ u => w 𝗿 u)
theorem probe_satisfaction (φ : σ) (w : i) : ⌊(fun _ => φ w) →ᵐ (fun _ => φ w)⌋ := Probe (fun _ => φ w)
theorem probe_difference (φ : σ) : ⌊(fun w => ∃ u, u ≠ w ∧ φ u) →ᵐ (fun w => ∃ u, u ≠ w ∧ φ u)⌋ :=
  Probe (fun w => ∃ u, u ≠ w ∧ φ u)
theorem probe_worldq_leibniz : ⌊(fun u => ∃ v : i, ∀ ψ : σ, ψ v → ψ u) →ᵐ (fun u => ∃ v : i, ∀ ψ : σ, ψ v → ψ u)⌋ :=
  Probe (fun u => ∃ v : i, ∀ ψ : σ, ψ v → ψ u)
def below (u v : i) : Prop := ∀ ψ : σ, ψ v → ψ u
theorem probe_worldq_leibniz_def : ⌊(fun u => ∃ v : i, below u v) →ᵐ (fun u => ∃ v : i, below u v)⌋ :=
  Probe (fun u => ∃ v : i, below u v)
theorem probe_worldq_leibniz_redex :
    ⌊(fun u => ∃ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v) →ᵐ (fun u => ∃ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v)⌋ :=
  Probe (fun u => ∃ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v)
theorem probe_worldq_leibniz_all :
    ⌊(fun u => ∀ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v) →ᵐ (fun u => ∀ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v)⌋ :=
  Probe (fun u => ∀ v : i, (fun v' => ∀ ψ : σ, ψ v' → ψ u) v)
theorem probe_worldq_leibniz_valid :
    ⌊(fun u => ⌊fun v => ∀ ψ : σ, ψ v → ψ u⌋) →ᵐ (fun u => ⌊fun v => ∀ ψ : σ, ψ v → ψ u⌋)⌋ :=
  Probe (fun u => ⌊fun v => ∀ ψ : σ, ψ v → ψ u⌋)
theorem probe_universal_lifted (φ : i → σ) : ⌊(∀ᵐ (u : i), φ u) →ᵐ (∀ᵐ (u : i), φ u)⌋ := Probe (∀ᵐ (u : i), φ u)
theorem probe_existential_lifted (φ : i → σ) : ⌊(∃ᵐ (u : i), φ u) →ᵐ (∃ᵐ (u : i), φ u)⌋ :=
  Probe (∃ᵐ (u : i), φ u)
theorem probe_skolem (f : i → e → Prop) : ⌊P (fun x w => f w x) →ᵐ P (fun x w => f w x)⌋ :=
  ProbeP (fun x w => f w x)
theorem probe_choice (φ : σ) (h : ∃ v : i, φ v) :
    ⌊(fun _ => φ (Classical.choose h)) →ᵐ (fun _ => φ (Classical.choose h))⌋ :=
  Probe (fun _ => φ (Classical.choose h))
theorem probe_arbitrary_world : ⌊(fun u => u = Classical.ofNonempty) →ᵐ (fun u => u = Classical.ofNonempty)⌋ :=
  Probe (fun u => u = Classical.ofNonempty)
structure Wrapped where
  val : σ
def wrap (w : i) : Wrapped := ⟨fun u => u = w⟩
theorem probe_structure (w : i) : ⌊(wrap w).val →ᵐ (wrap w).val⌋ := Probe (wrap w).val

/-- a rigid set given by positivity at a fixed world: the satisfaction operator `@w P` -/
theorem probe_rigid_set (w : i) :
    ⌊PosPropsR (fun ψ => P ψ w) →ᵐ PosPropsR (fun ψ => P ψ w)⌋ := ProbeR (fun ψ => P ψ w)
/-- the same by a nominal inside the set -/
theorem probe_rigid_set_nominal (w : i) :
    ⌊PosPropsR (fun ψ => ψ = (fun _ u => u = w)) →ᵐ PosPropsR (fun ψ => ψ = (fun _ u => u = w))⌋ :=
  ProbeR (fun ψ => ψ = (fun _ u => u = w))

/-! The eight terms an external reader found that the earlier, pattern-based grammar let through
(the detector is a whitelist since).  Two worlds free in one subterm --- the Leibniz nominal of
the evaluation world inside a property, as an equation at `σ`, and a satisfaction operator at
the evaluation world inside a property; a world-indexed family as a parameter; a quantifier over
an irreducible type copy of `i`; a polymorphic definition instantiated at `i`; a proof hidden in
a `def` (audited and inherited like a theorem); and a declared Skolem function of a world. -/
theorem probe_leibniz_in_property :
    ⌊(fun u => P (fun _ v => ∀ ψ : σ, ψ v → ψ u) u) →ᵐ (fun u => P (fun _ v => ∀ ψ : σ, ψ v → ψ u) u)⌋ :=
  Probe (fun u => P (fun _ v => ∀ ψ : σ, ψ v → ψ u) u)
theorem probe_leibniz_eq_sigma :
    ⌊(fun u => (fun v => ∀ ψ : σ, ψ v → ψ u) = (fun _ => True)) →ᵐ
      (fun u => (fun v => ∀ ψ : σ, ψ v → ψ u) = (fun _ => True))⌋ :=
  Probe (fun u => (fun v => ∀ ψ : σ, ψ v → ψ u) = (fun _ => True))
theorem probe_satisfaction_in_property (φ : e → σ) (χ : σ) :
    ⌊(fun u => P (fun x v => φ x v ∧ χ u) u) →ᵐ (fun u => P (fun x v => φ x v ∧ χ u) u)⌋ :=
  Probe (fun u => P (fun x v => φ x v ∧ χ u) u)
theorem probe_family_parameter (φ : i → σ) : ⌊(fun u => φ u u) →ᵐ (fun u => φ u u)⌋ := Probe (fun u => φ u u)
@[irreducible] def WorldCopy := i
unseal WorldCopy in def ofCopy : WorldCopy → i := fun w => w
theorem probe_type_copy :
    ⌊(fun u => ∃ v : WorldCopy, ∀ ψ : σ, ψ (ofCopy v) → ψ u) →ᵐ
      (fun u => ∃ v : WorldCopy, ∀ ψ : σ, ψ (ofCopy v) → ψ u)⌋ :=
  Probe (fun u => ∃ v : WorldCopy, ∀ ψ : σ, ψ (ofCopy v) → ψ u)
def same {α : Type} (x y : α) : Prop := x = y
theorem probe_poly_def_at_worlds (w : i) : ⌊(fun u => same u w) →ᵐ (fun u => same u w)⌋ := Probe (fun u => same u w)
set_option linter.defProp false in
def hiddenProof (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ := Probe (fun u => u = w)
theorem probe_proof_in_def (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ := hiddenProof w
axiom skolemWorld : e → i
theorem probe_declared_skolem :
    ⌊(fun _ => ∀ x : e, existsAt x (skolemWorld x)) →ᵐ (fun _ => ∀ x : e, existsAt x (skolemWorld x))⌋ :=
  Probe (fun _ => ∀ x : e, existsAt x (skolemWorld x))

/-! ## Must not be flagged -/
theorem clean_universal (φ : σ) : ⌊(fun _ => ∀ u : i, φ u) →ᵐ (fun _ => ∀ u : i, φ u)⌋ :=
  Probe (fun _ => ∀ u : i, φ u)
theorem clean_existential (φ : σ) : ⌊(fun _ => ∃ u : i, φ u) →ᵐ (fun _ => ∃ u : i, φ u)⌋ :=
  Probe (fun _ => ∃ u : i, φ u)
theorem clean_valid (φ : σ) : ⌊(fun _ => ⌊φ⌋) →ᵐ (fun _ => ⌊φ⌋)⌋ := Probe (fun _ => ⌊φ⌋)
theorem clean_universal_lifted (φ : σ) : ⌊(∀ᵐ (v : i), (fun _ : i => φ v)) →ᵐ (∀ᵐ (v : i), (fun _ : i => φ v))⌋ :=
  Probe (∀ᵐ (v : i), (fun _ : i => φ v))

theorem clean_top_prop : ⌊⊤ᵐ →ᵐ ⊤ᵐ⌋ := Probe ⊤ᵐ
theorem clean_lifted_eq (x : e) : ⌊P (fun z => z =ᵐ x) →ᵐ P (fun z => z =ᵐ x)⌋ := ProbeP (fun z => z =ᵐ x)
theorem clean_raw_eq (x : e) : ⌊P (fun z _ => z = x) →ᵐ P (fun z _ => z = x)⌋ := ProbeP (fun z _ => z = x)
theorem clean_conj (φ ψ : σ) : ⌊(φ ∧ᵐ ψ) →ᵐ (φ ∧ᵐ ψ)⌋ := Probe (φ ∧ᵐ ψ)
theorem clean_box (φ : σ) : ⌊□φ →ᵐ □φ⌋ := Probe (□φ)
theorem clean_quant (x : e) :
    ⌊(∀ᵐ (ψ : e → σ), P ψ →ᵐ ψ x) →ᵐ (∀ᵐ (ψ : e → σ), P ψ →ᵐ ψ x)⌋ := Probe (∀ᵐ (ψ : e → σ), P ψ →ᵐ ψ x)
theorem clean_actualist (ψ : e → σ) : ⌊(∃ᴱ y, ψ y) →ᵐ (∃ᴱ y, ψ y)⌋ := Probe (∃ᴱ y, ψ y)
theorem clean_god : ⌊P G →ᵐ P G⌋ := ProbeP G
theorem clean_necexist : ⌊P E →ᵐ P E⌋ := ProbeP E
theorem clean_posprops (Φ : (e → σ) → σ) : ⌊PosProps Φ →ᵐ PosProps Φ⌋ := Probe (PosProps Φ)
/-- the globally positive properties, a rigid set given by an equation of the object language -/
theorem clean_rigid_set_global :
    ⌊PosPropsR (fun ψ => P ψ = ⊤ᵐ) →ᵐ PosPropsR (fun ψ => P ψ = ⊤ᵐ)⌋ := ProbeR (fun ψ => P ψ = ⊤ᵐ)
/-- a rigid set given by a property of the signature -/
theorem clean_rigid_set_sig : ⌊PosPropsR (fun ψ => ψ = G) →ᵐ PosPropsR (fun ψ => ψ = G)⌋ :=
  ProbeR (fun ψ => ψ = G)
theorem clean_raw_or (ψ : e → σ) :
    ⌊(TwoMembers (fun ψ' _ => ψ' = G ∨ ψ' = ψ) ∧ᵐ PosProps (fun ψ' _ => ψ' = G ∨ ψ' = ψ) ∧ᵐ
      ConjOfPropsFrom G (fun ψ' _ => ψ' = G ∨ ψ' = ψ)) →ᵐ P G⌋ :=
  Ax1GenTwo (fun ψ' _ => ψ' = G ∨ ψ' = ψ) G
theorem clean_individual : ⌊(fun _ : e => ⊤ᵐ) Classical.ofNonempty →ᵐ (fun _ : e => ⊤ᵐ) Classical.ofNonempty⌋ :=
  Probe ((fun _ : e => ⊤ᵐ) Classical.ofNonempty)
theorem clean_top : ⌊P (fun _ : e => ⊤ᵐ) →ᵐ P (fun _ : e => ⊤ᵐ)⌋ := ProbeP (fun _ : e => ⊤ᵐ)
theorem clean_neg_god : ⌊P ~ᵐG →ᵐ P ~ᵐG⌋ := ProbeP ~ᵐG
theorem clean_existsAt_lifted (z : e) : ⌊(∃ᴱ y, y =ᵐ z) →ᵐ (∃ᴱ y, y =ᵐ z)⌋ := Probe (∃ᴱ y, y =ᵐ z)
theorem clean_inclusion (φ ψ : e → σ) : ⌊(φ ⊃ᴺ ψ) →ᵐ (φ ⊃ᴺ ψ)⌋ := Probe (φ ⊃ᴺ ψ)
/-- equality at a lifted type is identity across all worlds, the global modality; it is a
connective of the Notes' language and is accepted -/
theorem clean_lifted_eq_prop (φ ψ : σ) : ⌊(φ =ᵐ ψ) →ᵐ (φ =ᵐ ψ)⌋ := Probe (φ =ᵐ ψ)
theorem clean_global_god : ⌊P (fun x => G x =ᵐ ⊤ᵐ) →ᵐ P (fun x => G x =ᵐ ⊤ᵐ)⌋ := ProbeP (fun x => G x =ᵐ ⊤ᵐ)

/-! ## Further probes (13 October 2026, reviewer): the evaluation world bound a second time
A second world variable bound by `λ` inside a witness, at a position other than the evaluation
position, is a quantifier over worlds without the quantifier: under the lifted inequality, under
a connective, through a `let`, or with a constant body.  A declared family constant is the
parameter case (`probe_family_parameter`) with a constant for the variable.  The internal-name
case is the `def` case (`probe_proof_in_def`) for a theorem Lean's audit skips by name. -/
theorem probe_leib_ne (φ : σ) :
    ⌊(fun u => ((fun v => φ v ∧ ∀ ψ : σ, ψ u → ψ v) ≠ᵐ ⊥ᵐ) u) →ᵐ
      (fun u => ((fun v => φ v ∧ ∀ ψ : σ, ψ u → ψ v) ≠ᵐ ⊥ᵐ) u)⌋ :=
  Probe (fun u => ((fun v => φ v ∧ ∀ ψ : σ, ψ u → ψ v) ≠ᵐ ⊥ᵐ) u)
theorem probe_leib_box :
    ⌊(fun u => Mbox (fun v => ∀ ψ : σ, ψ v → ψ u) u) →ᵐ (fun u => Mbox (fun v => ∀ ψ : σ, ψ v → ψ u) u)⌋ :=
  Probe (fun u => Mbox (fun v => ∀ ψ : σ, ψ v → ψ u) u)
theorem probe_leib_let :
    ⌊(fun u => let w := u; P (fun _ v => ∀ ψ : σ, ψ v → ψ w) u) →ᵐ
      (fun u => let w := u; P (fun _ v => ∀ ψ : σ, ψ v → ψ w) u)⌋ :=
  Probe (fun u => let w := u; P (fun _ v => ∀ ψ : σ, ψ v → ψ w) u)
theorem probe_lambda_world_const (φ ψ : σ) :
    ⌊(fun u => (fun _ : i => φ u) = (fun _ : i => ψ u)) →ᵐ (fun u => (fun _ : i => φ u) = (fun _ : i => ψ u))⌋ :=
  Probe (fun u => (fun _ : i => φ u) = (fun _ : i => ψ u))
axiom nomc : i → σ
theorem probe_family_const : ⌊(fun u => nomc u u) →ᵐ (fun u => nomc u u)⌋ := Probe (fun u => nomc u u)
theorem hiddenInternal._aux (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ := Probe (fun u => u = w)
theorem probe_via_internal (w : i) : ⌊(fun u => u = w) →ᵐ (fun u => u = w)⌋ := hiddenInternal._aux w

/-! ## What a tighter grammar must keep admitting
The η-expanded unfoldings of the connectives at the evaluation world, the global modality in
its spellings, propositional quantification including the difference modality it defines (a term
of `L`; what it says depends on the domain), parameters of individual and lifted type, and terms
of `L` behind a `let` or a definition. -/
theorem clean_conj_raw (φ ψ : σ) : ⌊(fun u => φ u ∧ ψ u) →ᵐ (fun u => φ u ∧ ψ u)⌋ := Probe (fun u => φ u ∧ ψ u)
theorem clean_exists_e_raw (φ : e → σ) :
    ⌊(fun u => ∃ y : e, φ y u) →ᵐ (fun u => ∃ y : e, φ y u)⌋ := Probe (fun u => ∃ y : e, φ y u)
theorem clean_box_eta (φ : σ) : ⌊(fun u => Mbox φ u) →ᵐ (fun u => Mbox φ u)⌋ := Probe (fun u => Mbox φ u)
theorem clean_universal_compound (φ ψ : σ) :
    ⌊(fun _ => ∀ v : i, (φ ∧ᵐ ψ) v) →ᵐ (fun _ => ∀ v : i, (φ ∧ᵐ ψ) v)⌋ := Probe (fun _ => ∀ v : i, (φ ∧ᵐ ψ) v)
theorem clean_existential_compound (φ ψ : σ) :
    ⌊(fun _ => ∃ v : i, (φ ∨ᵐ ψ) v) →ᵐ (fun _ => ∃ v : i, (φ ∨ᵐ ψ) v)⌋ := Probe (fun _ => ∃ v : i, (φ ∨ᵐ ψ) v)
theorem clean_valid_compound (φ ψ : σ) : ⌊(fun _ => ⌊φ →ᵐ ψ⌋) →ᵐ (fun _ => ⌊φ →ᵐ ψ⌋)⌋ := Probe (fun _ => ⌊φ →ᵐ ψ⌋)
theorem clean_global_box (φ : σ) : ⌊□(φ =ᵐ ⊤ᵐ) →ᵐ □(φ =ᵐ ⊤ᵐ)⌋ := Probe (□(φ =ᵐ ⊤ᵐ))
theorem clean_difference_in_L (φ : σ) :
    ⌊(∃ᵐ (ψ : σ), ¬ᵐψ ∧ᵐ ((ψ ∧ᵐ φ) ≠ᵐ ⊥ᵐ)) →ᵐ (∃ᵐ (ψ : σ), ¬ᵐψ ∧ᵐ ((ψ ∧ᵐ φ) ≠ᵐ ⊥ᵐ))⌋ :=
  Probe (∃ᵐ (ψ : σ), ¬ᵐψ ∧ᵐ ((ψ ∧ᵐ φ) ≠ᵐ ⊥ᵐ))
theorem clean_atom_in_L (ψ : σ) :
    ⌊((ψ ≠ᵐ ⊥ᵐ) ∧ᵐ (∀ᵐ (χ : σ), ((ψ ∧ᵐ χ) ≠ᵐ ⊥ᵐ) →ᵐ ((ψ ∧ᵐ ¬ᵐχ) =ᵐ ⊥ᵐ))) →ᵐ
      ((ψ ≠ᵐ ⊥ᵐ) ∧ᵐ (∀ᵐ (χ : σ), ((ψ ∧ᵐ χ) ≠ᵐ ⊥ᵐ) →ᵐ ((ψ ∧ᵐ ¬ᵐχ) =ᵐ ⊥ᵐ)))⌋ :=
  Probe ((ψ ≠ᵐ ⊥ᵐ) ∧ᵐ (∀ᵐ (χ : σ), ((ψ ∧ᵐ χ) ≠ᵐ ⊥ᵐ) →ᵐ ((ψ ∧ᵐ ¬ᵐχ) =ᵐ ⊥ᵐ)))
theorem clean_individual_param (x : e) (φ : e → σ) (χ : σ) :
    ⌊(fun u => χ u ∧ φ x u) →ᵐ (fun u => χ u ∧ φ x u)⌋ := Probe (fun u => χ u ∧ φ x u)
theorem clean_let_L (φ χ : σ) :
    ⌊(fun u => let ψ := φ ∧ᵐ χ; ψ u) →ᵐ (fun u => let ψ := φ ∧ᵐ χ; ψ u)⌋ := Probe (fun u => let ψ := φ ∧ᵐ χ; ψ u)
def conj2 (φ ψ : e → σ) : e → σ := φ ⬝ᵐ ψ
theorem clean_def_L (φ ψ : e → σ) : ⌊P (conj2 φ ψ) →ᵐ P (conj2 φ ψ)⌋ := ProbeP (conj2 φ ψ)
theorem clean_eq_at_tau :
    ⌊((fun x => G x) =ᵐ (fun _ : e => ⊤ᵐ)) →ᵐ ((fun x => G x) =ᵐ (fun _ : e => ⊤ᵐ))⌋ :=
  Probe ((fun x => G x) =ᵐ (fun _ : e => ⊤ᵐ))
theorem clean_exists_tau_raw : ⌊(fun u => ∃ ψ : e → σ, P ψ u) →ᵐ (fun u => ∃ ψ : e → σ, P ψ u)⌋ :=
  Probe (fun u => ∃ ψ : e → σ, P ψ u)
theorem clean_prop_quant_eval : ⌊(fun u => ∀ ψ : σ, ψ u → ψ u) →ᵐ (fun u => ∀ ψ : σ, ψ u → ψ u)⌋ :=
  Probe (fun u => ∀ ψ : σ, ψ u → ψ u)
/-- the example of Definition 1 itself: a rigid set given by validity -/
theorem clean_rigid_set_valid : ⌊PosPropsR (fun ψ => ⌊P ψ⌋) →ᵐ PosPropsR (fun ψ => ⌊P ψ⌋)⌋ :=
  ProbeR (fun ψ => ⌊P ψ⌋)

/-! ## Inheritance through an import -/
/-- `R_Id` of the imported module is hybrid (its witness is the nominal `fun u => u = w`); a
theorem that uses it inherits that through the import -/
theorem probe_inherit_import : ⌊(∀ᵐ (x : e), ∀ᵐ (y : e), (x =ᵐ y)) →ᵐ (∀ᵐ (x : e), ∀ᵐ (y : e), (x =ᵐ y))⌋ := by
  have _ : ∀ w v : i, w 𝗿 v → v = w := fun _ _ r => R_Id r
  exact Probe (∀ᵐ (x : e), ∀ᵐ (y : e), (x =ᵐ y))

/-- the raw Leibniz satisfaction operator at a free world; in Isabelle the world is schematic
after export and must not pass as a placeholder (the helper-import case of the Isabelle suite has
no Lean counterpart: Lean unfolds a definition wherever it comes from) -/
theorem probe_leibniz_free_world (w : i) :
    ⌊P (fun _ t => ∀ ψ : σ, ψ t → ψ w) →ᵐ P (fun _ t => ∀ ψ : σ, ψ t → ψ w)⌋ :=
  ProbeP (fun _ t => ∀ ψ : σ, ψ t → ψ w)

/-- a hybrid definition from a module outside the audited roots: the witness scan unfolds it and
flags the witness; the declaration check reports the import (`IMPORT HybridProbesHelper`) -/
theorem probe_helper_import (φ : σ) : ⌊existsOther φ →ᵐ existsOther φ⌋ := Probe (existsOther φ)

/-! ## The separating sentence
Every world lies in an atom, Example 21 of the article, proved as the embedding proves it: the
nominal `fun u => u = w` is the witness of the existential, and `Separation.thy` has the
L-general model in which the sentence fails.  Flagged NOMINAL RIGID. -/
theorem probe_atomicity :
    ⌊∃ᵐ (p : σ), (((p ≠ᵐ ⊥ᵐ) ∧ᵐ ¬ᵐ((p ∧ᵐ (∃ᵐ (q : σ), ¬ᵐq ∧ᵐ ((q ∧ᵐ p) ≠ᵐ ⊥ᵐ))) ≠ᵐ ⊥ᵐ)) ∧ᵐ p)⌋ := by
  intro w
  refine ⟨fun u => u = w, ?_⟩
  simp only [Mand, Mneg, Mprimneg, Mbot, Mexiposs]
  refine ⟨⟨fun h => by have := congrFun h w; simp at this, ?_⟩, trivial⟩
  intro h
  apply h
  funext u
  apply propext
  constructor
  · rintro ⟨rfl, q, hq, hne⟩
    apply hne
    funext u'
    apply propext
    constructor
    · rintro ⟨hqu', rfl⟩; exact hq hqu'
    · intro f; exact f.elim
  · intro f; exact f.elim

/-! ## The point of `congrFun` (29 October 2026, an external reader: B. Lindheim)
The detector gated the arguments of a list of meta heads by position and examined, under
`congrFun`, nothing.  A nominal handed over as the *point* at which the two sides of an equation
between predicates are applied --- the ∀-elimination inside extensionality, where the soundness
proposition of the article needs an element of the domain --- passed both modes.  The reader
proved the separating sentence of Example 21 that way (`probe_separating_congrfun`, his proof
with his definitions).  Since then the positions are read off the declared type of the head
(`schemaPositions` in `HybridAudit.lean`): a parameter of a library rule that is a function over
a type parameter (a body, a motive, a context, a continuation) or a side of an equation is
schematic and traversed; every other argument of a type of L is an instance and examined. -/
theorem probe_congrfun_point : ⌊∃ᵐ p : σ, p⌋ := fun u =>
  Classical.byContradiction fun H =>
    Eq.mp (congrFun (funext fun p : σ => propext ⟨fun hp : p u => H ⟨p, hp⟩, False.elim⟩ :
      (fun p : σ => p u) = fun _ => False) (Eq u)) rfl
/-- the reader's definitions: the difference-like modality of the separating sentence and its body -/
def lindDm (φ : σ) : σ := ∃ᵐ q : σ, ¬ᵐ q ∧ᵐ ((q ∧ᵐ φ) ≠ᵐ ⊥ᵐ)
def lindBody (p : σ) : σ := ((p ≠ᵐ ⊥ᵐ) ∧ᵐ ¬ᵐ ((p ∧ᵐ lindDm p) ≠ᵐ ⊥ᵐ)) ∧ᵐ p
/-- the nominal `Eq w` satisfies the body at `w` (the reader's proof) -/
theorem lindNominalBody (w : i) : lindBody (Eq w) w := by
  refine ⟨⟨fun h => ?_, fun h => ?_⟩, rfl⟩
  · exact (Eq.mp (congrFun h w) rfl : False)
  · apply h; funext v; apply propext; constructor
    · intro hv
      obtain ⟨hwv, hd⟩ := hv
      have hd' : ∃ q : σ, ¬ q v ∧ Mprimneg (Mand q (Eq w)) Mbot v := hd
      obtain ⟨q, hq, hq2⟩ := hd'
      apply hq2; funext u; apply propext; constructor
      · intro hu
        obtain ⟨hqu, hwu⟩ := hu
        exact (hq (Eq.mp (congrArg q (hwu.symm.trans hwv)) hqu)).elim
      · intro f; exact f.elim
    · intro f; exact f.elim
/-- the separating sentence --- every world lies in an atom --- with the nominal at the point of
`congrFun` and nowhere else (the reader's proof).  Flagged NOMINAL RIGID, as `probe_atomicity` is. -/
theorem probe_separating_congrfun : ⌊∃ᵐ p : σ, lindBody p⌋ := fun w =>
  Classical.byContradiction fun H =>
    Eq.mp (congrFun (funext fun p : σ => propext ⟨fun hp : lindBody p w => H ⟨p, hp⟩, False.elim⟩)
      (Eq w)) (lindNominalBody w)
/-- the nominal inside the context of `congrArg`: the context is schematic and traversed, and the
whole-term mode finds the nominal there, as the argument of the context's variable `F : σ → Prop` -/
theorem whole_congrarg_context : ⌊∃ᵐ p : σ, p⌋ := fun u =>
  Classical.byContradiction fun H =>
    Eq.mp (congrArg (fun F : σ → Prop => F (Eq u))
      (funext fun p : σ => propext ⟨fun hp : p u => H ⟨p, hp⟩, False.elim⟩ :
        (fun p : σ => p u) = fun _ => False)) rfl
/-- the same inside the motive of `Eq.ndrec` -/
theorem whole_ndrec_context : ⌊∃ᵐ p : σ, p⌋ := fun u =>
  Classical.byContradiction fun H =>
    @Eq.ndrec (σ → Prop) (fun p : σ => p u) (fun F => F (Eq u)) rfl (fun _ => False)
      (funext fun p : σ => propext ⟨fun hp : p u => H ⟨p, hp⟩, False.elim⟩)
/-- the separating sentence with the nominal inside the context of `congrArg` only, where the
witness mode traverses and does not examine: the same sentence as `probe_separating_congrfun`,
with no flagged instantiation; the whole-term mode finds it -/
theorem whole_separating_context : ⌊∃ᵐ p : σ, lindBody p⌋ := fun w =>
  Classical.byContradiction fun H =>
    Eq.mp (congrArg (fun F : σ → Prop => F (Eq w))
      (funext fun p : σ => propext ⟨fun hp : lindBody p w => H ⟨p, hp⟩, False.elim⟩ :
        (fun p : σ => lindBody p w) = fun _ => False)) (lindNominalBody w)
/-- the nominal handed to the signature constant `P` in a hypothesis: an element of the domain is
required there, and the whole-term mode, which reads hypotheses, finds it (so does the witness
mode here, through its rule for a λ at a top position; the Isabelle witness reading does not) -/
theorem whole_hyp_signature (w : i) (_h : P (fun _ : e => Eq w) w) : ⌊⊤ᵐ⌋ := fun _ => trivial

/-! What the rule must keep admitting: the sides of an equation and a context may mention the
evaluation world freely (`fun p : σ => p u` is a predicate on propositions at the world `u`, no
term of L) and are schematic, the point of `congrFun` is examined and passes when it is a term of
L, and the raw body of a modality is the body of a quantifier over worlds. -/
theorem clean_congrarg_sides (φ : σ) : ⌊φ →ᵐ φ⌋ := fun u h =>
  Eq.mp (congrArg (fun F : σ → Prop => F φ) (rfl : (fun p : σ => p u) = fun p => p u)) h
theorem clean_congrfun_point (φ χ : σ) : ⌊((φ ∧ᵐ χ) ∧ᵐ χ) →ᵐ (χ ∧ᵐ (φ ∧ᵐ χ))⌋ := fun u hc =>
  Eq.mp (congrFun (funext fun p : σ => propext ⟨fun h : (p ∧ᵐ χ) u => ⟨h.2, h.1⟩, fun h => ⟨h.2, h.1⟩⟩ :
    (fun p : σ => (p ∧ᵐ χ) u) = fun p => (χ ∧ᵐ p) u) (φ ∧ᵐ χ)) hc
theorem clean_dia_body (φ : σ) : ⌊Mdia φ →ᵐ Mdia φ⌋ := fun _ h =>
  Exists.elim h fun v hv => Exists.intro v hv


==> anc/OpenQuestions/lean/HybridProbesHelper.lean <==
import OpenQuestions.Ax1GenTwoVariant2
/-! A helper module imported by the mutation suite from outside the audited roots (`Notes`,
`OpenQuestions`, `HybridProbes`): its one definition is the difference modality, hybrid by
nature.  The witness scan unfolds a definition wherever it comes from and flags the witness
(`probe_helper_import`); the declaration check must report the import itself. -/
def existsOther (φ : σ) : σ := fun u => ∃ v, v ≠ u ∧ φ v


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenBoxScott.lean <==
/-! # Ax1GenBoxScott.lean
Scott's variant (Fig. 12 of [J75]) with axiom `A3` replaced by the generalised conjunction axiom, in
the weakened form the **weaker** `Ax1GenBox`, which requires the
members of the set `Φ` to be positive *and necessarily* positive.  Logic K; symmetry enters only as an explicit
hypothesis where [J75] uses it.  Purpose: to check that the intended argument of [J75] --- `L`,
`Th1`--`Th5` in KB, modal collapse in KB --- survives the weakening, while (as Nitpick shows in
`../isabelle/../alternatives/`) the trivialising consequences of `Ax1Gen` --- `G_ex`, `MC` in K,
`Th3` in S4 --- do not follow.  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Scott's variant with `Ax1GenBox` in place of `A3` -/

axiom P : (e → σ) → σ
axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋
axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋
theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1GenBox (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
theorem L : ⌊P G⌋ := fun w =>
  Ax1GenBox P G w ⟨⟨fun _ h => h, fun _ _ _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩
theorem Coro : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (L w)
axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h
theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom A5 : ⌊P NE⌋
theorem T3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨v, hv, x, _, hG⟩ := Coro w
  have h : (□(∃ᴱ y, G y)) v := hG NE (A5 v) G (T2 x v hG)
  let ⟨g, _, hGg⟩ := h w (symm w v hv)
  hGg NE (A5 w) G (T2 g w hGg)
theorem MC (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := T3 symm v w (symm w v hv)
  let ⟨z, hz, hGz⟩ := T3 symm w v hv
  (T2 g w hG).2 (fun _ => φ) hφ v hv z hz hGz

/-- The universal property is positive (`Φ := ∅`; the empty conjunction is `⊤`). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax1GenBox (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
    ⟨⟨fun _ h => h.elim, fun _ _ _ h => h.elim⟩, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩

/-- `Coro` from `Ax1GenBox` and `A1` alone, by the rigid sets `{G}` and `∅` (cf. `Th4_rigid`
in `Ax1GenBoxVariant2`); `A2` is not needed. -/
theorem Coro_rigid : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1GenBox (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
          fun v _ ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L v⟩,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    (A1 (fun _ => ⊥ᵐ) w).2 ((show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ PTop w) hbot

/-- `Ax1Gen` as the Notes state it implies the necessitated reading: `□(PosProps Φ)` is an
extra premiss the original does not need.  Counterpart of `Box_weaker` in the Isabelle session. -/
theorem Box_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨hpos, _⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenBoxVariant2.lean <==
/-! # Ax1GenBoxVariant2.lean
Variant 2 of Gödel's argument (modified essence, actualist quantifiers; Fig. 7 of [J75]) with the
generalised conjunction axiom `Ax1Gen` replaced by the **weaker** `Ax1GenBox`, which requires the
members of the set `Φ` to be positive *and necessarily* positive.  Logic K; symmetry enters only as an explicit
hypothesis where [J75] uses it.  Purpose: to check that the intended argument of [J75] --- `L`,
`Th1`--`Th5` in KB, modal collapse in KB --- survives the weakening, while (as Nitpick shows in
`../isabelle/../alternatives/`) the trivialising consequences of `Ax1Gen` --- `G_ex`, `MC` in K,
`Th3` in S4 --- do not follow.  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ



/-! ## Variant 2 with `Ax1GenBox` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

/-- `Th3` needs symmetry, here as a hypothesis (logic KB). -/
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))

/-- **The weakened axiom**: a conjunction of properties that are positive *and necessarily
positive* is positive.  (In K, `□PosProps Φ` alone would not imply `PosProps Φ`; both are
required, so that the axiom is a genuine weakening of `Ax1Gen`.) -/
axiom Ax1GenBox (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- `L` survives: `Φ := P`, both positivity conjuncts are trivial. -/
theorem L : ⌊P G⌋ := fun w =>
  Ax1GenBox P G w ⟨⟨fun _ h => h, fun _ _ _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩

/-- `Th4` as in [J75] (`Ax2a Ax4 L`), frame-free. -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L w, fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L w)

theorem Th5 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 symm w (Th4 w)

/-- Modal collapse in KB, as in [J75]. -/
theorem MC (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5 symm v w (symm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5 symm w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hzv hGz

/-- The universal and the empty property behave as before (`Φ := ∅`). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax1GenBox (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
    ⟨⟨fun _ h => h.elim, fun _ _ _ h => h.elim⟩, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1GenBox (fun _ => ⊥ᵐ) (fun _ => ⊥ᵐ) w
        ⟨⟨fun _ h => h.elim, fun _ _ _ h => h.elim⟩, fun v hv => (hn ⟨v, hv⟩).elim⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ PTop w⟩

/-- `Th4` from `Ax1GenBox` and `Ax2a` alone, by the port's proof through the rigid sets
`Φ := {G}` and `Φ := ∅`: the added premiss `□(PosProps {G})` is `□(P G)`, which `L` supplies
at every world.  So the emendation keeps the extensional content of `Ax1Gen` — the universal
property (the empty conjunction) is positive, and positivity is closed under necessary
coextension — and removes only the world-dependent sets of `G_ex`. -/
theorem Th4_rigid : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1GenBox (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
          fun v _ ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L v⟩,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ PTop w⟩

/-- `Ax1Gen` as the Notes state it implies the necessitated reading: `□(PosProps Φ)` is an
extra premiss the original does not need.  Counterpart of `Box_weaker` in the Isabelle session. -/
theorem Box_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨hpos, _⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-! ## The two restrictions combined
`Ax1GenBox` meets requirement (i) but fails (ii), since `□(PosProps {G})` is `□ P G`, which `L`
supplies; `Ax1GenTwo` meets (ii) but leaves the collapse frame-free, the world-dependence of `Φ`
being what produces it.  Taking both restrictions at once -- two different members *and*
necessarily positive ones -- meets (i), (ii) and blocks the collapse: the axiom has more premisses
than either, so it is implied by each, and every countermodel to a consequence of either carries
over.  Pointed out in a pre-submission review of the article. -/

def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

def Ax1GenBoxTwo : Prop := ∀ (Φ : (e → σ) → σ) (φ : e → σ),
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- The universal property is positive from `Ax3` and `Ax4`, with no conjunction axiom.  The
module's `PTop` takes the empty instance of `Ax1GenBox` instead, which the combination excludes,
so the next theorem must not use it. -/
theorem PTop_34 : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ _ => trivial⟩

/-- Requirement (i) for the combination: `L`, from `Ax2a`, `Ax3` and `Ax4`, frame-free.  Either
some positive property other than `⊤` exists at `w`, and `Φ := P` has two different members
there while `□(PosProps P)` is trivial; or `⊤` is the only positive property there, and then
everything is God-like, so `~ᵐG` cannot be positive. -/
theorem L_BoxTwo (h : Ax1GenBoxTwo) : ⌊P G⌋ := by
  intro w
  by_cases h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)
  · obtain ⟨ψ, hψ, hne⟩ := h2
    refine h P G w ⟨⟨⟨?_, ?_⟩, ?_⟩, ?_⟩
    · exact ⟨_, _, PTop_34 w, hψ, fun heq => hne heq.symm⟩
    · intro _ hp; exact hp
    · intro _ _ _ hp; exact hp
    · intro _ _ _ _; exact Iff.rfl
  · refine Classical.byContradiction fun hn => ?_
    have hG : ∀ x, G x w := fun x φ hφ =>
      Classical.byContradiction fun hx => h2 ⟨φ, hφ, fun heq => hx (heq ▸ trivial)⟩
    exact h2 ⟨~ᵐG, (Ax2a' G w).1 hn, fun heq =>
      (show (~ᵐG) (Classical.choice eNonempty) w from heq ▸ trivial) (hG _)⟩

/-- The combination is implied by `Ax1GenBox`: so every model of that reading is a model of this
one, and the countermodels of session `A` -- `G_ex` and `MC` in K, `Th3` and `Th5` in **S4** --
carry over.  The collapse is therefore blocked here too. -/
theorem BoxTwo_of_Box
    (hB : ∀ (Φ : (e → σ) → σ) (φ : e → σ),
      ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) : Ax1GenBoxTwo :=
  fun Φ φ w ⟨⟨⟨_, hp⟩, hb⟩, hc⟩ => hB Φ φ w ⟨⟨hp, hb⟩, hc⟩

/-- And by `Ax1GenTwo`: so the countermodels of session `I` -- to `Th4` and to the positivity of
the universal property from the conjunction axiom and `Ax2a` alone -- carry over, and
requirement (ii) holds. -/
theorem BoxTwo_of_Two
    (hT : ∀ (Φ : (e → σ) → σ) (φ : e → σ),
      ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) : Ax1GenBoxTwo :=
  fun Φ φ w ⟨⟨⟨ht, hp⟩, _⟩, hc⟩ => hT Φ φ w ⟨⟨ht, hp⟩, hc⟩

/-- `Th4`, `Th5` and the collapse in KB go through under the combination exactly as in [J75]:
they need `L` and nothing more of the conjunction axiom.  So the combination keeps what the
argument of the Notes needs, while the countermodels above keep the frame. -/
theorem Th4_BoxTwo (h : Ax1GenBoxTwo) : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_BoxTwo h w,
      fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L_BoxTwo h w)

theorem Th5_BoxTwo (h : Ax1GenBoxTwo) (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ :=
  fun w => Th3 symm w (Th4_BoxTwo h w)

theorem MC_BoxTwo (h : Ax1GenBoxTwo) (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5_BoxTwo h symm v w (symm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5_BoxTwo h symm w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hzv hGz


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenBoxVariant3.lean <==
/-! # Ax1GenBoxVariant3.lean
Variant 3 of Gödel's argument (original essence, modified necessary property inclusion; Fig. 8 of [J75]) with the
generalised conjunction axiom `Ax1Gen` replaced by the **weaker** `Ax1GenBox`, which requires the
members of the set `Φ` to be positive *and necessarily* positive.  Logic K; symmetry enters only as an explicit
hypothesis where [J75] uses it.  Purpose: to check that the intended argument of [J75] --- `L`,
`Th1`--`Th5` in KB, modal collapse in KB --- survives the weakening, while (as Nitpick shows in
`../isabelle/../alternatives/`) the trivialising consequences of `Ax1Gen` --- `G_ex`, `MC` in K,
`Th3` in S4 --- do not follow.  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3 with `Ax1GenBox` -/

axiom P : (e → σ) → σ
axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)
axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h
theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom Ax3 : ⌊P E⌋
theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1GenBox (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
theorem L : ⌊P G⌋ := fun w =>
  Ax1GenBox P G w ⟨⟨fun _ h => h, fun _ _ _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩
/-- The universal property is positive (`Φ := ∅`; the empty conjunction is `⊤`). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax1GenBox (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
    ⟨⟨fun _ h => h.elim, fun _ _ _ h => h.elim⟩, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩

/-- `Th4` from `Ax1GenBox` and `Ax2a` alone, where the AFP sources of [J75] postulate it: the
port's proof through the rigid sets `Φ := {G}` and `Φ := ∅` transfers, since the added premiss
`□(PosProps {G})` is `□(P G)`, supplied by `L` at every world.  The article's own route through
`Ax4` would need `G` non-empty, because the third variant's inclusion `⊃ᴺ` requires a non-empty
including property; the rigid instances of the conjunction axiom take its place. -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1GenBox (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
          fun v _ ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L v⟩,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ PTop w⟩

/-! ### In S4 the emendation is idle in variant 3
`OneWorld` of variant 3 uses `Ax2a`, `Ax3`, `Ax4` and reflexivity only --- no conjunction axiom.
In a one-world model the `□` in `Ax1GenBox` is idle, so `Ax1GenBox` yields `Ax1Gen`, and with
it everything the article derives from `Ax1Gen`.  The route passes through the nominal witnesses
of `NoNecExist`; hybrid-free derivations of these consequences under `Ax1GenBox` are not known.

Reflexivity is in fact dispensable in all five results below, and `Serial` is what shows it:
the one service reflexivity does is to supply a world at which to read off a box.  The
hypotheses and the `_S4` / `_of_refl` names are kept nonetheless, because the point of this
section is the question the article asks about S4, and because the counterpart searches of session
`alternatives/C` are run with S4 assumed.  Where the frame condition does matter --- the
hybrid-free results of the article and those under `Ax1GenTwo` --- it has been removed; see
`Serial` of `GoedelVariantHOML3inS4oneFile`, `Ax1GenTwoVariant3Th4` and
`Ax1GenTwoVariant3Plain`. -/

/-- Seriality from `Ax2a`, `Ax3` and `Ax4` alone: at a dead end every box is vacuously true, so
`Ax4` carries the positive `E` of `Ax3` to every property, against the exclusivity of `Ax2a`.
Recorded here for the remark above; the proofs below are left as they stand. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- A property with an instance is not the empty one. -/
theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)

theorem NoNecExist (refl : ∀ x, x 𝗿 x) {v w : i} (hvw : v ≠ w) (x : e) : ¬ E x w := fun hE =>
  (Classical.em (w 𝗿 v)).elim
    (fun hwv =>
      let φ : e → σ := fun z u => z = x ∧ u = w
      have ess : Ess φ x w := fun _ hψ _ _ =>
        ⟨fun h => (congrFun (congrFun h x) w ▸ (⟨rfl, rfl⟩ : φ x w) : ⊥ᵐ w),
         fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
      let ⟨_, _, _, hu⟩ := hE φ ess v hwv
      hvw hu)
    (fun hnwv =>
      let φ : e → σ := fun _ u => u = v
      have ess : Ess φ x w := fun _ _ _ hu =>
        ⟨fun h => (congrFun (congrFun h x) v ▸ (rfl : φ x v) : ⊥ᵐ v),
         fun _ _ huv => (hnwv (huv ▸ hu)).elim⟩
      let ⟨_, _, huv⟩ := hE φ ess w (refl w)
      hvw huv.symm)

theorem OneWorld (refl : ∀ x, x 𝗿 x) (u v : i) : u = v :=
  Classical.byContradiction fun huv =>
    have Eall : ∀ x w, ¬ E x w := fun x w =>
      if h : u = w then NoNecExist refl (fun hvw => huv (h.trans hvw.symm)) x
      else NoNecExist refl h x
    have Ebot : E = (fun _ : e => ⊥ᵐ) := funext fun x => funext fun w => propext ⟨Eall x w, False.elim⟩
    have PB : ∀ w, P (fun _ : e => ⊥ᵐ) w := fun w => Ebot ▸ Ax3 w
    have nPT : ∀ w, ¬ P (~ᵐ(fun _ : e => ⊥ᵐ)) w := fun w hp => (Ax2a _ w).2 ⟨PB w, hp⟩
    let χ : e → σ := fun _ u' => u' = u
    have n1 : χ ≠ (fun _ => ⊥ᵐ) := fun h => (congrFun (congrFun h (Classical.ofNonempty)) u ▸ (rfl : χ _ u) : ⊥ᵐ u)
    have n2 : (~ᵐχ) ≠ (fun _ => ⊥ᵐ) := fun h =>
      have hv : (~ᵐχ) (Classical.ofNonempty : e) v := fun (hvu : v = u) => huv hvu.symm
      (congrFun (congrFun h (Classical.ofNonempty : e)) v ▸ hv : ⊥ᵐ v)
    have inclT : ∀ (φ : e → σ) w, φ ≠ (fun _ => ⊥ᵐ) → (φ ⊃ᴺ ~ᵐ(fun _ : e => ⊥ᵐ)) w :=
      fun _ _ hne _ _ => ⟨hne, fun _ _ _ h => h⟩
    ((Ax2a χ u).1).elim
      (fun h => nPT u (Ax4 χ _ u ⟨h, inclT χ u n1⟩))
      (fun h => nPT u (Ax4 (~ᵐχ) _ u ⟨h, inclT (~ᵐχ) u n2⟩))

/-- With one world, `Ax1GenBox` gives back `Ax1Gen`. -/
theorem Ax1Gen_of_refl (refl : ∀ x, x 𝗿 x) (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := fun w ⟨hpos, hconj⟩ =>
  Ax1GenBox Φ φ w ⟨⟨hpos, fun v _ => OneWorld refl v w ▸ hpos⟩, hconj⟩

/-- Hence, in S4, necessary existence and modal collapse follow from `Ax1GenBox` in variant 3
--- via `OneWorld`, i.e. with nominals. -/
theorem Th5_S4 (refl : ∀ x, x 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ v := fun _ ⟨hex, _⟩ => (hA hex).elim
    have conj : ConjOfPropsFrom χ Φ v := fun u _ _z _ =>
      ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
       fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L u)⟩)⟩
    have Pχ : P χ v := Ax1Gen_of_refl refl Φ χ v ⟨pos, conj⟩
    have gneq : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty)) v ▸ (hA : χ _ v) : ⊥ᵐ v)
    have incl : (χ ⊃ᴺ ~ᵐG) v := fun _ _ => ⟨gneq, fun y hy hχ hG => hχ ⟨y, hy, hG⟩⟩
    (Ax2a G v).2 ⟨L v, Ax4 χ ~ᵐG v ⟨Pχ, incl⟩⟩

theorem MC_S4 (refl : ∀ x, x 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => OneWorld refl w v ▸ hφ

/-- `Ax1Gen` as the Notes state it implies the necessitated reading: `□(PosProps Φ)` is an
extra premiss the original does not need.  Counterpart of `Box_weaker` in the Isabelle session. -/
theorem Box_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨hpos, _⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenOneVariant2.lean <==
/-! # Ax1GenOneVariant2.lean
Variant 2 of Gödel's argument (modified essence, actualist quantifiers; Fig. 7 of [J75]) with the
generalised conjunction axiom read as "at least **one** conjunct" (`Ax1GenOne`): the set `Φ` must
be non-empty at the world of evaluation.  This excludes only the empty instance and keeps the
singleton one, and it changes nothing: `L`, `Th4`, `G_ex` at every world and modal collapse in K
all survive, by the same route as under `Ax1Gen`.  Counterpart of the Isabelle session
`alternatives/G`.  The two comparisons with `Ax1GenBox` that Nitpick left without a countermodel
there (`One_strictly_weaker`, `One_vs_Box`) are open here as well; `Box_vs_One` has a countermodel
there and is recorded as such.  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ



/-! ## Variant 2 with `Ax1GenOne` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

/-- `Th3` needs symmetry, here as a hypothesis (logic KB). -/
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))

/-- `Φ` has a member at the world of evaluation. -/
@[simp, grind] def NonEmptyS (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ, Φ ψ w

/-- **The conjunction axiom, one-conjunct reading**: a conjunction of at least one positive
property is positive.  Only the empty instance of `Ax1Gen` is excluded. -/
axiom Ax1GenOne (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

/-- `Ax1Gen` as the Notes state it implies the one-conjunct reading. -/
theorem One_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-- `L` survives: `Φ := P` is non-empty by `Ax3`. -/
theorem L_One : ⌊P G⌋ := fun w =>
  Ax1GenOne P G w ⟨⟨⟨E, Ax3 w⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩

theorem Th4_One : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_One w, fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L_One w)

/-- The universal property is positive without the empty instance: `Ax4` applied to `E`. -/
theorem PTop_One : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ _ => trivial⟩

/-- The trivialisation survives: the set of the Notes' `G_ex` proof, made non-empty by adding the
universal property, is a conjunction of positive properties wherever it is evaluated, so
`Ax1GenOne` applies where `Ax1Gen` did. -/
theorem G_ex_One : ⌊∃ᴱ x, G x⌋ := fun w => Classical.byContradiction fun N =>
  let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
  let Φ : (e → σ) → σ := fun ψ =>
    (ψ =ᵐ (fun _ : e => ⊤ᵐ)) ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))
  have ne : NonEmptyS Φ w := ⟨fun _ => ⊤ᵐ, Or.inl rfl⟩
  have pos : PosProps Φ w := fun ψ hψ =>
    hψ.elim (fun h => by simp only [Mprimeq] at h; subst h; exact PTop_One w) (fun h => (N h.1).elim)
  have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ =>
    ⟨fun hχ ψ hψ =>
       hψ.elim (fun h => by simp only [Mprimeq] at h; subst h; trivial) (fun h => (hχ h.1).elim),
     fun all ex =>
       have g : G z v := all G (Or.inr ⟨ex, Or.inl (L_One v)⟩)
       have ng : (~ᵐG) z v := all ~ᵐG (Or.inr ⟨ex, Or.inr (fun _ _ _ => Iff.rfl)⟩)
       ng g⟩
  have Pχ : P χ w := Ax1GenOne Φ χ w ⟨⟨ne, pos⟩, conj⟩
  have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hy hχ hG => hχ ⟨y, hy, hG⟩
  (Ax2a G w).2 ⟨L_One w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- Hence the collapse results in K, without a frame condition: the Isabelle session searched for
countermodels to `MC` in K and to `Th3` in S4 and found none; they are theorems. -/
theorem Th5_One : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ => G_ex_One v
theorem Th3_One : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun w _ => Th5_One w
theorem MC_One (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hGg⟩ := G_ex_One w
  let ⟨z, hz, hGz⟩ := G_ex_One v
  (Th1 g w hGg).2 (fun _ => φ) hφ v hv z hz hGz

/-! ### Comparisons with the other readings, as the Isabelle session records them
`Ax1GenOne → Ax1Gen` and `Ax1GenOne → Ax1GenBox`: no countermodel found, no proof either (the
one-conjunct reading has nothing to say about a set that is empty at the world of evaluation but
not at a successor).  `Ax1GenBox → Ax1GenOne`: a countermodel. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  openproblem
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ),
    ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by openproblem
example (_hBox : ∀ (Φ : (e → σ) → σ) (φ : e → σ),
      ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) :
    ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  countermodel


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenOneVariant3.lean <==
/-! # Ax1GenOneVariant3.lean
Variant 3 of Gödel's argument (Gödel's own essence, the non-emptiness clause of Fig. 8 of [J75]
inside necessary property inclusion, actualist quantifiers) with the generalised conjunction axiom
read as "at least **one** conjunct" (`Ax1GenOne`).  Counterpart of the Isabelle session
`alternatives/H`.  Two layers, kept apart as there: with a nominal witness the definitions of
variant 3 and `Ax2a`, `Ax3`, `Ax4` alone force a single world (`OneWorld`), and modal collapse
follows with no reading of the conjunction axiom at all; on top of that, `Ax1GenOne` makes every
individual actual, gives `P ⊤`, `G_ex`, `Th4`, and coincides with the full `Ax1Gen` and with
`Ax1GenBox` --- every statement the Isabelle session searched for a countermodel to, and found
none, is a theorem here.  Self-contained: own copy of the embedding, logic K. -/

attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3 with `Ax1GenOne` -/

axiom P : (e → σ) → σ
axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)
axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h
theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom Ax3 : ⌊P E⌋
theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- `Φ` has a member at the world of evaluation. -/
@[simp, grind] def NonEmptyS (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ, Φ ψ w

/-- **The conjunction axiom, one-conjunct reading**: only the empty instance of `Ax1Gen` is
excluded. -/
axiom Ax1GenOne (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem One_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-- `L` survives: `Φ := P` is non-empty by `Ax3`. -/
theorem L_One : ⌊P G⌋ := fun w =>
  Ax1GenOne P G w ⟨⟨⟨E, Ax3 w⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩

/-! ### First layer: the definitions alone force one world (no conjunction axiom) -/

theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- A property with an instance is not the empty one. -/
theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)

/-- The point property: `x` at `w`, and nothing else. -/
def Pt (x : e) (w : i) : e → σ := fun z u => z = x ∧ u = w

theorem PtNe (x : e) (w : i) : Pt x w ≠ (fun _ : e => ⊥ᵐ) := NeBot (⟨rfl, rfl⟩ : Pt x w x w)

/-- Every point property is an essence of its own subject. -/
theorem EssPt (x : e) (w : i) : Ess (Pt x w) x w :=
  fun _ hψ _ _ => ⟨PtNe x w, fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩

/-- A bearer of necessary existence has no successor but its own world. -/
theorem E_only_here {x : e} {w u : i} (ex : E x w) (r : w 𝗿 u) : u = w :=
  let ⟨_, _, _, hu⟩ := ex (Pt x w) (EssPt x w) u r; hu

theorem NoNecExist {v w : i} (hvw : v ≠ w) (x : e) : ¬ E x w := fun hE =>
  (Classical.em (w 𝗿 v)).elim
    (fun hwv => hvw (E_only_here hE hwv))
    (fun hnwv =>
      let φ : e → σ := fun _ u => u = v
      have ess : Ess φ x w := fun _ _ _ hu =>
        ⟨fun h => (congrFun (congrFun h x) v ▸ (rfl : φ x v) : ⊥ᵐ v),
         fun _ _ huv => (hnwv (huv ▸ hu)).elim⟩
      let ⟨t, ht⟩ := Serial w
      let ⟨_, _, htv⟩ := hE φ ess t ht
      (hnwv (htv ▸ ht)).elim)

/-- There is only one world.  No reading of the conjunction axiom is used. -/
theorem OneWorld (u v : i) : u = v :=
  Classical.byContradiction fun huv =>
    have Eall : ∀ x w, ¬ E x w := fun x w =>
      if h : u = w then NoNecExist (fun hvw => huv (h.trans hvw.symm)) x
      else NoNecExist h x
    have Ebot : E = (fun _ : e => ⊥ᵐ) :=
      funext fun x => funext fun w => propext ⟨Eall x w, False.elim⟩
    have PB : ∀ w, P (fun _ : e => ⊥ᵐ) w := fun w => Ebot ▸ Ax3 w
    have nPT : ∀ w, ¬ P (~ᵐ(fun _ : e => ⊥ᵐ)) w := fun w hp => (Ax2a _ w).2 ⟨PB w, hp⟩
    let χ : e → σ := fun _ u' => u' = u
    have n1 : χ ≠ (fun _ => ⊥ᵐ) := @NeBot χ (Classical.ofNonempty : e) u rfl
    have n2 : (~ᵐχ) ≠ (fun _ => ⊥ᵐ) :=
      @NeBot (~ᵐχ) (Classical.ofNonempty : e) v (fun (hvu : v = u) => huv hvu.symm)
    have inclT : ∀ (φ : e → σ) w, φ ≠ (fun _ => ⊥ᵐ) → (φ ⊃ᴺ ~ᵐ(fun _ : e => ⊥ᵐ)) w :=
      fun _ _ hne _ _ => ⟨hne, fun _ _ _ h => h⟩
    ((Ax2a χ u).1).elim
      (fun h => nPT u (Ax4 χ _ u ⟨h, inclT χ u n1⟩))
      (fun h => nPT u (Ax4 (~ᵐχ) _ u ⟨h, inclT (~ᵐχ) u n2⟩))

theorem succ_eq {w u : i} (_ : w 𝗿 u) : u = w := OneWorld u w
theorem refl_all (w : i) : w 𝗿 w := let ⟨v, hv⟩ := Serial w; (OneWorld v w) ▸ hv

/-- Modal collapse, from the one-world theorem alone. -/
theorem MC_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => (OneWorld w v) ▸ hφ
theorem MC_One (φ : σ) : ⌊φ →ᵐ □φ⌋ := MC_unconditional φ

/-! ### Second layer: what `Ax1GenOne` adds
The Isabelle session searched for countermodels to `P ⊤`, `¬P ⊥`, `Th4` and `G_ex` under
`Ax1GenOne` and found none; here they are derived, in three steps on top of `OneWorld`. -/

/-- (a) If the empty property is positive then every individual is actual at every world:
`Φ := {⊥}` makes "being non-actual" the conjunction of a singleton of positive properties. -/
theorem AllActual_of_PBot {w : i} (pb : P (fun _ : e => ⊥ᵐ) w) : ∀ (z : e) (u : i), z @ᵐ u :=
  Classical.byContradiction fun h =>
    let ν : e → σ := fun z u => ¬ z @ᵐ u
    have Pν : P ν w := Ax1GenOne (fun ψ' _ => ψ' = (fun _ : e => ⊥ᵐ)) ν w
      ⟨⟨⟨_, rfl⟩, fun _ hψ => hψ ▸ pb⟩,
       fun _ _ _ hz => ⟨fun hν => (hν hz).elim, fun all _ => all (fun _ => ⊥ᵐ) rfl⟩⟩
    have ne : ν ≠ (fun _ => ⊥ᵐ) := fun e => h fun z u =>
      Classical.byContradiction fun hn => (congrFun (congrFun e z) u ▸ (hn : ν z u) : ⊥ᵐ u)
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 ν ψ w ⟨Pν, fun _ _ => ⟨ne, fun _ hy hν => (hν hy).elim⟩⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- (b) And then necessary existence is the universal property. -/
theorem E_top_of_PBot {w : i} (pb : P (fun _ : e => ⊥ᵐ) w) : E = (fun _ : e => ⊤ᵐ) :=
  have act := AllActual_of_PBot pb
  funext fun x => funext fun u => propext ⟨fun _ => trivial, fun _ φ hess u' _ =>
    have ⟨ne, cl⟩ := hess (fun z _ => z = x) rfl u (refl_all u)
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun hn =>
      ne (funext fun z => funext fun t => propext ⟨fun h => hn ⟨z, t, h⟩, False.elim⟩)
    have hzu : φ z u := (OneWorld t u) ▸ hzt
    have hx : φ x u := (cl z (act z u) hzu) ▸ hzu
    ⟨x, act x u', (OneWorld u u') ▸ hx⟩⟩

/-- (c) So the empty property is not positive, and by `Ax2a` the universal one is. -/
theorem PTop_One_deriv : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  if pb : P (fun _ : e => ⊥ᵐ) w then (E_top_of_PBot pb) ▸ Ax3 w
  else (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸
    ((Ax2a (fun _ : e => ⊥ᵐ) w).1.resolve_left pb)

theorem NotPBot_One_deriv : ⌊¬ᵐ P (fun _ : e => ⊥ᵐ)⌋ := fun w pb =>
  (Ax2a (fun _ : e => ⊥ᵐ) w).2 ⟨pb,
    (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸ PTop_One_deriv w⟩

/-- Actualism collapses too: every individual is actual at every world. -/
theorem AllExist_One (y : e) (w : i) : y @ᵐ w := Classical.byContradiction fun h =>
  have Ene : E ≠ (fun _ : e => ⊥ᵐ) := fun e => NotPBot_One_deriv w (e ▸ Ax3 w)
  have ⟨x, u0, Ex⟩ : ∃ x u, E x u := Classical.byContradiction fun hn =>
    Ene (funext fun x => funext fun u => propext ⟨fun h => hn ⟨x, u, h⟩, False.elim⟩)
  have Exw : E x w := (OneWorld u0 w) ▸ Ex
  have ess : Ess (Pt y w) x w := fun _ _ u' r =>
    ⟨PtNe y w, fun y' hy' ⟨hyy, huw⟩ => by subst hyy; subst huw; exact (h hy').elim⟩
  let ⟨z, hz, hzy, _⟩ := Exw (Pt y w) ess w (refl_all w)
  h (hzy ▸ hz)

/-- `G_ex` and `Th4`: `L_One` gives `P G`, the empty property is not positive, so `G` is
non-empty; by the one-world theorem its bearer is God-like here, and actual. -/
theorem G_ex_One_deriv : ⌊∃ᴱ x, G x⌋ := fun w =>
  have Gne : G ≠ (fun _ : e => ⊥ᵐ) := fun e => NotPBot_One_deriv w (e ▸ L_One w)
  have ⟨g, t, hg⟩ : ∃ g t, G g t := Classical.byContradiction fun hn =>
    Gne (funext fun g => funext fun t => propext ⟨fun h => hn ⟨g, t, h⟩, False.elim⟩)
  ⟨g, AllExist_One g w, (OneWorld t w) ▸ hg⟩

theorem Th4_One_deriv : ⌊◇(∃ᴱ x, G x)⌋ := fun w => ⟨w, refl_all w, G_ex_One_deriv w⟩

/-- The one-conjunct reading gives back `Ax1Gen` as the Notes state it: a non-empty `Φ` is its
own case, and an empty one makes its conjunction hold of every actual individual --- hence, with
every individual actual and one world, of everything --- so the conjunction is the universal
property. -/
theorem One_gives_S (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := fun w ⟨pos, cj⟩ =>
  if hex : ∃ ψ, Φ ψ w then Ax1GenOne Φ φ w ⟨⟨hex, pos⟩, cj⟩
  else
    have allz : ∀ (z : e) (u : i), φ z u := fun z u =>
      (OneWorld w u) ▸ ((cj w (refl_all w) z (AllExist_One z w)).2 fun ψ hψ => (hex ⟨ψ, hψ⟩).elim)
    have hφ : φ = (fun _ : e => ⊤ᵐ) :=
      funext fun z => funext fun u => propext ⟨fun _ => trivial, fun _ => allz z u⟩
    hφ ▸ PTop_One_deriv w

/-- The three readings coincide in this variant: `Ax1GenBox` gives `Ax1GenOne` (with one world,
`□PosProps Φ` is `PosProps Φ`), and `Ax1GenOne` gives `Ax1GenBox` through `Ax1Gen`. -/
theorem Box_gives_One
    (hBox : ∀ (Φ : (e → σ) → σ) (φ : e → σ),
      ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, pos⟩, cj⟩ => hBox Φ φ w ⟨⟨pos, fun v _ => (OneWorld w v) ▸ pos⟩, cj⟩

theorem One_gives_Box (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨pos, _⟩, cj⟩ => One_gives_S Φ φ w ⟨pos, cj⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenRigidVariant2.lean <==
/-! # Ax1GenRigidVariant2.lean
Variant 2 of Gödel's argument (modified essence, actualist quantifiers; Fig. 7 of [J75]) with the
generalised conjunction axiom restricted to **rigid** sets of properties: `Φ` is a set of
properties simpliciter, not a world-dependent one (`Ax1GenR`).  Counterpart of the Isabelle session
`alternatives/B`.  `L` follows under this reading, in K, but the witness names a world (`L_R`); it
follows with a witness of the object language once positivity is world-independent
(`L_R_rigidpos`), and whether it follows outright is open.  With `L` added, the trivialising
consequences do not follow: `G_ex`, `MC` in K and `Th3` in S4 have genuine countermodels.
Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ



/-! ## Variant 2 with `Ax1GenR` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

/-- `Th3` needs symmetry, here as a hypothesis (logic KB). -/
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))


/-- The rigid reading: `Φ` is a set of properties, not a world-dependent one. -/
@[simp, grind] def PosPropsR (Φ : (e → σ) → Prop) : σ := fun w => ∀ ψ, Φ ψ → P ψ w
@[simp, grind] def ConjR (φ : e → σ) (Φ : (e → σ) → Prop) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (fun w => ∀ ψ, Φ ψ → ψ z w))
def Ax1GenR : Prop := ∀ (Φ : (e → σ) → Prop) (φ : e → σ), ⌊(PosPropsR Φ ∧ᵐ ConjR φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

/-! ### `L` under the rigid reading
It follows, in **K**, but not hybrid-free.  The article's witness `Φ := P` is unavailable, `P`
being world-dependent; what serves instead is `P` rigidified at the world of evaluation,
`{ψ | P ψ w}`, which is a set of properties simpliciter and so admissible here.  That term has
`w` bound outside it: it is the satisfaction operator `@_w P`.

The detector does not flag it, and cannot: under this reading `Φ` has type `(e → σ) → Prop`, a
set of properties simpliciter, which is not a world-lifted type, so the witness falls outside
what the criterion examines.  In the theories the article audits `Φ` is world-dependent,
`(e → σ) → σ`, and nothing escapes; a rigid set is the one shape the criterion does not reach.
Whether `L` follows here with a witness of the object language is open.
`L_R` was pointed out in a pre-submission review of the article; the gap in the criterion
came out of checking that claim. -/

/-- Along accessibility, positivity is constant (`Ax2a`, `Ax2b`). -/
theorem P_succ {w v : i} (hv : w 𝗿 v) (ψ : e → σ) : P ψ v → P ψ w := fun hPv =>
  Classical.byContradiction fun hn =>
    (Ax2a ψ v).2 ⟨hPv, Ax2b _ w ((Ax2a' ψ w).1 hn) v hv⟩

/-- `L` from the rigid reading, in **K**, with a satisfaction-operator witness. -/
theorem L_R (h : Ax1GenR) : ⌊P G⌋ := fun w =>
  h (fun ψ => P ψ w) G w ⟨fun _ hψ => hψ, fun v hv _ _ =>
    ⟨fun hG ψ hψw => hG ψ (Ax2b ψ w hψw v hv),
     fun hall ψ hψv => hall ψ (P_succ hv ψ hψv)⟩⟩
/-! ### A witness that names no world
The witness of `L_R` is `P` rigidified at the world of evaluation.  The object language has two
world-free descriptions of positivity, `A(P ψ)` and `E(P ψ)`, and both serve only if positivity is
the same set of properties at every world.  Given that, `L` follows with a witness of the object
language --- and, as `#print axioms` reports, from no axiom of the argument at all.

`Ax2b` and `P_succ` fix positivity across every pair of worlds the relation connects, in either
direction, so `RigidPos` holds wherever the frame is weakly connected (`RigidPos_of_link`).  It
does not follow from the axioms, with or without the reading assumed, so a countermodel must
leave the frame not weakly connected.  Being unrelated is not enough: two worlds that both see a
third agree on positivity all the same (`pos_of_common_succ`).
Whether `L` follows under this reading with no such condition is open: `Φ := {G}` makes the
premiss of the axiom its own conclusion, and `A(P ψ)`, `E(P ψ)` need positivity constant. -/

/-- Positivity is the same set of properties at every world. -/
def RigidPos : Prop := ∀ (ψ : e → σ) (u v : i), P ψ u → P ψ v

/-- The globally positive properties, `A(P ψ)`, written with the primitive equality of the
*Notes*, in which `φ = ⊤` is the global modality: a set of properties simpliciter, named without
a world, and so a witness of the object language.  Written instead as the raw world quantifier
`fun ψ => ∀ v, P ψ v` it denotes the same set and draws the detector's conservative `WORLDQ`
flag. -/
def PosGlobal : (e → σ) → Prop := fun ψ => P ψ = ⊤ᵐ

theorem posGlobal_at {ψ : e → σ} (h : PosGlobal ψ) (v : i) : P ψ v :=
  of_eq_true (congrFun h v)

theorem posGlobal_of {ψ : e → σ} (h : ∀ v, P ψ v) : PosGlobal ψ :=
  funext fun v => eq_true (h v)

/-- `L` from the rigid reading with a witness of the object language, given `RigidPos`. -/
theorem L_R_rigidpos (hr : RigidPos) (h : Ax1GenR) : ⌊P G⌋ := fun w =>
  h PosGlobal G w
    ⟨fun _ hψ => posGlobal_at hψ w,
     fun v _hv _z _hz =>
       ⟨fun hG ψ hψ => hG ψ (posGlobal_at hψ v),
        fun hall ψ hPv => hall ψ (posGlobal_of (fun u => hr ψ v u hPv))⟩⟩

/-- Two worlds that both see a third are unrelated in both directions and agree on positivity
all the same: what the condition turns on is weak connectedness, not relatedness. -/
theorem pos_of_common_succ {w v u : i} (hw : w 𝗿 u) (hv : v 𝗿 u) (ψ : e → σ) :
    P ψ w → P ψ v := fun h => P_succ hv ψ (Ax2b ψ w h u hw)

/-- Weak connectedness: the reflexive-transitive closure of accessibility read in either
direction.  Defined here rather than taken from a library, these modules importing none. -/
inductive Link : i → i → Prop
  | refl (a : i) : Link a a
  | fwd {a b c : i} : Link a b → b 𝗿 c → Link a c
  | bwd {a b c : i} : Link a b → c 𝗿 b → Link a c

/-- Positivity is constant on every weakly connected component (`Ax2a`, `Ax2b`). -/
theorem pos_link {ψ : e → σ} {w v : i} (h : Link w v) : P ψ w ↔ P ψ v := by
  induction h with
  | refl => exact Iff.rfl
  | fwd _ r ih => exact ih.trans ⟨fun p => Ax2b ψ _ p _ r, fun p => P_succ r ψ p⟩
  | bwd _ r ih => exact ih.trans ⟨fun p => P_succ r ψ p, fun p => Ax2b ψ _ p _ r⟩

/-- So a weakly connected frame gives the condition. -/
theorem RigidPos_of_link (h : ∀ u v : i, Link u v) : RigidPos :=
  fun ψ u v hP => (pos_link (ψ := ψ) (h u v)).1 hP

/-- The condition does not follow from the axioms. -/
example : RigidPos := by countermodel

/-- Nor does it follow with the rigid reading assumed. -/
example (_ : Ax1GenR) : RigidPos := by countermodel

/-- With `L` added: the trivialising consequences of `Ax1Gen` do not follow --- countermodels. -/
example (_ : Ax1GenR) (_ : ⌊P G⌋) : ⌊∃ᴱ x, G x⌋ := by countermodel
example (_ : Ax1GenR) (_ : ⌊P G⌋) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by countermodel
example (_ : Ax1GenR) (_ : ⌊P G⌋) (_ : ∀ x, x 𝗿 x) (_ : ∀ x y z, x 𝗿 y → y 𝗿 z → x 𝗿 z) :
    ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by countermodel

/-- The same three with `RigidPos` assumed: the condition that makes the witness object-level does
not trivialise the reading either. -/
example (_ : Ax1GenR) (_ : RigidPos) (_ : ⌊P G⌋) : ⌊∃ᴱ x, G x⌋ := by countermodel
example (_ : Ax1GenR) (_ : RigidPos) (_ : ⌊P G⌋) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by countermodel
example (_ : Ax1GenR) (_ : RigidPos) (_ : ⌊P G⌋) (_ : ∀ x, x 𝗿 x)
    (_ : ∀ x y z, x 𝗿 y → y 𝗿 z → x 𝗿 z) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by countermodel


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoScott.lean <==
/-! # Ax1GenTwoScott.lean
Scott's variant of Gödel's argument (Fig. 12 of [J75]) with Scott's axiom `A3` (`P G`) replaced
by the generalised conjunction axiom in the two-conjunct reading `Ax1GenTwo`: a conjunction of
**at least two different** positive properties is positive.  Logic K; symmetry enters only as
an explicit hypothesis where [J75] uses it.  Results: `L` survives (`L_Two`, from `A1`, `A2`,
`A5` and `Ax1GenTwo`), hence `Coro` and the argument of [J75] in KB; and the collapse of the
note --- an actual God-like being at every world, hence `T3` and modal collapse with no frame
condition --- at every world at which some property other than the universal one is positive
(`G_ex_Two_at`), so everywhere once every world has an actual individual (`G_ex_Two`,
`T3_Two`, `MC_Two`) --- which is a theorem here, hybrid-free (`ae_Two`), so all three hold
outright (`G_ex_Two_unconditional`, `T3_Two_unconditional`, `MC_Two_unconditional`).  This is
question 3 of [J75] under the two-conjunct reading.  Counterpart
of the Isabelle session `alternatives/J`.  Self-contained: own copy of the embedding, logic K. -/

attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Scott's variant with `Ax1GenTwo` in place of `A3` -/

axiom P : (e → σ) → σ
axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋
axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋
theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂
/-- **The conjunction axiom, two-conjunct reading**, in place of Scott's `A3`. -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h
theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom A5 : ⌊P NE⌋

/-- The universal property is positive, from `A5` and `A2` (no conjunction axiom). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  A2 NE (fun _ => ⊤ᵐ) w ⟨A5 w, fun _ _ _ _ _ => trivial⟩

/-- `L` survives.  Either two different positive properties exist at `w`, and `Φ := P` applies;
or `⊤` is the only positive property at `w`, so `G` holds of everything there and `~G` cannot
be positive, whence `P G` by `A1`. -/
theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      Classical.byContradiction fun hnG =>
        have h := congrFun (congrFun (one _ ((A1 G w).1 hnG)) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h))

/-- `Coro` as in [J75]: from `L` and `T1`. -/
theorem Coro_Two : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (L_Two w)

/-- `T3` in KB, as in [J75]. -/
theorem T3_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨v, hv, x, _, hG⟩ := Coro_Two w
  have h : (□(∃ᴱ y, G y)) v := hG NE (A5 v) G (T2 x v hG)
  let ⟨g, _, hGg⟩ := h w (symm w v hv)
  hGg NE (A5 w) G (T2 g w hGg)
/-- Modal collapse in KB, as in [J75]. -/
theorem MC_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := T3_KB symm v w (symm w v hv)
  let ⟨z, hz, hGz⟩ := T3_KB symm w v hv
  (T2 g w hG).2 (fun _ => φ) hφ v hv z hz hGz

/-! ### The collapse under `Ax1GenTwo`
The argument of `Ax1GenTwoVariant2`, with `A2` for `Ax4` and `A1` for `Ax2a`.  Fix a world `w`
at which some property `ψ` other than the universal one is positive, and suppose no actual
God-like being exists there.  The set `Φ` below has the two different members `⊤` and `ψ` at
`w`, both positive there; at a successor it is `{⊥}` where an actual God-like being exists and
`{⊤, ψ}` where none does, so its conjunction is `χ z = "no God-like being exists and ψ z"`.
`Ax1GenTwo` makes `χ` positive at `w`, `A2` turns that into `P ~G`, against `L_Two` and `A1`.
No frame condition is used. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᴱ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᴱ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (□(∀ᴱ y, χ y →ᵐ (~ᵐG) y)) w := fun _ _ y hy ⟨hnot, _⟩ hGy => hnot ⟨y, hy, hGy⟩
    (A1 G w).2 (A2 χ ~ᵐG w ⟨Pχ, incl⟩) (L_Two w)

/-- At the remaining worlds the universal property is the only positive one, and there every
individual is God-like. -/
theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- So at every world an actual God-like being exists, provided every world has an actual
individual.  No frame condition. -/
theorem G_ex_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else
    let ⟨x, hx⟩ := nonempty w
    ⟨x, hx, all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) x⟩

/-- Or provided necessary existence, positive by `A5`, is not the universal property. -/
theorem G_ex_Two_of_NE (hNE : NE ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᴱ x, G x⌋ := fun w =>
  G_ex_Two_at ⟨NE, A5 w, hNE⟩

/-- A property whose complement is the universal one is the empty one. -/
theorem OnlyTopNeg {φ : e → σ} (h : ~ᵐφ = (fun _ : e => ⊤ᵐ)) : φ = (fun _ : e => ⊥ᵐ) := by
  funext y v; apply propext; constructor
  · intro hφ
    have hn : (~ᵐφ) y v := by rw [h]; trivial
    exact hn hφ
  · intro hb; simp at hb

/-- At a world where the universal property is the only positive one, `A1` makes every
property the universal or the empty one. -/
theorem OnlyTopDichotomy {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (φ : e → σ) : φ = (fun _ : e => ⊤ᵐ) ∨ φ = (fun _ : e => ⊥ᵐ) :=
  Classical.byCases (fun hp : P φ w => Or.inl (onlytop φ hp))
    (fun hn => Or.inr (OnlyTopNeg (onlytop _ ((A1 φ w).1 hn))))

/-- **The condition of `G_ex_Two` is a theorem, hybrid-free.**  At a world where the universal
property is the only positive one, the dichotomy makes every property globally universal or
globally empty --- the object-language property "an actual God-like being exists", constant in
`x`, among them.  Globally empty contradicts `Coro_Two`, which is unconditional and hybrid-free;
so it is universal, and holds at the world itself.  No nominal is involved. -/
theorem ae_Two (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    have onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩
    (OnlyTopDichotomy onlytop (fun (_ : e) => (∃ᴱ y, G y))).elim
      (fun htop =>
        have hw : (∃ᴱ y, G y) w := by
          have := congrFun (congrFun htop (Classical.ofNonempty : e)) w
          simpa using this
        let ⟨y, hy, _⟩ := hw; ⟨y, hy⟩)
      (fun hbot =>
        let ⟨v, _, x, hx, hG⟩ := Coro_Two w
        have := congrFun (congrFun hbot (Classical.ofNonempty : e)) v
        absurd (show (∃ᴱ y, G y) v from ⟨x, hx, hG⟩) (by simpa using this))

/-- So an actual God-like being exists at every world, hybrid-free and with no condition. -/
theorem G_ex_Two_unconditional : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two

/-- Question 3 of [J75] under the two-conjunct reading: `T3`, with no frame condition. -/
theorem T3_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊□(∃ᴱ x, G x)⌋ :=
  fun _ v _ => G_ex_Two nonempty v
theorem MC_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hGg⟩ := G_ex_Two nonempty w
  let ⟨h, hhv, hGh⟩ := G_ex_Two nonempty v
  (T2 g w hGg).2 (fun _ => φ) hφ v hv h hhv hGh

/-- And both without the condition, since `ae_Two` is a theorem. -/
theorem T3_Two_unconditional : ⌊□(∃ᴱ x, G x)⌋ := T3_Two ae_Two
theorem MC_Two_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := MC_Two ae_Two φ

/-- `Ax1Gen` as the Notes state it implies the two-conjunct reading (the converse does not hold here: `Ax1GenTwo` is strictly weaker). -/
theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩



==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant2.lean <==
/-! # Ax1GenTwoVariant2.lean
Variant 2 of Gödel's argument (modified essence, actualist quantifiers; Fig. 7 of [J75]) with the
generalised conjunction axiom `Ax1Gen` read as Gödel's footnote suggests: a conjunction of **at
least two different** positive properties is positive (`Ax1GenTwo`).  Logic K; symmetry enters only
as an explicit hypothesis where [J75] uses it.  Results: `L` and `Th4` survive (via `Ax4`, as in
[J75]); the argument of [J75] in KB goes through; and the collapse of the article --- a God-like
being at every world, hence `Th3`, `Th5` and modal collapse with no frame condition --- follows
as soon as necessary existence is not the universal property, i.e. as soon as some individual at
some world lacks it (`G_ex_Two`).  Counterpart of the Isabelle session `alternatives/E`.
Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ



/-! ## Variant 2 with `Ax1GenTwo` -/

/-! ### Maintenance
`Ax1GenTwoVariant3Plain` gives `Ax4` the same plain inclusion and repeats nearly everything of
this module character for character: a change made here has to be made there as well, and a result
added here belongs there too.  Only four shared declarations differ --- `Ess`, `Th1`, `MC_KB` and
`MC_Two` --- all of them on the essence, which is what distinguishes the two variants. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

/-- `Th3` needs symmetry, here as a hypothesis (logic KB). -/
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))

/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading**: a conjunction of at least two different
positive properties is positive.  Weaker than `Ax1Gen`: the instances `Φ = ∅` and `Φ = {G}`
are excluded. -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- The reading keeps Gödel's own `Ax1`: with `Φ` the two-element set `{φ, ψ}` the axiom gives
the conjunction of a pair, and for `φ = ψ` the conjunction collapses.  So `Ax1` does not merely
stand beside `Ax1GenTwo`, it follows from it; what the restriction removes are the degenerate
instances, not the two-conjunct case Gödel's footnote is about. -/
theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z _ => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                      fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

/-- The universal property is positive, from `Ax3` and `Ax4` (no conjunction axiom). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ _ => trivial⟩

/-- What the singleton instance of `Ax1Gen` says -- that positivity is closed under necessary
coextension -- follows from `Ax4` alone: necessary coextension is necessary inclusion both ways.
No conjunction axiom is involved, under any reading. -/
theorem Singleton_of_Ax4 (ψ φ : e → σ) :
    ⌊(P ψ ∧ᵐ ConjOfPropsFrom φ (fun ψ' (_ : i) => ψ' = ψ)) →ᵐ P φ⌋ :=
  fun w ⟨hψ, hconj⟩ =>
    Ax4 ψ φ w ⟨hψ, fun v hv z hz hzψ => (hconj v hv z hz).2 (fun _ e => e ▸ hzψ)⟩

/-- And the singleton *instance* itself returns under the two-conjunct reading as soon as `Ax3`
and `Ax4` are there -- *provided the member is not the universal property*: padding `{ψ}` with
`⊤` gives two different members and the same conjunction, and that is exactly what `ψ = ⊤`
denies.  So what `Ax1GenTwo` takes away in variant 2 as a whole is the
singleton instance in the one case the padding cannot reach, where the member is `⊤` itself;
`G_ex_of_Singleton` below shows that case to be the one the *Notes*' own derivation of `G_ex`
needs, which is why the residue is not idle. -/
theorem Singleton_of_Two (ψ φ : e → σ) (hne : (fun _ : e => ⊤ᵐ) ≠ ψ) :
    ⌊(P ψ ∧ᵐ ConjOfPropsFrom φ (fun ψ' (_ : i) => ψ' = ψ)) →ᵐ P φ⌋ := by
  intro w ⟨hψ, hconj⟩
  refine Ax1GenTwo (fun ψ' (_ : i) => ψ' = (fun _ : e => ⊤ᵐ) ∨ ψ' = ψ) φ w ⟨⟨?_, ?_⟩, ?_⟩
  · exact ⟨_, _, Or.inl rfl, Or.inr rfl, hne⟩
  · intro ψ' h
    exact h.elim (fun e => e ▸ PTop w) (fun e => e ▸ hψ)
  · intro v hv z hz
    refine ⟨fun hφ ψ' h => h.elim (fun e => e ▸ trivial)
              (fun e => e ▸ (hconj v hv z hz).1 hφ ψ rfl), fun hall => ?_⟩
    exact (hconj v hv z hz).2 (fun _ e => e ▸ hall ψ (Or.inr rfl))

/-- The padding does not need `Φ` to be rigid: one member at the world of evaluation is enough,
which is the case the derivations here actually use. -/
theorem Singleton_of_Two_at {Φ : (e → σ) → σ} {φ ψ : e → σ} {w : i}
    (hne : ψ ≠ (fun _ : e => ⊤ᵐ)) (hΦ : ∀ χ, Φ χ w ↔ χ = ψ)
    (hpos : PosProps Φ w) (hc : ConjOfPropsFrom φ Φ w) : P φ w := by
  refine Ax1GenTwo (fun χ u => Φ χ u ∨ χ = (fun _ : e => ⊤ᵐ)) φ w ⟨⟨?_, ?_⟩, ?_⟩
  · exact ⟨ψ, _, Or.inl ((hΦ ψ).2 rfl), Or.inr rfl, hne⟩
  · intro χ h
    exact h.elim (fun m => hpos χ m) (fun e => e ▸ PTop w)
  · intro v hv z hz
    refine ⟨fun hφ χ h => h.elim (fun m => (hc v hv z hz).1 hφ χ m) (fun e => e ▸ trivial),
            fun hall => (hc v hv z hz).2 (fun χ m => hall χ (Or.inl m))⟩

/-- And the two degenerate instances of `Ax1Gen` leave a single residue: the empty instance and
the singleton `{⊤}` say the same thing, both making the conjunction true of every actual
individual at every successor.  The instance the padding cannot reach is therefore the empty one
under another name.  Stated for arbitrary `Φ` and `Ψ`, empty and `{⊤}` only where the clause
looks --- world-dependence is immaterial --- and the rigid sets are the special case.  No axiom
is involved. -/
theorem Conj_empty_iff_top {Φ Ψ : (e → σ) → σ} {φ : e → σ} {w : i}
    (hΦ : ∀ v, w 𝗿 v → ∀ χ, ¬ Φ χ v)
    (hΨ : ∀ v, w 𝗿 v → ∀ χ, Ψ χ v ↔ χ = (fun _ : e => ⊤ᵐ)) :
    ConjOfPropsFrom φ Φ w ↔ ConjOfPropsFrom φ Ψ w :=
  ⟨fun h v hv z hz =>
     ⟨fun _ χ m => ((hΨ v hv χ).1 m) ▸ trivial,
      fun _ => (h v hv z hz).2 (fun χ m => absurd m (hΦ v hv χ))⟩,
   fun h v hv z hz =>
     ⟨fun _ χ m => absurd m (hΦ v hv χ),
      fun _ => (h v hv z hz).2 (fun χ m => ((hΨ v hv χ).1 m) ▸ trivial)⟩⟩

/-- The world-dependent singleton instance of the conjunction axiom: `Φ` has exactly one member
at the world of evaluation.  This is what `Singleton_of_Two` recovers for every member but `⊤`. -/
def SingletonInst : Prop := ∀ (Φ : (e → σ) → σ) (φ ψ : e → σ) (w : i),
  (∀ χ, Φ χ w ↔ χ = ψ) → PosProps Φ w → ConjOfPropsFrom φ Φ w → P φ w

/-- `L` survives.  Either two different positive properties exist at `w`, and `Φ := P` applies;
or `⊤` is the only positive property at `w`, so `G` holds of everything there and `~G` cannot be
positive. -/
theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

/-- **Why the one excluded instance is the consequential one.**  With the singleton instance
unrestricted, the *Notes*' own derivation of `G_ex` goes through verbatim: the empty set at `w`
is replaced by `{⊤}`, which `PTop` makes positive, and `{⊥}` serves at the worlds where a
God-like being does exist.  So `G_ex` is unconditional in K, hybrid-free, and the residue of
`Ax1GenTwo` is exactly whether a singleton with `⊤` for its member at the world of evaluation is
licensed --- the same world `G_ex_Two_at` leaves aside, where `⊤` is the only positive property
and no second member is to be had. -/
theorem G_ex_of_Singleton (hS : SingletonInst) : ⌊∃ᴱ x, G x⌋ := fun w =>
  Classical.byContradiction fun hno =>
    let χ : e → σ := fun _ u => ¬ (∃ᴱ x, G x) u
    let Φ : (e → σ) → σ := fun ψ u =>
      (ψ = (fun _ : e => ⊤ᵐ) ∧ ¬ (∃ᴱ x, G x) u) ∨ (ψ = (fun _ : e => ⊥ᵐ) ∧ (∃ᴱ x, G x) u)
    have hΦ : ∀ ψ, Φ ψ w ↔ ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ => ⟨fun h => h.elim (fun a => a.1) (fun a => absurd a.2 hno),
                fun h => Or.inl ⟨h, hno⟩⟩
    have hpos : PosProps Φ w := fun ψ hψ => ((hΦ ψ).1 hψ) ▸ PTop w
    have hc : ConjOfPropsFrom χ Φ w := fun v _ z _ =>
      Classical.byCases (p := (∃ᴱ x, G x) v)
        (fun hG => ⟨fun h => absurd hG h,
                    fun hall => (hall (fun _ : e => ⊥ᵐ) (Or.inr ⟨rfl, hG⟩)).elim⟩)
        (fun hG => ⟨fun _ ψ hψ => hψ.elim (fun a => a.1 ▸ trivial) (fun a => absurd a.2 hG),
                    fun _ => hG⟩)
    (Ax2a G w).2 ⟨L_Two w,
      Ax4 χ ~ᵐG w ⟨hS Φ χ _ w hΦ hpos hc, fun v _ y hy hχy hGy => hχy ⟨y, hy, hGy⟩⟩⟩

/-- `Th4` as in [J75]: `Ax2a`, `Ax4`, `L`; frame-free. -/
theorem Th4_Two : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_Two w, fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L_Two w)

theorem Th5_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 symm w (Th4_Two w)

/-- Modal collapse in KB, as in [J75]. -/
theorem MC_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5_KB symm v w (symm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5_KB symm w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hzv hGz

/-! ### The collapse under `Ax1GenTwo`
Fix a world `w` at which some property other than the universal one is positive, and suppose
no actual God-like being exists there.  With `ψ` such a property, put

    χ  = fun z => ¬(∃ᴱ y, G y) ∧ ψ z
    Φ  = fun ψ' => (¬(∃ᴱ y, G y) ∧ (ψ' = ⊤ ∨ ψ' = ψ)) ∨ ((∃ᴱ y, G y) ∧ ψ' = ⊥)

At `w` the set `Φ` has the two different members `⊤` and `ψ`, both positive there.  At a
successor `v`: where an actual God-like being exists, `Φ` is `{⊥}` and its conjunction holds
of nothing, as does `χ`; where none exists, `Φ` is `{⊤, ψ}` and its conjunction is `ψ z`,
which is `χ z`.  So `Ax1GenTwo` makes `χ` positive at `w`, `Ax4` turns it into `P ~G`, and
`L_Two` with `Ax2a` gives a contradiction.  No frame condition is used. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᴱ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᴱ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z hz => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hy ⟨hnot, _⟩ hGy => hnot ⟨y, hy, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- At the remaining worlds the universal property is the only positive one, and there every
individual is God-like: `G x` says that `x` has every positive property. -/
theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- So at every world an actual God-like being exists, provided every world has an actual
individual.  No frame condition, and no proviso on necessary existence. -/
theorem G_ex_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else
    let ⟨x, hx⟩ := nonempty w
    ⟨x, hx, all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) x⟩

/-- The earlier form: necessary existence is positive (`Ax3`), so if it is not the universal
property it witnesses `h2` at every world. -/
theorem G_ex_Two_of_E (hE : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᴱ x, G x⌋ := fun w =>
  G_ex_Two_at ⟨E, Ax3 w, hE⟩

theorem Th5_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊□(∃ᴱ x, G x)⌋ :=
  fun _ v _ => G_ex_Two nonempty v
/-- `Th3` is the consequent of `Th5` with an antecedent added, so it follows by weakening; the
*Notes*' own `Th5` runs the other way, from `Th3` and `Th4`. -/
theorem Th3_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ :=
  fun w _ => Th5_Two nonempty w
theorem MC_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hGg⟩ := G_ex_Two nonempty w
  let ⟨h, hhv, hGh⟩ := G_ex_Two nonempty v
  (Th1 g w hGg).2 (fun _ => φ) hφ v hv h hhv hGh

/-! ### The remaining results of the *Notes* that consume `Ax1Gen`
`PosProps'` and `NegProps` consume it in variant 3 but not here; `PisFilter` and `PisUFilter`
consume it in both, through modal collapse.  Under `Ax1GenTwo` the collapse is `MC_Two`, so the
two filter results return under its condition. -/

@[simp, grind] def Element (φ : τ) (S : τ → σ) : σ := S φ
@[simp, grind] def EmptySet : τ := fun _ => ⊥ᵐ
@[simp, grind] def UniversalSet : τ := fun _ => ⊤ᵐ
@[simp, grind] def SubsetE (φ ψ : τ) : σ := ∀ᴱ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def Intersection (φ ψ : τ) : τ := fun x => (φ x) ∧ᵐ (ψ x)
@[simp, grind] def Inverse (ψ : τ) : τ := fun x => ¬ᵐ(ψ x)
infix:90 " ∈ᵐ " => Element
notation:max "∅ᵐ" => EmptySet
notation:max "Uᵐ" => UniversalSet
infix:80 " ⊆ᴱ " => SubsetE
infix:91 " ⊓ᵐ " => Intersection
prefix:max "⁻" => Inverse

@[simp, grind] def Filter (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᴱ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilter (Φ : τ → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)

/-- `Ax4` applied to `G`, with the plain inclusion: no non-emptiness side condition needed. -/
theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, x @ᵐ v → G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L_Two w, fun v hv => h v hv⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ _ => rfl)⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩

theorem PisFilter (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, MC_Two nonempty (∀ᴱ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter nonempty w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

/-! ## The world left aside, and what a nominal shows about it
Counterparts of the second half of the Isabelle session `alternatives/E`.  `G_ex_Two` above needs
every world to have an actual individual.  That condition is a theorem, and hybrid-free
(`ae_Two` below): the dichotomy of a world where the universal property is the only positive one
decides the object-language property "an actual God-like being exists" globally, and `Th4_Two`
rules out the empty side.  What a nominal adds is more: the definitions force one world
(`OneWorld`), the accessibility relation is the identity (`R_Id`), and `Ax1GenTwo` gives back
the full `Ax1Gen` (`Ax1Gen_of_Two`).  Every step from `OneWorld` on passes through a nominal,
and the detector flags it; `ae_Two` and `G_ex_Two_unconditional` it certifies. -/

/-- `Ax1Gen` as the Notes state it implies the two-conjunct reading (the converse of
`Ax1Gen_of_Two` below). -/
theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-- Every world has a successor: from `Ax2a`, `Ax3` and `Ax4` alone. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v := Classical.byContradiction fun dead =>
  have all : ∀ ψ : e → σ, P ψ w := fun ψ => Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
  (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- Step 1a: a property whose complement is the universal one is the empty one. -/
theorem OnlyTopNeg {φ : e → σ} (h : ~ᵐφ = (fun _ : e => ⊤ᵐ)) : φ = (fun _ : e => ⊥ᵐ) := by
  funext y v; apply propext; constructor
  · intro hφ
    have hn : (~ᵐφ) y v := by rw [h]; trivial
    exact hn hφ
  · intro hb; simp at hb

/-- Step 1: at a world where the universal property is the only positive one, `Ax2a` makes
every property the universal or the empty one. -/
theorem OnlyTopDichotomy {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (φ : e → σ) : φ = (fun _ : e => ⊤ᵐ) ∨ φ = (fun _ : e => ⊥ᵐ) :=
  ((Ax2a φ w).1).elim (fun hp => Or.inl (onlytop φ hp))
    (fun hn => Or.inr (OnlyTopNeg (onlytop _ hn)))

/-- **The condition of `G_ex_Two` is a theorem, hybrid-free.**  At a world where the universal
property is the only positive one, the dichotomy makes every property globally universal or
globally empty --- the object-language property "an actual God-like being exists", constant in
`x`, among them.  Globally empty contradicts `Th4_Two`, which is unconditional and hybrid-free;
so it is universal, and holds at the world itself.  No nominal: the one-world argument below is
not needed for this. -/
theorem ae_Two (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    have onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩
    (OnlyTopDichotomy onlytop (fun (_ : e) => (∃ᴱ y, G y))).elim
      (fun htop =>
        have hw : (∃ᴱ y, G y) w := by
          have := congrFun (congrFun htop (Classical.ofNonempty : e)) w
          simpa using this
        let ⟨y, hy, _⟩ := hw; ⟨y, hy⟩)
      (fun hbot =>
        let ⟨v, _, x, hx, hG⟩ := Th4_Two w
        have := congrFun (congrFun hbot (Classical.ofNonempty : e)) v
        absurd (show (∃ᴱ y, G y) v from ⟨x, hx, hG⟩) (by simpa using this))

/-- So an actual God-like being exists at every world, hybrid-free and with no condition. -/
theorem G_ex_Two_unconditional : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two
/-- Every result stated above under the hypothesis that every world has an actual individual
holds outright, `ae_Two` discharging it. -/
theorem Th5_Two_unconditional : ⌊□(∃ᴱ x, G x)⌋ := Th5_Two ae_Two
theorem Th3_Two_unconditional : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := Th3_Two ae_Two
theorem MC_Two_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := MC_Two ae_Two φ
theorem PisFilter_unconditional : ⌊Filter P⌋ := PisFilter ae_Two
theorem PisUFilter_unconditional : ⌊UFilter P⌋ := PisUFilter ae_Two

/-- Step 2: hence there is only one world --- "the world is `u`" is a property that is neither
the universal nor the empty one as soon as two worlds differ.  The nominal `fun _ t => t = u`. -/
theorem OneWorld {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (u v : i) :
    u = v :=
  Classical.byContradiction fun ne =>
    (OnlyTopDichotomy onlytop (fun (_ : e) (t : i) => t = u)).elim
      (fun h => ne (by
        have := congrFun (congrFun h (Classical.ofNonempty : e)) v
        simp at this
        exact this.symm))
      (fun h => by
        have := congrFun (congrFun h (Classical.ofNonempty : e)) u
        simp at this)

/-- Step 3: the world left aside cannot have an empty domain.  With one world and nothing
actual, the universal property is an essence of everything, so necessary existence fails of
everything, against `Ax3`.  `Ax1GenTwo` is not used. -/
theorem only_top_and_empty_domain_False {w : i}
    (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (empty : ¬ ∃ x : e, x @ᵐ w) :
    False :=
  have ow : ∀ u v : i, u = v := OneWorld onlytop
  have wrw : w 𝗿 w := let ⟨v, hv⟩ := Serial w; (ow v w) ▸ hv
  have noact : ∀ (y : e) (v : i), ¬ y @ᵐ v := fun y v hy => empty ⟨y, (ow v w) ▸ hy⟩
  have ess : ∀ x : e, Ess (fun _ => ⊤ᵐ) x w :=
    fun _ => ⟨trivial, fun _ _ v _ y hy _ => (noact y v hy).elim⟩
  have nE : ∀ x : e, ¬ E x w := fun x hE =>
    let ⟨z, hz, _⟩ := hE (fun _ => ⊤ᵐ) (ess x) w wrw
    noact z w hz
  have hE : E = (fun _ : e => ⊤ᵐ) := onlytop E (Ax3 w)
  nE (Classical.ofNonempty : e) (by simp [hE])

/-- Step 4: the nominal route to the same condition, kept for the record --- `ae_Two` above
reaches it without the one-world argument. -/
theorem ae_Two_nominal (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    Classical.byContradiction fun empty =>
      only_top_and_empty_domain_False
        (fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩) empty

theorem G_ex_Two_unconditional_nominal : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two_nominal

theorem actual_everywhere : ∀ w : i, ∃ x : e, x @ᵐ w := ae_Two

theorem only_top_and_empty_domain {w : i}
    (o : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (n : ¬ ∃ x : e, x @ᵐ w) : False :=
  only_top_and_empty_domain_False o n

/-- Step 5: modal collapse at the proposition "the world is `w`" --- the nominal `fun u => u = w`
--- says that `w` is its own only successor. -/
theorem R_Id {w v : i} (r : w 𝗿 v) : v = w :=
  MC_Two ae_Two (fun u => u = w) w rfl v r

theorem ReflR (w : i) : w 𝗿 w := let ⟨_, hv⟩ := Serial w; (R_Id hv) ▸ hv

theorem FrRefl_Two : ∀ w : i, w 𝗿 w := ReflR

theorem Id_Two {w v : i} : w 𝗿 v ↔ v = w := ⟨R_Id, fun h => h ▸ ReflR w⟩

/-- Step 6: with `R` the identity, `ConjOfPropsFrom φ Φ` at `w` says that `φ` and the
conjunction of the members of `Φ` at `w` agree on the actual individuals of `w`. -/
theorem loc_of_conj {φ : e → σ} {Φ : (e → σ) → σ} {w : i} {z : e}
    (conj : ConjOfPropsFrom φ Φ w) (a : z @ᵐ w) : φ z w ↔ ∀ ψ, Φ ψ w → ψ z w :=
  conj w (ReflR w) z a

/-- Two or more members is `Ax1GenTwo` itself; exactly one member `ψ₀` makes `φ` coextensive
with the positive `ψ₀`, and `Ax4` carries positivity across; no member makes `φ` hold of every
actual individual, and `Ax4` carries positivity from the universal property. -/
theorem P_of_conj {Φ : (e → σ) → σ} {φ : e → σ} {w : i}
    (pos : PosProps Φ w) (conj : ConjOfPropsFrom φ Φ w) : P φ w :=
  if two : TwoMembers Φ w then Ax1GenTwo Φ φ w ⟨⟨two, pos⟩, conj⟩
  else if hex : ∃ ψ, Φ ψ w then
    let ⟨ψ₀, m0⟩ := hex
    have uniq : ∀ ψ, Φ ψ w → ψ = ψ₀ := fun ψ hψ =>
      Classical.byContradiction fun hne => two ⟨ψ, ψ₀, hψ, m0, hne⟩
    have incl : (ψ₀ ⊃ᴺ φ) w := fun v rv y ay h => by
      have vw : v = w := R_Id rv
      subst vw
      exact (loc_of_conj conj ay).2 (fun ψ hψ => (uniq ψ hψ) ▸ h)
    Ax4 ψ₀ φ w ⟨pos ψ₀ m0, incl⟩
  else
    have incl : ((fun _ : e => ⊤ᵐ) ⊃ᴺ φ) w := fun v rv y ay _ => by
      have vw : v = w := R_Id rv
      subst vw
      exact (loc_of_conj conj ay).2 (fun ψ hψ => (hex ⟨ψ, hψ⟩).elim)
    Ax4 _ φ w ⟨PTop w, incl⟩

/-- The two-conjunct reading gives back `Ax1Gen` as the Notes state it. -/
theorem Ax1Gen_of_Two (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun _ ⟨pos, conj⟩ => P_of_conj pos conj

/-- So in this variant the two readings are equivalent (`Two_weaker` is the converse). -/
theorem Two_equivalent :
    (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
      ↔ (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) :=
  ⟨fun _ => Ax1Gen_of_Two, Two_weaker⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant2AndersonQuant.lean <==
/-! # Ax1GenTwoVariant2AndersonQuant.lean
Variant 2 of Gödel's argument in the **mixed** quantifier setting of [J75]'s
`GoedelVariantHOML2AndersonQuant` --- property inclusion possibilist, necessary existence and the
conjunction of a set of properties actualist --- with the two-conjunct reading `Ax1GenTwo`.
Counterpart of the Isabelle session `alternatives/N`.  The mixed setting converts a possibilist
God-like being (`PossGod`, unconditional) into an actual one at every successor (`Th5_Two`), so
`Th4`, `Th3` and modal collapse need no side condition and no frame condition --- where the Notes'
own mixed copy uses symmetry for `Th4`.  The actualist `G_ex_Two` is stated under the actualist
module's side condition and, as there, holds outright: every world has an actual individual
(`ae_Two`, hybrid-free), so `G_ex_Two_unconditional`.  Self-contained:
own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 2, mixed quantifiers, with `Ax1GenTwo`
Property inclusion quantifies possibilistically, necessary existence and the conjunction of a set
of properties actualistically --- the setting of [J75]'s `GoedelVariantHOML2AndersonQuant`. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion, possibilist. -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence, actualist. -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
/-- The conjunction of a set of properties, actualist. -/
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading.** -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z _ => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                      fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

theorem PTop_Two : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ => trivial⟩

theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop_Two w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

/-- Every world has a successor: from `Ax2a`, `Ax3` and `Ax4` alone. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v := Classical.byContradiction fun dead =>
  have all : ∀ ψ : e → σ, P ψ w := fun ψ => Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
  (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- A possibilist God-like being at a world at which some property other than the universal one
is positive: the construction of the actualist module with the possibilist existential. -/
theorem PossGod_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᵐ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᵐ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᵐ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y ⟨hnot, _⟩ hGy => hnot ⟨y, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- A possibilist God-like being at every world, with no side condition. -/
theorem PossGod : ⌊∃ᵐ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then PossGod_at h2
  else ⟨Classical.ofNonempty,
    all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) _⟩

/-- Necessary existence is stated with the actualist existential, so a possibilist God-like
being at `w` delivers an actual one at every successor: the mixed setting converts `PossGod`
into `Th5` for free, and no side condition is needed. -/
theorem Th5_Two : ⌊□(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨g, hGg⟩ := PossGod w
  hGg E (Ax3 w) G (Th1 g w hGg)

/-- The Notes' mixed copy proves `Th4` with symmetry (Footnote 25); under `Ax1GenTwo` no frame
condition is needed: `Th5_Two` and `Serial` give it outright. -/
theorem Th4_Two : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨v, hv⟩ := Serial w; ⟨v, hv, Th5_Two w v hv⟩

theorem Th3_Two : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun w _ => Th5_Two w

/-- The essence quantifies possibilistically here, so the witness of `PossGod` at the successor
is enough. -/
theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, hGg⟩ := PossGod w
  let ⟨h, hGh⟩ := PossGod v
  (Th1 g w hGg).2 (fun _ => φ) hφ v hv h hGh

/-- The actualist statement, with the actualist module's side condition.  The inclusion
`χ ⊃ᴺ ~G` is possibilist and no longer read off `χ` itself; `Th5_Two` repairs it from the other
side, making `χ` empty at every successor. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᴱ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᴱ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun v hv _ ⟨hnot, _⟩ _ => (hnot (Th5_Two w v hv)).elim
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem G_ex_Two (ae : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else
    let ⟨x, hx⟩ := ae w
    ⟨x, hx, all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) x⟩

/-- A property whose complement is the universal one is the empty one. -/
theorem OnlyTopNeg {φ : e → σ} (h : ~ᵐφ = (fun _ : e => ⊤ᵐ)) : φ = (fun _ : e => ⊥ᵐ) := by
  funext y v; apply propext; constructor
  · intro hφ
    have hn : (~ᵐφ) y v := by rw [h]; trivial
    exact hn hφ
  · intro hb; simp at hb

/-- At a world where the universal property is the only positive one, `Ax2a` makes every
property the universal or the empty one. -/
theorem OnlyTopDichotomy {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (φ : e → σ) : φ = (fun _ : e => ⊤ᵐ) ∨ φ = (fun _ : e => ⊥ᵐ) :=
  ((Ax2a φ w).1).elim (fun hp => Or.inl (onlytop φ hp))
    (fun hn => Or.inr (OnlyTopNeg (onlytop _ hn)))

/-- **The condition of `G_ex_Two` is a theorem, hybrid-free.**  At a world where the universal
property is the only positive one, the dichotomy makes every property globally universal or
globally empty --- the object-language property "an actual God-like being exists", constant in
`x`, among them.  Globally empty contradicts `Th4_Two`, which is unconditional and hybrid-free;
so it is universal, and holds at the world itself.  No nominal is involved. -/
theorem ae_Two (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    have onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩
    (OnlyTopDichotomy onlytop (fun (_ : e) => (∃ᴱ y, G y))).elim
      (fun htop =>
        have hw : (∃ᴱ y, G y) w := by
          have := congrFun (congrFun htop (Classical.ofNonempty : e)) w
          simpa using this
        let ⟨y, hy, _⟩ := hw; ⟨y, hy⟩)
      (fun hbot =>
        let ⟨v, _, x, hx, hG⟩ := Th4_Two w
        have := congrFun (congrFun hbot (Classical.ofNonempty : e)) v
        absurd (show (∃ᴱ y, G y) v from ⟨x, hx, hG⟩) (by simpa using this))

/-- So an actual God-like being exists at every world, hybrid-free and with no condition. -/
theorem G_ex_Two_unconditional : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two

theorem G_ex_Two_of_E (hE : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᴱ x, G x⌋ := fun w =>
  G_ex_Two_at ⟨E, Ax3 w, hE⟩

/-! The gap the actualist module once left open --- a world at which the universal property is
the only positive one and nothing is actual --- is closed here as there, by `ae_Two`: such a
world would have an actual individual after all. -/
theorem only_top_and_empty_domain_False {w : i}
    (_ : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (empty : ¬ ∃ x : e, x @ᵐ w) : False :=
  empty (ae_Two w)
/-- Whether `Ax1GenTwo` gives back the full `Ax1Gen` here: open, as in the Isabelle session. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  openproblem


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant2Poss.lean <==
/-! # Ax1GenTwoVariant2Poss.lean
Variant 2 of Gödel's argument in the **possibilist** quantifier setting (modified essence, all
quantifiers over the whole domain; [J75]'s `GoedelVariantHOML2poss`) with the two-conjunct
reading `Ax1GenTwo`.  Counterpart of the Isabelle session `alternatives/M`, whose proofs are those
of session `E` with the actualist existential replaced by the possibilist one --- and stronger:
the side condition of the actualist module, that every world has an actual individual, is not
needed, so `G_ex_Two`, `Th5_Two`, `Th3_Two` and `MC_Two` are unconditional.  Self-contained: own
copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 2, possibilist quantifiers, with `Ax1GenTwo` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion, possibilist. -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence, possibilist. -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading.** -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                    fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

/-- The universal property is positive, from `Ax3` and `Ax4` (no conjunction axiom). -/
theorem PTop_Two : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ => trivial⟩

theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop_Two w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

/-- `Th4` as in [J75]: `Ax2a`, `Ax4`, `L`; frame-free. -/
theorem Th4_Two : ⌊◇(∃ᵐ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_Two w, fun v hv y hg _ => hn ⟨v, hv, y, hg⟩⟩) (L_Two w)

/-! ### The collapse under `Ax1GenTwo`, verbatim the argument of the actualist module with the
actualist existential replaced by the possibilist one. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᵐ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᵐ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z => by
      by_cases hg : (∃ᵐ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y ⟨hnot, _⟩ hGy => hnot ⟨y, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- Stronger than in the actualist module: no side condition.  Possibilistically the type of
individuals is non-empty, so there is always a witness. -/
theorem G_ex_Two : ⌊∃ᵐ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else ⟨Classical.ofNonempty,
    all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) _⟩

/-- Subsumed: the hypothesis on `E` is idle here. -/
theorem G_ex_Two_of_E (_ : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᵐ x, G x⌋ := G_ex_Two

theorem Th5_Two : ⌊□(∃ᵐ x, G x)⌋ := fun _ v _ => G_ex_Two v
theorem Th3_Two : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun w _ => Th5_Two w

/-- The essence quantifies possibilistically here, so the witness of `G_ex_Two` at the
successor is enough. -/
theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, hGg⟩ := G_ex_Two w
  let ⟨h, hGh⟩ := G_ex_Two v
  (Th1 g w hGg).2 (fun _ => φ) hφ v hv h hGh

theorem G_ex_Two_unconditional : ⌊∃ᵐ x, G x⌋ := G_ex_Two

/-- Whether `Ax1GenTwo` gives back the full `Ax1Gen` here: no countermodel found, no proof either
(the Isabelle session's `Two_strictly_weaker`).  The consistency of the setting, `Ax1GenTwo`
included, is Nitpick's model there and has no Lean counterpart. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  openproblem


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3.lean <==
/-! # Ax1GenTwoVariant3.lean
Variant 3 of Gödel's argument (Gödel's own essence, the non-emptiness clause of Fig. 8 of [J75]
inside necessary property inclusion, actualist quantifiers) with the generalised conjunction axiom
read as "at least **two** different conjuncts" (`Ax1GenTwo`), and no `Th4`.  Counterpart of the
Isabelle session `alternatives/F`.  The reading is too weak for this variant: the positivity of
the universal property, `Th4`, `G_ex` and the equivalence with `Ax1Gen` all have the one-world
countermodel with nothing actual, which `Ax1GenTwoVariant3Model.lean` writes out; those
statements are recorded here as `countermodel`.  Independently of any reading, the definitions
and `Ax2a`, `Ax3`, `Ax4` force a single world (`OneWorld`, with a nominal witness) and modal
collapse follows.  Two statements the Isabelle session left open, `L` and `Th4` where every world
has an actual individual, are proved here from `OneWorld`, hence with nominals.  Self-contained:
own copy of the embedding, logic K. -/

attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3 with `Ax1GenTwo` -/

axiom P : (e → σ) → σ
axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)
axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h
theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom Ax3 : ⌊P E⌋
theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading**: `Φ` has two different members at the world
of evaluation. -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- `Ax1Gen` as the Notes state it implies the two-conjunct reading. -/
theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-! ### What the reading loses in variant 3
Without the empty-set instance nothing forces the universal property to be positive, and without
the singleton instance nothing turns an empty `G` into a positive empty property.  The one-world
model in which `⊥` is positive and no individual is actual satisfies all axioms and `Ax1GenTwo`
(genuine countermodels, `|i| = |e| = 1`, in the Isabelle session; the model is machine-checked in
`Ax1GenTwoVariant3Model.lean`). -/

example : ⌊◇(∃ᴱ x, G x)⌋ := by countermodel
example (_ : ∀ x, x 𝗿 x) (_ : ∀ x y z, x 𝗿 y → y 𝗿 z → x 𝗿 z) : ⌊◇(∃ᴱ x, G x)⌋ := by countermodel
example : ⌊P (fun _ : e => ⊤ᵐ)⌋ := by countermodel
example : ⌊¬ᵐP (fun _ : e => ⊥ᵐ)⌋ := by countermodel
example : ⌊∃ᴱ x, G x⌋ := by countermodel
/-- `Ax1GenTwo` is strictly weaker than `Ax1Gen` here. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  countermodel

/-! ### The definitions alone force one world (no conjunction axiom)
Four steps, as in the Isabelle session. -/

/-- 1. Seriality: at a dead end every inclusion is vacuously true, so `Ax4` would turn the
positive `E` of `Ax3` into every property, against the exclusivity of `Ax2a`. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- A property with an instance is not the empty one. -/
theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)

/-- 2. The point property: `x` at `w`, and nothing else. -/
def Pt (x : e) (w : i) : e → σ := fun z u => z = x ∧ u = w

theorem PtNe (x : e) (w : i) : Pt x w ≠ (fun _ : e => ⊥ᵐ) := NeBot (⟨rfl, rfl⟩ : Pt x w x w)

/-- Every point property is an essence of its own subject: the inclusion clause is vacuous at
every world other than the point's, and at the point's world it is the hypothesis of the essence. -/
theorem EssPt (x : e) (w : i) : Ess (Pt x w) x w :=
  fun _ hψ _ _ => ⟨PtNe x w, fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩

/-- 3. A bearer of necessary existence has no successor but its own world. -/
theorem E_only_here {x : e} {w u : i} (ex : E x w) (r : w 𝗿 u) : u = w :=
  let ⟨_, _, _, hu⟩ := ex (Pt x w) (EssPt x w) u r; hu

/-- 4. There is only one world.  Suppose `u ≠ v`.  Then some property and its complement are both
non-empty, so `Ax2a` supplies a non-empty positive property and `Ax4` makes the universal property
positive; hence the empty property is not, hence `E` is not the empty property (`Ax3`), hence some
`x` has necessary existence at some `u0`.  By step 3 and `Serial`, `u0`'s only successor is `u0`.
But then the point property `Pt x u2` of any other world `u2` is also an essence of `x` at `u0`,
and necessary existence asks for an actual bearer of it at `u0`, which there is none.  No reading
of the conjunction axiom is used. -/
theorem OneWorld (u v : i) : u = v :=
  Classical.byContradiction fun hne =>
    let φ : e → σ := fun _ u' => u' = u
    have ne1 : φ ≠ (fun _ => ⊥ᵐ) := @NeBot φ (Classical.ofNonempty : e) u rfl
    have ne2 : (~ᵐφ) ≠ (fun _ => ⊥ᵐ) :=
      @NeBot (~ᵐφ) (Classical.ofNonempty : e) v (fun (hvu : v = u) => hne hvu.symm)
    have inclT : ∀ (ψ : e → σ), ψ ≠ (fun _ => ⊥ᵐ) → (ψ ⊃ᴺ (fun _ : e => ⊤ᵐ)) u :=
      fun _ hne' _ _ => ⟨hne', fun _ _ _ => trivial⟩
    have top : P (fun _ : e => ⊤ᵐ) u :=
      ((Ax2a φ u).1).elim
        (fun h => Ax4 φ _ u ⟨h, inclT φ ne1⟩)
        (fun h => Ax4 (~ᵐφ) _ u ⟨h, inclT (~ᵐφ) ne2⟩)
    have nbot : ¬ P (fun _ : e => ⊥ᵐ) u := fun hb =>
      (Ax2a (fun _ => ⊥ᵐ) u).2 ⟨hb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
        funext x v; simp) ▸ top⟩
    have Ene : E ≠ (fun _ : e => ⊥ᵐ) := fun h => nbot (by have := Ax3 u; rw [h] at this; exact this)
    let ⟨x, u0, Ex⟩ : ∃ x u0, E x u0 := Classical.byContradiction fun hno =>
      Ene (funext fun x => funext fun u0 => propext ⟨fun h => hno ⟨x, u0, h⟩, False.elim⟩)
    let ⟨w0, hw0⟩ := Serial u0
    have r0 : u0 𝗿 u0 := (E_only_here Ex hw0) ▸ hw0
    have all : ∀ u2, u2 = u0 := fun u2 => Classical.byContradiction fun h2 =>
      have ess : Ess (Pt x u2) x u0 := fun _ _ u' r =>
        ⟨PtNe x u2, fun _ _ ⟨_, hu⟩ => (h2 (hu.symm.trans (E_only_here Ex r))).elim⟩
      let ⟨_, _, _, hu⟩ := Ex (Pt x u2) ess u0 r0
      h2 hu.symm
    hne ((all u).trans (all v).symm)

theorem refl_all (w : i) : w 𝗿 w := let ⟨v, hv⟩ := Serial w; (OneWorld v w) ▸ hv

/-- Modal collapse, from the one-world theorem alone; `MC_Two` is the Isabelle session's name
for the same statement under `Ax1GenTwo`, which it does not need. -/
theorem MC_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => (OneWorld w v) ▸ hφ
theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := MC_unconditional φ

/-- A by-product that sharpens the refutations above: their countermodels have a single
individual, and they have to.  As soon as two individuals are distinguishable, some property and
its complement are both non-empty, and the argument of step 4 makes the universal property positive
with no help from any reading of the conjunction axiom. -/
theorem PTop_of_two_entities {a b : e} (hne : a ≠ b) : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  let φ : e → σ := fun z _ => z = a
  have ne1 : φ ≠ (fun _ => ⊥ᵐ) := @NeBot φ a w rfl
  have ne2 : (~ᵐφ) ≠ (fun _ => ⊥ᵐ) := @NeBot (~ᵐφ) b w (fun (h : b = a) => hne h.symm)
  have inclT : ∀ (ψ : e → σ), ψ ≠ (fun _ => ⊥ᵐ) → (ψ ⊃ᴺ (fun _ : e => ⊤ᵐ)) w :=
    fun _ hne' _ _ => ⟨hne', fun _ _ _ => trivial⟩
  ((Ax2a φ w).1).elim
    (fun h => Ax4 φ _ w ⟨h, inclT φ ne1⟩)
    (fun h => Ax4 (~ᵐφ) _ w ⟨h, inclT (~ᵐφ) ne2⟩)

/-! ### What the Isabelle session left open, settled with nominals
Nitpick found neither a proof nor a countermodel for `L` under `Ax1GenTwo`, nor for `Th4` under
`Ax1GenTwo` and the hypothesis that every world has an actual individual.  Both follow once
`OneWorld` is available, so both are hybrid.  The case split is on whether the empty property is
positive; where it is, `G` is the empty property and `L` is `Ax3`'s neighbour; where it is not,
the universal property is positive, and either two individuals differ --- then `P` itself has two
members and `Φ := P` gives `L` --- or every property is `⊤` or `⊥` and `G` is `⊤`. -/

/-- Two different individuals make `P` a set with two members at `w` once `⊤` is positive. -/
theorem two_members_of_two_entities {x y : e} (hxy : x ≠ y) {w : i}
    (top : P (fun _ : e => ⊤ᵐ) w) : TwoMembers P w :=
  let χ : e → σ := fun z _ => z = x
  ((Ax2a χ w).1).elim
    (fun h => ⟨(fun _ => ⊤ᵐ), χ, top, h,
      fun e => hxy (Eq.mp (congrFun (congrFun e y) w) trivial).symm⟩)
    (fun h => ⟨(fun _ => ⊤ᵐ), ~ᵐχ, top, h,
      fun e => Eq.mp (congrFun (congrFun e x) w) trivial rfl⟩)

theorem L_Two_hybrid : ⌊P G⌋ := fun w =>
  if hb : P (fun _ : e => ⊥ᵐ) w then
    have Gbot : G = (fun _ : e => ⊥ᵐ) := funext fun x => funext fun u =>
      propext ⟨fun hG => hG (fun _ => ⊥ᵐ) ((OneWorld w u) ▸ hb), False.elim⟩
    by rw [Gbot]; exact hb
  else
    have top : P (fun _ : e => ⊤ᵐ) w :=
      (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸
        (Ax2a (fun _ => ⊥ᵐ) w).1.resolve_left hb
    if h2 : ∃ x y : e, x ≠ y then
      let ⟨_, _, hxy⟩ := h2
      Ax1GenTwo P G w ⟨⟨two_members_of_two_entities hxy top, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩
    else
      have one : ∀ x y : e, x = y := fun x y => Classical.byContradiction fun h => h2 ⟨x, y, h⟩
      have Gtop : G = (fun _ : e => ⊤ᵐ) := funext fun x => funext fun u => propext
        ⟨fun _ => trivial, fun _ φ hφ => Classical.byContradiction fun hnφ =>
          have hφb : φ = (fun _ => ⊥ᵐ) := funext fun z => funext fun u' => propext
            ⟨fun hz => hnφ (by rw [one z x, OneWorld u' u] at hz; exact hz), False.elim⟩
          hb (by rw [hφb, OneWorld u w] at hφ; exact hφ)⟩
      by rw [Gtop]; exact top

/-- With an actual individual at every world, a God-like being actually exists at every world.
First the empty property is not positive there: if it were, every positive property would be
empty (`Ax4` with the universal property), so either a non-actual individual `z` exists and neither
`{z}` nor its complement could be positive, against `Ax2a`, or every individual is actual and the
actual one has necessary existence, so `E` is positive and non-empty.  Then `L` and `Ax4` with
the empty property, or, with a single individual, `G` directly. -/
theorem G_ex_Two_actual_hybrid (ae : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  let ⟨a, ha⟩ := ae w
  have nb : ¬ P (fun _ : e => ⊥ᵐ) w := fun hb =>
    have allbot : ∀ φ : e → σ, P φ w → φ = (fun _ : e => ⊥ᵐ) := fun φ hφ =>
      Classical.byContradiction fun hne =>
        (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
          funext x v; simp) ▸ Ax4 φ _ w ⟨hφ, fun _ _ => ⟨hne, fun _ _ _ => trivial⟩⟩⟩
    if hz : ∃ z : e, ¬ z @ᵐ w then
      let ⟨z, hz⟩ := hz
      let χ : e → σ := fun z' _ => z' = z
      have haz : a ≠ z := fun h => hz (h ▸ ha)
      ((Ax2a χ w).1).elim
        (fun h => @NeBot χ z w rfl (allbot χ h))
        (fun h => @NeBot (~ᵐχ) a w haz (allbot _ h))
    else
      have allact : ∀ z : e, z @ᵐ w := fun z => Classical.byContradiction fun h => hz ⟨z, h⟩
      have Ea : E a w := fun φ hess v hv =>
        have hne : φ ≠ (fun _ => ⊥ᵐ) := (hess (fun _ => ⊤ᵐ) trivial v hv).1
        let ⟨z, u, hzu⟩ : ∃ z u, φ z u := Classical.byContradiction fun hno =>
          hne (funext fun z => funext fun u => propext ⟨fun h => hno ⟨z, u, h⟩, False.elim⟩)
        ⟨z, (OneWorld w v) ▸ allact z, (OneWorld u v) ▸ hzu⟩
      have Eb : E = (fun _ => ⊥ᵐ) := allbot E (Ax3 w)
      (Eq.mp (congrFun (congrFun Eb a) w) Ea : ⊥ᵐ w)
  have top : P (fun _ : e => ⊤ᵐ) w :=
    (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸
      (Ax2a (fun _ => ⊥ᵐ) w).1.resolve_left nb
  if h2 : ∃ x y : e, x ≠ y then
    let ⟨_, _, hxy⟩ := h2
    have PG : P G w :=
      Ax1GenTwo P G w ⟨⟨two_members_of_two_entities hxy top, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩
    have Gne : G ≠ (fun _ : e => ⊥ᵐ) := fun h => nb (by rw [h] at PG; exact PG)
    Classical.byContradiction fun hn =>
      nb (Ax4 G (fun _ => ⊥ᵐ) w ⟨PG, fun v _ =>
        ⟨Gne, fun z hz hG => hn ⟨z, (OneWorld v w) ▸ hz, (OneWorld v w) ▸ hG⟩⟩⟩)
  else
    have one : ∀ x y : e, x = y := fun x y => Classical.byContradiction fun h => h2 ⟨x, y, h⟩
    ⟨a, ha, fun φ hφ => Classical.byContradiction fun hnφ =>
      have hφb : φ = (fun _ => ⊥ᵐ) := funext fun z => funext fun u' => propext
        ⟨fun hz => hnφ (by rw [one z a, OneWorld u' w] at hz; exact hz), False.elim⟩
      nb (by rw [hφb] at hφ; exact hφ)⟩

theorem Th4_Two_actual_hybrid (ae : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  ⟨w, refl_all w, G_ex_Two_actual_hybrid ae w⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3Model.lean <==
/-! # Ax1GenTwoVariant3Model.lean
The one-world countermodel that Nitpick reports for variant 3 (original essence, modified
necessary property inclusion; Fig. 8 of [J75]) under the two-conjunct reading `Ax1GenTwo` of
the conjunction axiom, made explicit: one world, one individual that is not actual, and the empty
property positive.  All axioms of variant 3 hold, `Ax1GenTwo` holds, the frame is reflexive and
transitive (indeed S5), and yet the universal property is not positive, no God-like being possibly
exists (`Th4` fails) and `Ax1Gen` fails.  So `Ax1GenTwo` is strictly weaker than `Ax1Gen` in
variant 3, and there the possible existence of a God-like being has to be postulated, as [J75]
do.  Counterpart of the Isabelle session `alternatives/F`.  Self-contained. -/

attribute [instance] Classical.propDecidable

/-! ## The embedding over concrete types: one world, one individual -/
abbrev i := Unit
abbrev e := Unit
abbrev σ := i → Prop
abbrev τ := e → σ

/-- Accessibility: the one world sees itself (reflexive, transitive, symmetric). -/
def R : i → i → Prop := fun _ _ => True
infix:60 " 𝗿 " => R

@[simp] def Mbot : σ := fun _ => False
@[simp] def Mtop : σ := fun _ => True
@[simp] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp] def Mprimneq {α} (x y : α) : σ := fun _ => x ≠ y
@[simp] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w
notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " ≠ᵐ " => Mprimneq
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred
@[simp] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor
@[simp] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w
/-- Nothing is actual at the one world. -/
def existsAt : e → σ := fun _ _ => False
infix:60 " @ᵐ " => existsAt
@[simp] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w
open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b
@[simp] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ

/-! ## Variant 3 over the model.  The empty property is positive, and nothing else. -/
/-- A property is positive iff it fails of the individual at the world: only `⊥` is positive. -/
def P : (e → σ) → σ := fun φ _ => ¬ φ () ()

/-- Over one individual and one world a property is `⊤` or `⊥`. -/
theorem two_valued (φ : e → σ) : φ = (fun _ => ⊤ᵐ) ∨ φ = (fun _ => ⊥ᵐ) :=
  (Classical.em (φ () ())).elim
    (fun h => Or.inl (funext fun x => funext fun w => by cases x; cases w; simp [h]))
    (fun h => Or.inr (funext fun x => funext fun w => by cases x; cases w; simp [h]))
theorem P_iff (φ : e → σ) (w : i) : P φ w ↔ φ = (fun _ => ⊥ᵐ) :=
  ⟨fun h => (two_valued φ).resolve_left fun ht => h (by subst ht; trivial),
   fun h => by subst h; exact id⟩

def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp] def PInc (φ ψ : e → σ) : σ := □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
@[simp] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-! ### The axioms of variant 3 hold -/
theorem Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun _ ⟨h, _⟩ hc => h hc.1
theorem Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋ := fun _ =>
  ⟨(Classical.em (φ () ())).elim (fun h => Or.inr fun hn => hn h) (fun h => Or.inl h),
   fun ⟨h1, h2⟩ => h2 h1⟩
theorem Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋ := fun _ h _ _ => h
/-- Nothing has necessary existence: `E = ⊥`, since the essence clause reduces to
non-emptiness and nothing is actual. -/
theorem E_bot : E = (fun _ : e => ⊥ᵐ) := funext fun _ => funext fun _ => propext ⟨fun hE =>
    hE (fun _ => ⊤ᵐ) (fun _ _ _ _ => ⟨fun h => cast (congrFun (congrFun h ()) ()) trivial, fun _ hy => hy.elim⟩) () trivial
      |>.elim fun _ ⟨hy, _⟩ => hy, False.elim⟩
theorem Ax3 : ⌊P E⌋ := fun _ h => cast (congrFun (congrFun E_bot ()) ()) h
theorem Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋ := fun _ ⟨hP, hI⟩ =>
  ((hI () trivial).1 ((P_iff φ ()).1 hP)).elim
/-- `Ax1GenTwo` holds: two different positive properties cannot exist, since only `⊥` is positive. -/
theorem Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := fun _ ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, hpos⟩, _⟩ =>
  (hne (((P_iff ψ₁ ()).1 (hpos ψ₁ h1)).trans ((P_iff ψ₂ ()).1 (hpos ψ₂ h2)).symm)).elim
/-- The frame is reflexive and transitive (S4), indeed universal. -/
theorem Rrefl : ∀ x : i, x 𝗿 x := fun _ => trivial
theorem Rtrans : ∀ x y z : i, x 𝗿 y → y 𝗿 z → x 𝗿 z := fun _ _ _ _ _ => trivial

/-! ### What fails -/
/-- The empty property is positive ... -/
theorem PBot : ⌊P (fun _ : e => ⊥ᵐ)⌋ := fun _ h => h
/-- ... and the universal property is not. -/
theorem not_PTop : ¬ ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun h => h () trivial
/-- No God-like being possibly exists: `Th4` fails (in S4, since the frame is S4). -/
theorem not_Th4 : ¬ ⌊◇(∃ᴱ x, G x)⌋ := fun h => let ⟨_, _, _, hx, _⟩ := h (); hx
theorem not_G_ex : ¬ ⌊∃ᴱ x, G x⌋ := fun h => let ⟨_, hx, _⟩ := h (); hx
/-- `Ax1Gen` fails: the empty conjunction `Φ = ∅` would make `⊤` positive. -/
theorem not_Ax1Gen : ¬ ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun h => not_PTop fun w => h (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w ⟨fun _ hf => hf.elim, fun _ _ _ hz => hz.elim⟩

/-! ### The combination of the two restrictions
`Ax1GenBoxTwo` -- two different members *and* necessarily positive ones -- carries more
premisses than `Ax1GenTwo`, so this model satisfies it for the same reason: `TwoMembers` already
fails, only `⊥` being positive.  Everything the model refutes it therefore refutes under the
combination as well: `Th4`, `G_ex`, the positivity of the universal property, and `Ax1Gen`.  So
the combination costs variant 3 exactly what the two-conjunct reading costs it. -/
theorem Ax1GenBoxTwo (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨⟨ht, hpos⟩, _⟩, hc⟩ => Ax1GenTwo Φ φ w ⟨⟨ht, hpos⟩, hc⟩


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3Plain.lean <==
/-! # Ax1GenTwoVariant3Plain.lean
Variant 3 of Gödel's argument (Fig. 8 of [J75]) with the non-emptiness clause of its modified
necessary property inclusion confined to the essence, where Gödel's definition needs it, and
`Ax4` taking the plain inclusion of variant 2.  The generalised conjunction axiom enters in the
two-conjunct reading `Ax1GenTwo`.  Nothing is postulated beyond Gödel's axioms: `Th4` is a
theorem here (`Th4_Two`), not the replay stand-in the AFP sources of [J75] use for variant 3.
Logic K, and no frame condition is assumed except in `Th3`, `Th5_KB` and `MC_KB`, which ask for
symmetry as [J75] does; reflexivity is needed nowhere, because `Serial` derives from `Ax2a`,
`Ax3` and `Ax4` what it would have been assumed for.  Results: `L_Two`, `Th4_Two`; and, given
that some individual is actual at every world, an actual God-like being at every world
(`G_ex_Two`), hence `Th3_Two`, `Th5_Two`, modal collapse, `AllExist` and the uniqueness of
essences -- all hybrid-free, so question 2 of [J75] is answered inside the object language.
`G_ex_Two_of_E` reaches the same conclusion from `E` not being the universal property.
Counterpart of the Isabelle session `alternatives/L`.  Self-contained: own copy of the
embedding, logic K. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3 with the non-emptiness clause confined to the essence -/

/-! ### Maintenance
`Ax4` here takes the plain inclusion, exactly as in `Ax1GenTwoVariant2`, so the two modules
overlap heavily: nearly everything they share is character-identical, and every one of those
has to be changed in **both** modules if it is changed in either.  Exactly four shared
declarations differ,
and all four are what the emendation is about, the essence: `Ess` itself; `Th1`, which proves an
essence; and `MC_KB` and `MC_Two`, which use `Th1` and so must take its result apart differently
(variant 2's essence carries the extra conjunct `φ x`).  Note what does **not** differ: `PTop`
and `G_ex_Two_of_E` mention `E`, hence the essence, yet are character-identical, because each
module reads them off its own `Ax3` and `Ax4`; identical text, different meaning.  Every
declaration of `Ax1GenTwoVariant2` occurs here as well, so in names this module extends it: a
result added there belongs here too.  The duplication is deliberate: each module is meant to be readable on
its own, as the article's main modules are. -/

axiom P : (e → σ) → σ
axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion with the non-emptiness clause of Fig. 8, used by the essence. -/
@[simp, grind] def PIncE (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴱ " => PIncE

/-- The plain inclusion of variant 2, used by `Ax4`. -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- Gödel's original essence, with the clause where his definition needs it. -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴱ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG

def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom Ax3 : ⌊P E⌋
theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))

/-- `Ax4` with the plain inclusion: the clause of Fig. 8 is not what this axiom is about. -/
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-- Nothing is lost: the inclusion of Fig. 8 implies the plain one, so `Ax4` of Fig. 8 follows. -/
theorem Ax4_Fig8 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴱ ψ) →ᵐ P ψ⌋ :=
  fun w ⟨hp, hi⟩ => Ax4 φ ψ w ⟨hp, fun v hv y hy hφ => (hi v hv).2 y hy hφ⟩

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))

/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading**: a conjunction of at least two different
positive properties is positive.  Weaker than `Ax1Gen`: the instances `Φ = ∅` and `Φ = {G}`
are excluded. -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- The reading keeps Gödel's own `Ax1`: with `Φ` the two-element set `{φ, ψ}` the axiom gives
the conjunction of a pair, and for `φ = ψ` the conjunction collapses.  So `Ax1` does not merely
stand beside `Ax1GenTwo`, it follows from it; what the restriction removes are the degenerate
instances, not the two-conjunct case Gödel's footnote is about. -/
theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z _ => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                      fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

/-- The universal property is positive, from `Ax3` and `Ax4` (no conjunction axiom). -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ _ => trivial⟩

/-- `L` survives.  Either two different positive properties exist at `w`, and `Φ := P` applies;
or `⊤` is the only positive property at `w`, so `G` holds of everything there and `~G` cannot be
positive. -/
theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

/-- `Th4` as in [J75]: `Ax2a`, `Ax4`, `L`; frame-free. -/
theorem Th4_Two : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_Two w, fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L_Two w)

theorem Th5_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 symm w (Th4_Two w)

/-- Modal collapse in KB, as in [J75]. -/
theorem MC_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := by
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5_KB symm v w (symm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5_KB symm w v hv
  exact ((Th1 x w hGx) (fun _ => φ) hφ v hv).2 z hzv hGz

/-! ### The collapse under `Ax1GenTwo`
Fix a world `w` at which some property other than the universal one is positive, and suppose
no actual God-like being exists there.  With `ψ` such a property, put

    χ  = fun z => ¬(∃ᴱ y, G y) ∧ ψ z
    Φ  = fun ψ' => (¬(∃ᴱ y, G y) ∧ (ψ' = ⊤ ∨ ψ' = ψ)) ∨ ((∃ᴱ y, G y) ∧ ψ' = ⊥)

At `w` the set `Φ` has the two different members `⊤` and `ψ`, both positive there.  At a
successor `v`: where an actual God-like being exists, `Φ` is `{⊥}` and its conjunction holds
of nothing, as does `χ`; where none exists, `Φ` is `{⊤, ψ}` and its conjunction is `ψ z`,
which is `χ z`.  So `Ax1GenTwo` makes `χ` positive at `w`, `Ax4` turns it into `P ~G`, and
`L_Two` with `Ax2a` gives a contradiction.  No frame condition is used. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᴱ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᴱ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z hz => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hy ⟨hnot, _⟩ hGy => hnot ⟨y, hy, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- At the remaining worlds the universal property is the only positive one, and there every
individual is God-like: `G x` says that `x` has every positive property. -/
theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- So at every world an actual God-like being exists, provided every world has an actual
individual.  No frame condition, and no proviso on necessary existence. -/
theorem G_ex_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else
    let ⟨x, hx⟩ := nonempty w
    ⟨x, hx, all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) x⟩

/-- The earlier form: necessary existence is positive (`Ax3`), so if it is not the universal
property it witnesses `h2` at every world. -/
theorem G_ex_Two_of_E (hE : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᴱ x, G x⌋ := fun w =>
  G_ex_Two_at ⟨E, Ax3 w, hE⟩

theorem Th5_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊□(∃ᴱ x, G x)⌋ :=
  fun _ v _ => G_ex_Two nonempty v
/-- `Th3` is the consequent of `Th5` with an antecedent added, so it follows by weakening; the
*Notes*' own `Th5` runs the other way, from `Th3` and `Th4`. -/
theorem Th3_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ :=
  fun w _ => Th5_Two nonempty w
theorem MC_Two (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hGg⟩ := G_ex_Two nonempty w
  let ⟨h, hhv, hGh⟩ := G_ex_Two nonempty v
  ((Th1 g w hGg) (fun _ => φ) hφ v hv).2 h hhv hGh

/-! ### The variant-3 results: question 2 answered without any postulate -/

/-- Seriality is a theorem, and of `Ax2a`, `Ax3` and `Ax4` alone: at a dead end every box is
vacuously true, so `Ax4` carries the positive `E` of `Ax3` to every property, against the
exclusivity of `Ax2a`.  It does everything reflexivity was assumed for below, which is why none
of the results of this section carries a frame condition.  The shape of the inclusion is
immaterial, so the same holds in session `E`, where the non-emptiness clause sits in it. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

theorem AllExist (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∀ᵐ y, existsAt y⌋ := fun w y =>
  Classical.byContradiction fun ny =>
    let ⟨g, _, hG⟩ := G_ex_Two nonempty w
    have Eg : E g w := hG E (Ax3 w)
    let φ : e → σ := fun z => (z =ᵐ y) ∧ᵐ ¬ᵐ(existsAt z)
    have ess : Ess φ g w := fun _ _ _ _ =>
      ⟨fun h => (congrFun (congrFun h y) w ▸ (⟨rfl, ny⟩ : φ y w) : ⊥ᵐ w),
       fun _ hz ⟨_, hnz⟩ => (hnz hz).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, hz, _, hnz⟩ := Eg φ ess v hv
    hnz hz

/-- Every non-empty property is exemplified at some successor of every world (`Reach_K` of
`GoedelVariantHOML3inS4oneFile`, with `G_ex_Two` for `G_ex` and `Serial` for reflexivity). -/
theorem Reach_K (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, _, hG⟩ := G_ex_Two nonempty w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, _, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI_K (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨u, hu⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn u hu
    let ⟨v, hv, y, hy⟩ := Reach_K nonempty φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y (AllExist nonempty v y) hy hy

/-- Question 2 of [J75], uniqueness of essences, hybrid-free and frame-free (`UniqueEss1_K`,
`UniqueEss2_K` of `GoedelVariantHOML3inS4oneFile`, with `G_ex_Two` for `G_ex`). -/
theorem UniqueEss1_K (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y hy =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hy hφy
    have hψx : ψ' x v := MC_Two nonempty (ψ' x) w (EssMemI_K nonempty hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2_K (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach_K nonempty χ w hne
      hnψz ((UniqueEss1_K nonempty φ' ψ' x w ⟨hφ, hψ⟩ u hu z
        (AllExist nonempty u z)).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

/-! ### The remaining results of the *Notes* that consume `Ax1Gen`
In variant 3 these consume it because `PosTop` there needs the empty conjunction: the clause in
`Ax4` blocks the route from `Ax3`.  With the clause confined to the essence they follow as in
variant 2, and `NecNoEvil` of `ThereIsNoEvil2` with them -- its only use of `Ax1Gen` in the port
is the empty instance, taken to get `P ⊤`. -/

@[simp, grind] def Element (φ : τ) (S : τ → σ) : σ := S φ
@[simp, grind] def EmptySet : τ := fun _ => ⊥ᵐ
@[simp, grind] def UniversalSet : τ := fun _ => ⊤ᵐ
@[simp, grind] def SubsetE (φ ψ : τ) : σ := ∀ᴱ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def Intersection (φ ψ : τ) : τ := fun x => (φ x) ∧ᵐ (ψ x)
@[simp, grind] def Inverse (ψ : τ) : τ := fun x => ¬ᵐ(ψ x)
infix:90 " ∈ᵐ " => Element
notation:max "∅ᵐ" => EmptySet
notation:max "Uᵐ" => UniversalSet
infix:80 " ⊆ᴱ " => SubsetE
infix:91 " ⊓ᵐ " => Intersection
prefix:max "⁻" => Inverse

@[simp, grind] def Filter (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᴱ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilter (Φ : τ → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)

/-- `Ax4` applied to `G`, with the plain inclusion: no non-emptiness side condition needed. -/
theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, x @ᵐ v → G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L_Two w, fun v hv => h v hv⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ _ => rfl)⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩

theorem PisFilter (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, MC_Two nonempty (∀ᴱ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter (nonempty : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter nonempty w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

/-- An entity possessing all non-positive properties (`ThereIsNoEvil2` of the port). -/
def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x

/-- `NecNoEvil`.  In the port this runs through the empty instance of `Ax1Gen`, taken to make the
universal property positive; here `NegProps` supplies what it needs. -/
theorem NecNoEvil : ⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋ := fun _ v _ ⟨_, _, hE⟩ =>
  hE (fun _ => ⊥ᵐ) (NegProps v).1
/-! ## The world left aside, and what a nominal shows about it
Counterparts of the second half of the Isabelle session `alternatives/L` (steps 1--6 there).
`G_ex_Two` above needs every world to have an actual individual.  That condition is a theorem,
and hybrid-free (`ae_Two` below), by the argument of the variant-2 module: the dichotomy at a
world where the universal property is the only positive one decides "an actual God-like being
exists" globally, and `Th4_Two` rules out the empty side.  What a nominal adds is more: one
world, the identity relation, the full `Ax1Gen`.  Every step from `OneWorld` on passes through a
nominal, and the detector flags it; `ae_Two` and `G_ex_Two_unconditional` it certifies. -/

/-- `Ax1Gen` as the Notes state it implies the two-conjunct reading (the converse of
`Ax1Gen_of_Two` below). -/
theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

/-- Step 1a: a property whose complement is the universal one is the empty one. -/
theorem OnlyTopNeg {φ : e → σ} (h : ~ᵐφ = (fun _ : e => ⊤ᵐ)) : φ = (fun _ : e => ⊥ᵐ) := by
  funext y v; apply propext; constructor
  · intro hφ
    have hn : (~ᵐφ) y v := by rw [h]; trivial
    exact hn hφ
  · intro hb; simp at hb

/-- Step 1: at a world where the universal property is the only positive one, `Ax2a` makes
every property the universal or the empty one. -/
theorem OnlyTopDichotomy {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (φ : e → σ) : φ = (fun _ : e => ⊤ᵐ) ∨ φ = (fun _ : e => ⊥ᵐ) :=
  ((Ax2a φ w).1).elim (fun hp => Or.inl (onlytop φ hp))
    (fun hn => Or.inr (OnlyTopNeg (onlytop _ hn)))

/-- **The condition of `G_ex_Two` is a theorem, hybrid-free.**  At a world where the universal
property is the only positive one, the dichotomy makes every property globally universal or
globally empty --- the object-language property "an actual God-like being exists", constant in
`x`, among them.  Globally empty contradicts `Th4_Two`, which is unconditional and hybrid-free;
so it is universal, and holds at the world itself.  No nominal is involved. -/
theorem ae_Two (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    have onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩
    (OnlyTopDichotomy onlytop (fun (_ : e) => (∃ᴱ y, G y))).elim
      (fun htop =>
        have hw : (∃ᴱ y, G y) w := by
          have := congrFun (congrFun htop (Classical.ofNonempty : e)) w
          simpa using this
        let ⟨y, hy, _⟩ := hw; ⟨y, hy⟩)
      (fun hbot =>
        let ⟨v, _, x, hx, hG⟩ := Th4_Two w
        have := congrFun (congrFun hbot (Classical.ofNonempty : e)) v
        absurd (show (∃ᴱ y, G y) v from ⟨x, hx, hG⟩) (by simpa using this))

/-- So an actual God-like being exists at every world, hybrid-free and with no condition. -/
theorem G_ex_Two_unconditional : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two
/-- Every result stated above under the hypothesis that every world has an actual individual
holds outright, `ae_Two` discharging it. -/
theorem Th5_Two_unconditional : ⌊□(∃ᴱ x, G x)⌋ := Th5_Two ae_Two
theorem Th3_Two_unconditional : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := Th3_Two ae_Two
theorem MC_Two_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := MC_Two ae_Two φ
theorem PisFilter_unconditional : ⌊Filter P⌋ := PisFilter ae_Two
theorem PisUFilter_unconditional : ⌊UFilter P⌋ := PisUFilter ae_Two
theorem AllExist_unconditional : ⌊∀ᵐ y, existsAt y⌋ := AllExist ae_Two
theorem Reach_K_unconditional (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v := Reach_K ae_Two φ w hne
theorem EssMemI_K_unconditional {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  EssMemI_K ae_Two h
theorem UniqueEss1_K_unconditional (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ := UniqueEss1_K ae_Two φ ψ x
theorem UniqueEss2_K_unconditional (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := UniqueEss2_K ae_Two φ ψ x

/-- Step 2: hence there is only one world --- "the world is `u`" is a property that is neither
the universal nor the empty one as soon as two worlds differ.  The nominal `fun _ t => t = u`. -/
theorem OneWorld {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (u v : i) :
    u = v :=
  Classical.byContradiction fun ne =>
    (OnlyTopDichotomy onlytop (fun (_ : e) (t : i) => t = u)).elim
      (fun h => ne (by
        have := congrFun (congrFun h (Classical.ofNonempty : e)) v
        simp at this
        exact this.symm))
      (fun h => by
        have := congrFun (congrFun h (Classical.ofNonempty : e)) u
        simp at this)

/-- Step 3: the world left aside cannot have an empty domain.  With one world and nothing
actual, the universal property is an essence of everything, so necessary existence fails of
everything, against `Ax3`.  `Ax1GenTwo` is not used. -/
theorem only_top_and_empty_domain_False {w : i}
    (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (empty : ¬ ∃ x : e, x @ᵐ w) :
    False :=
  have ow : ∀ u v : i, u = v := OneWorld onlytop
  have wrw : w 𝗿 w := let ⟨v, hv⟩ := Serial w; (ow v w) ▸ hv
  have noact : ∀ (y : e) (v : i), ¬ y @ᵐ v := fun y v hy => empty ⟨y, (ow v w) ▸ hy⟩
  have top_ne_bot : (fun _ : e => ⊤ᵐ) ≠ (fun _ : e => ⊥ᵐ) := fun h => by
    have := congrFun (congrFun h (Classical.ofNonempty : e)) w
    simp at this
  have ess : ∀ x : e, Ess (fun _ => ⊤ᵐ) x w :=
    fun _ _ _ v _ => ⟨top_ne_bot, fun y hy _ => (noact y v hy).elim⟩
  have nE : ∀ x : e, ¬ E x w := fun x hE =>
    let ⟨z, hz, _⟩ := hE (fun _ => ⊤ᵐ) (ess x) w wrw
    noact z w hz
  have hE : E = (fun _ : e => ⊤ᵐ) := onlytop E (Ax3 w)
  nE (Classical.ofNonempty : e) (by simp [hE])

/-- Step 4: the nominal route to the same condition, kept for the record --- `ae_Two` above
reaches it without the one-world argument. -/
theorem ae_Two_nominal (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    Classical.byContradiction fun empty =>
      only_top_and_empty_domain_False
        (fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩) empty

theorem G_ex_Two_unconditional_nominal : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two_nominal

/-- Everything actual, in the instance form of the Isabelle session. -/
theorem AllExistI (y : e) (w : i) : y @ᵐ w := AllExist ae_Two w y

theorem actual_everywhere : ∀ w : i, ∃ x : e, x @ᵐ w := ae_Two

theorem only_top_and_empty_domain {w : i}
    (o : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ)) (n : ¬ ∃ x : e, x @ᵐ w) : False :=
  only_top_and_empty_domain_False o n

/-- Step 5: modal collapse at the proposition "the world is `w`" --- the nominal `fun u => u = w`
--- says that `w` is its own only successor. -/
theorem R_Id {w v : i} (r : w 𝗿 v) : v = w :=
  MC_Two ae_Two (fun u => u = w) w rfl v r

theorem ReflR (w : i) : w 𝗿 w := let ⟨_, hv⟩ := Serial w; (R_Id hv) ▸ hv

theorem FrRefl_Two : ∀ w : i, w 𝗿 w := ReflR

theorem Id_Two {w v : i} : w 𝗿 v ↔ v = w := ⟨R_Id, fun h => h ▸ ReflR w⟩

/-- Step 6: with `R` the identity, `ConjOfPropsFrom φ Φ` at `w` says that `φ` and the
conjunction of the members of `Φ` at `w` agree on the actual individuals of `w`. -/
theorem loc_of_conj {φ : e → σ} {Φ : (e → σ) → σ} {w : i} {z : e}
    (conj : ConjOfPropsFrom φ Φ w) (a : z @ᵐ w) : φ z w ↔ ∀ ψ, Φ ψ w → ψ z w :=
  conj w (ReflR w) z a

/-- Two or more members is `Ax1GenTwo` itself; exactly one member `ψ₀` makes `φ` coextensive
with the positive `ψ₀`, and `Ax4` carries positivity across; no member makes `φ` hold of every
actual individual, and `Ax4` carries positivity from the universal property. -/
theorem P_of_conj {Φ : (e → σ) → σ} {φ : e → σ} {w : i}
    (pos : PosProps Φ w) (conj : ConjOfPropsFrom φ Φ w) : P φ w :=
  if two : TwoMembers Φ w then Ax1GenTwo Φ φ w ⟨⟨two, pos⟩, conj⟩
  else if hex : ∃ ψ, Φ ψ w then
    let ⟨ψ₀, m0⟩ := hex
    have uniq : ∀ ψ, Φ ψ w → ψ = ψ₀ := fun ψ hψ =>
      Classical.byContradiction fun hne => two ⟨ψ, ψ₀, hψ, m0, hne⟩
    have incl : (ψ₀ ⊃ᴺ φ) w := fun v rv y ay h => by
      have vw : v = w := R_Id rv
      subst vw
      exact (loc_of_conj conj ay).2 (fun ψ hψ => (uniq ψ hψ) ▸ h)
    Ax4 ψ₀ φ w ⟨pos ψ₀ m0, incl⟩
  else
    have incl : ((fun _ : e => ⊤ᵐ) ⊃ᴺ φ) w := fun v rv y ay _ => by
      have vw : v = w := R_Id rv
      subst vw
      exact (loc_of_conj conj ay).2 (fun ψ hψ => (hex ⟨ψ, hψ⟩).elim)
    Ax4 _ φ w ⟨PTop w, incl⟩

/-- The two-conjunct reading gives back `Ax1Gen` as the Notes state it. -/
theorem Ax1Gen_of_Two (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun _ ⟨pos, conj⟩ => P_of_conj pos conj

/-- So in this variant the two readings are equivalent (`Two_weaker` is the converse). -/
theorem Two_equivalent :
    (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
      ↔ (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) :=
  ⟨fun _ => Ax1Gen_of_Two, Two_weaker⟩

/-! ## The two restrictions combined, here
The combination of `Ax1GenTwo` with `Ax1GenBox` -- two different members *and* necessarily
positive ones -- keeps what variant 3' needs of a conjunction axiom.  With `Φ := P` the added
box premiss `□(PosProps P)` is trivially true, so `L` and with it `Th4` and the KB collapse go
through exactly as under the two-conjunct reading, from `Ax2a`, `Ax3` and `Ax4`, frame-free.

What the combination does to the collapse in K is a different matter and is left open.  The
construction of `G_ex_Two_at` does not transfer: its `Φ` is `{⊤, ψₛ}` at the world of evaluation
and `{⊥}` at a successor with an actual God-like being, and `⊥` is not positive there, so the box
premiss fails.  No countermodel is offered either -- the countermodels of candidate `A` are
models of variant 2, not of this theory. -/

def Ax1GenBoxTwo : Prop := ∀ (Φ : (e → σ) → σ) (φ : e → σ),
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Requirement (i) in variant 3': `L` from `Ax2a`, `Ax3` and `Ax4`, with no frame condition. -/
theorem L_BoxTwo (h : Ax1GenBoxTwo) : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      h P G w ⟨⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ hp => hp⟩, fun _ _ _ hp => hp⟩,
        fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have hh := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using hh)))

/-- And `Th4` as in [J75], from `Ax2a`, `Ax4` and `L`; frame-free. -/
theorem Th4_BoxTwo (h : Ax1GenBoxTwo) : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_BoxTwo h w,
      fun v hv y hy hg _ => hn ⟨v, hv, y, hy, hg⟩⟩) (L_BoxTwo h w)

theorem Th5_KB_BoxTwo (h : Ax1GenBoxTwo) (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ :=
  fun w => Th3 symm w (Th4_BoxTwo h w)

/-! ### The collapse here needs no conjunction axiom at all
The construction of `G_ex_Two_at` is the hybrid-free route to the collapse, and the combination
of the two restrictions closes it.  The nominal route of variant 3 is still open, and it uses no
conjunction axiom: `NoNecExist` rests on the definitions and reflexivity, and the step from it to
`OneWorld` on `Ax2a`, `Ax3` and `Ax4` -- here with the *plain* inclusion, which makes the last
step easier than in variant 3, the non-emptiness conjunct falling away.  So the collapse is
derivable under every reading of the conjunction axiom in this theory, including the combination,
at the price of a nominal.  This is what Section 6.2's `every theorem of their variant 3
continues to hold' comes to for the collapse. -/

/-- With two distinct worlds nothing has necessary existence.  No axiom; reflexivity only.
Witnesses: "being `x` at `w`" and "being at `v`" -- both nominal. -/
theorem NoNecExist {v w : i} (hvw : v ≠ w) (refl : ∀ u : i, u 𝗿 u) (x : e) : ¬ E x w := fun hE =>
  (Classical.em (w 𝗿 v)).elim
    (fun hwv =>
      let φ : e → σ := fun z u => z = x ∧ u = w
      have ess : Ess φ x w := fun _ hψ _ _ =>
        ⟨fun h => (congrFun (congrFun h x) w ▸ (⟨rfl, rfl⟩ : φ x w) : ⊥ᵐ w),
         fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
      let ⟨_, _, _, hu⟩ := hE φ ess v hwv
      hvw hu)
    (fun hnwv =>
      let φ : e → σ := fun _ u => u = v
      have ess : Ess φ x w := fun _ _ _ hu =>
        ⟨fun h => (congrFun (congrFun h x) v ▸ (rfl : φ x v) : ⊥ᵐ v),
         fun _ _ huv => (hnwv (huv ▸ hu)).elim⟩
      let ⟨_, _, huv⟩ := hE φ ess w (refl w)
      hvw huv.symm)

/-- Hence a single world, from `Ax2a`, `Ax3` and `Ax4`, with no conjunction axiom. -/
theorem OneWorld_abs (refl : ∀ u : i, u 𝗿 u) (u v : i) : u = v :=
  Classical.byContradiction fun huv =>
    have Eall : ∀ x w, ¬ E x w := fun x w =>
      if h : u = w then NoNecExist (fun hvw => huv (h.trans hvw.symm)) refl x
      else NoNecExist h refl x
    have Ebot : E = (fun _ : e => ⊥ᵐ) := funext fun x => funext fun w => propext ⟨Eall x w, False.elim⟩
    have PB : ∀ w, P (fun _ : e => ⊥ᵐ) w := fun w => Ebot ▸ Ax3 w
    have nPT : ∀ w, ¬ P (~ᵐ(fun _ : e => ⊥ᵐ)) w := fun w hp => (Ax2a _ w).2 ⟨PB w, hp⟩
    let χ : e → σ := fun _ u' => u' = u
    ((Ax2a χ u).1).elim
      (fun h => nPT u (Ax4 χ _ u ⟨h, fun _ _ _ _ _ hf => hf⟩))
      (fun h => nPT u (Ax4 (~ᵐχ) _ u ⟨h, fun _ _ _ _ _ hf => hf⟩))

/-- And so the collapse, with no conjunction axiom and so under every reading of it. -/
theorem MC_OneWorld (refl : ∀ u : i, u 𝗿 u) (φ : σ) : ⌊φ →ᵐ □φ⌋ :=
  fun w hφ v _ => OneWorld_abs refl w v ▸ hφ


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3PlainAndersonQuant.lean <==
/-! # Ax1GenTwoVariant3PlainAndersonQuant.lean
Variant 3 of Gödel's argument with the non-emptiness clause of Fig. 8 confined to the essence
(`Ax1GenTwoVariant3Plain`), in the **mixed** quantifier setting of the Notes' own
`GoedelVariantHOML3AndersonQuant` (footnote 20 of the Monatshefte article): the inclusions
quantify possibilistically over entities, while necessary existence, the conjunction clause of
`Ax1GenTwo`, the filter clause and the existence statements about God-like and evil beings stay
actualist.  Counterpart of the Isabelle session `alternatives/P`.  Three stepping stones are new
against the actualist module: `PossGod_at`, `PossGod` and `PosClosureAct`; one result is lost and
recorded as such: `AllExist`.  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ





/-! ## Variant 3, non-emptiness clause confined to the essence, mixed quantifiers
Property inclusion possibilist; necessary existence and the conjunction of a set of properties
actualist --- the setting of [J75]'s `GoedelVariantHOML3AndersonQuant`. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion with the non-emptiness clause of Fig. 8, used by the essence;
possibilist. -/
@[simp, grind] def PIncE (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴱ " => PIncE
/-- Plain necessary property inclusion, used by `Ax4`; possibilist. -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- Gödel's own essence, with the clause of Fig. 8 inside the inclusion it uses. -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴱ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG

/-- Necessary existence, actualist. -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋
/-- `Ax4` with the plain inclusion: the clause of Fig. 8 stays in the essence. -/
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-- The emendation loses nothing: the inclusion of Fig. 8 implies the plain one (`Fig8_Ax4`). -/
theorem Ax4_Fig8 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴱ ψ) →ᵐ P ψ⌋ := fun w ⟨hp, hi⟩ =>
  Ax4 φ ψ w ⟨hp, fun v hv y hφ => (hi v hv).2 y hφ⟩

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
/-- The conjunction of a set of properties, actualist. -/
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading.** -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z _ => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                      fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

theorem PTop_Two : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ => trivial⟩

theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop_Two w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- The collapse argument, run with the possibilist existential in `Φ` and `χ`. -/
theorem PossGod_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᵐ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᵐ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᵐ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y ⟨hnot, _⟩ hGy => hnot ⟨y, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- A possibilist God-like being at every world, with no side condition. -/
theorem PossGod : ⌊∃ᵐ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then PossGod_at h2
  else ⟨Classical.ofNonempty,
    all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) _⟩

/-- Necessary existence is actualist, so a possibilist God-like being delivers an actual one at
every successor; no side condition. -/
theorem Th5_Two : ⌊□(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨g, hGg⟩ := PossGod w
  hGg E (Ax3 w) G (Th1 g w hGg)

/-- `Th4` is a theorem here, not a hypothesis, and frame-free: `Th5_Two` with `Serial`. -/
theorem Th4_Two : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨v, hv⟩ := Serial w; ⟨v, hv, Th5_Two w v hv⟩

theorem Th3_Two : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun w _ => Th5_Two w

theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, hGg⟩ := PossGod w
  let ⟨h, hGh⟩ := PossGod v
  ((Th1 g w hGg) (fun _ => φ) hφ v hv).2 h hGh

/-- The actualist statement, with the actualist module's side condition; the inclusion
`χ ⊃ᴺ ~G` is supplied by `Th5_Two`. -/
theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᴱ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᴱ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun v hv _ ⟨hnot, _⟩ _ => (hnot (Th5_Two w v hv)).elim
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem G_ex_Two (ae : ∀ w : i, ∃ x : e, x @ᵐ w) : ⌊∃ᴱ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else
    let ⟨x, hx⟩ := ae w
    ⟨x, hx, all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) x⟩

/-- A property whose complement is the universal one is the empty one. -/
theorem OnlyTopNeg {φ : e → σ} (h : ~ᵐφ = (fun _ : e => ⊤ᵐ)) : φ = (fun _ : e => ⊥ᵐ) := by
  funext y v; apply propext; constructor
  · intro hφ
    have hn : (~ᵐφ) y v := by rw [h]; trivial
    exact hn hφ
  · intro hb; simp at hb

/-- At a world where the universal property is the only positive one, `Ax2a` makes every
property the universal or the empty one. -/
theorem OnlyTopDichotomy {w : i} (onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (φ : e → σ) : φ = (fun _ : e => ⊤ᵐ) ∨ φ = (fun _ : e => ⊥ᵐ) :=
  ((Ax2a φ w).1).elim (fun hp => Or.inl (onlytop φ hp))
    (fun hn => Or.inr (OnlyTopNeg (onlytop _ hn)))

/-- **The condition of `G_ex_Two` is a theorem, hybrid-free.**  At a world where the universal
property is the only positive one, the dichotomy makes every property globally universal or
globally empty --- the object-language property "an actual God-like being exists", constant in
`x`, among them.  Globally empty contradicts `Th4_Two`, which is unconditional and hybrid-free;
so it is universal, and holds at the world itself.  No nominal is involved. -/
theorem ae_Two (w : i) : ∃ x : e, x @ᵐ w :=
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then
    let ⟨g, hg, _⟩ := G_ex_Two_at h2; ⟨g, hg⟩
  else
    have onlytop : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ) :=
      fun ψ hP => Classical.byContradiction fun hne => h2 ⟨ψ, hP, hne⟩
    (OnlyTopDichotomy onlytop (fun (_ : e) => (∃ᴱ y, G y))).elim
      (fun htop =>
        have hw : (∃ᴱ y, G y) w := by
          have := congrFun (congrFun htop (Classical.ofNonempty : e)) w
          simpa using this
        let ⟨y, hy, _⟩ := hw; ⟨y, hy⟩)
      (fun hbot =>
        let ⟨v, _, x, hx, hG⟩ := Th4_Two w
        have := congrFun (congrFun hbot (Classical.ofNonempty : e)) v
        absurd (show (∃ᴱ y, G y) v from ⟨x, hx, hG⟩) (by simpa using this))

/-- So an actual God-like being exists at every world, hybrid-free and with no condition. -/
theorem G_ex_Two_unconditional : ⌊∃ᴱ x, G x⌋ := G_ex_Two ae_Two

theorem G_ex_Two_of_E (hE : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᴱ x, G x⌋ := fun w =>
  G_ex_Two_at ⟨E, Ax3 w, hE⟩

/-- Whether `Ax1GenTwo` gives back the full `Ax1Gen` here: open, as in the Isabelle session;
the consistency of the setting is Nitpick's model there. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  openproblem

/-! ### The results of Sections 5 and 6 of the article in this setting -/

/-- **Lost** in this setting.  The actualist module proves that every individual is actual from the
essence `fun z => z = y ∧ ¬ existsAt z` of a God-like being, whose inclusion clause is vacuous
there because it quantifies actualistically.  With the possibilist inclusion the clause is not
vacuous and the proof breaks down; and it cannot be repaired, since `existsAt` occurs in no axiom
of this setting --- a genuine countermodel in the Isabelle session. -/
example : ⌊∀ᵐ y, existsAt y⌋ := by countermodel

/-- Every non-empty property is exemplified at some successor of every world.  The God-like
being comes from `PossGod`; its actualist necessary existence supplies the witness. -/
theorem Reach_K (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, hG⟩ := PossGod w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, _, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI_K {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨u, hu⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn u hu
    let ⟨v, hv, y, hy⟩ := Reach_K φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y hy hy

/-- Uniqueness of essences, with the possibilist coextension in the conclusion. -/
theorem UniqueEss1_K (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hφy
    have hψx : ψ' x v := MC_Two (ψ' x) w (EssMemI_K hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2_K (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach_K χ w hne
      hnψz ((UniqueEss1_K φ' ψ' x w ⟨hφ, hψ⟩ u hu z).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

/-! ### The remaining results of the Notes that consume `Ax1Gen`
The filter clause is stated with the actualist inclusion, as the Notes' mixed copy does; `Ax4`
consumes the possibilist one, so the closure has to be argued (`PosClosureAct`). -/
@[simp, grind] def Element (φ : τ) (S : τ → σ) : σ := S φ
@[simp, grind] def EmptySet : τ := fun _ => ⊥ᵐ
@[simp, grind] def UniversalSet : τ := fun _ => ⊤ᵐ
@[simp, grind] def SubsetE (φ ψ : τ) : σ := ∀ᴱ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def Intersection (φ ψ : τ) : τ := fun x => (φ x) ∧ᵐ (ψ x)
@[simp, grind] def Inverse (ψ : τ) : τ := fun x => ¬ᵐ(ψ x)
infix:90 " ∈ᵐ " => Element
notation:max "∅ᵐ" => EmptySet
notation:max "Uᵐ" => UniversalSet
infix:80 " ⊆ᴱ " => SubsetE
infix:91 " ⊓ᵐ " => Intersection
prefix:max "⁻" => Inverse
@[simp, grind] def Filter (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᴱ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilter (Φ : τ → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)

theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L_Two w, fun v hv => h v hv⟩
theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ => rfl)⟩
theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩
/-- Actualist necessary property inclusion, the filter's clause. -/
@[simp, grind] def PIncA (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴬ " => PIncA

/-- The price of the mixed setting: positivity is closed under the actualist inclusion too.  If
the consequent were not positive its complement would be, positivity survives to a successor, and
`Th4_Two` supplies a successor with an actual God-like being, which has every positive property
there --- the antecedent and the complement of the consequent at once, against the inclusion.
The argument of the Notes' own mixed copy. -/
theorem PosClosureAct {φ ψ : e → σ} {w : i} (p : P φ w) (incl : (φ ⊃ᴬ ψ) w) : P ψ w :=
  Classical.byContradiction fun hn =>
    have Pn : P (~ᵐψ) w := (Ax2a ψ w).1.resolve_left hn
    let ⟨v, hv, x, hx, Gx⟩ := Th4_Two w
    have hφ : φ x v := Gx φ (Ax2b φ w p v hv)
    have hnψ : (~ᵐψ) x v := Gx ~ᵐψ (Ax2b ~ᵐψ w Pn v hv)
    hnψ (incl v hv x hx hφ)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    fun φ ψ ⟨hφ, hsub⟩ => PosClosureAct hφ (MC_Two (∀ᴱ x, φ x →ᵐ ψ x) w hsub)⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩
theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x
theorem NecNoEvil : ⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋ := fun _ v _ ⟨_, _, hE⟩ =>
  hE (fun _ => ⊥ᵐ) (NegProps v).1

/-! ### A degeneracy of variant 3 that the setting does not touch
Gödel's original essence together with Fig. 8's non-emptiness clause already forces the frame to
have exactly one world --- from `Ax2a`, `Ax3` and `Ax4` alone, with no reading of `Ax1Gen`, in
the actualist, the possibilist and the mixed setting alike.  A point property is an essence of its
subject, and necessary existence then pins every successor down to the point's own world. -/

theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)
def Pt (x : e) (w : i) : e → σ := fun z u => z = x ∧ u = w
theorem PtNe (x : e) (w : i) : Pt x w ≠ (fun _ : e => ⊥ᵐ) := NeBot (⟨rfl, rfl⟩ : Pt x w x w)
theorem EssPt (x : e) (w : i) : Ess (Pt x w) x w :=
  fun _ hψ _ _ => ⟨PtNe x w, fun _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
theorem E_only_here {x : e} {w u : i} (ex : E x w) (r : w 𝗿 u) : u = w :=
  let ⟨_, _, _, hu⟩ := ex (Pt x w) (EssPt x w) u r; hu

theorem OneWorld (u v : i) : u = v := Classical.byContradiction fun hne =>
  have nbot : ¬ P (fun _ : e => ⊥ᵐ) u := fun pb => (Ax2a _ u).2
    ⟨pb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸ PTop_Two u⟩
  have Ene : E ≠ (fun _ : e => ⊥ᵐ) := fun h => nbot (h ▸ Ax3 u)
  have ⟨x, u0, Ex⟩ : ∃ x u0, E x u0 := Classical.byContradiction fun hn =>
    Ene (funext fun x => funext fun u => propext ⟨fun h => hn ⟨x, u, h⟩, False.elim⟩)
  let ⟨w0, hw0⟩ := Serial u0
  have r0 : u0 𝗿 u0 := (E_only_here Ex hw0) ▸ hw0
  have all : ∀ u2, u2 = u0 := fun u2 => Classical.byContradiction fun h2 =>
    have ess : Ess (Pt x u2) x u0 := fun _ _ _ r =>
      ⟨PtNe x u2, fun _ ⟨_, hu⟩ => (h2 (hu ▸ E_only_here Ex r)).elim⟩
    let ⟨_, _, _, hu⟩ := Ex (Pt x u2) ess u0 r0
    h2 hu.symm
  hne ((all u).trans (all v).symm)

/-- So `MC_Two` above is a theorem for a second, independent reason. -/
theorem MC_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => (OneWorld w v) ▸ hφ


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3PlainPoss.lean <==
/-! # Ax1GenTwoVariant3PlainPoss.lean
Variant 3 of Gödel's argument with the non-emptiness clause of Fig. 8 confined to the essence
(`Ax1GenTwoVariant3Plain`), in the **possibilist** quantifier setting, with the two-conjunct
reading `Ax1GenTwo`.  Counterpart of the Isabelle session `alternatives/O`.  Everything the
actualist module proves carries over without its side condition, except `AllExist`, which is
refuted here and recorded as such; and, as in every variant-3 setting, the definitions alone force
one world (`OneWorld`).  Self-contained: own copy of the embedding, logic K. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3, non-emptiness clause confined to the essence, possibilist quantifiers -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion with the non-emptiness clause of Fig. 8, used by the essence;
possibilist. -/
@[simp, grind] def PIncE (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴱ " => PIncE
/-- Plain necessary property inclusion, used by `Ax4`; possibilist. -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- Gödel's own essence, with the clause of Fig. 8 inside the inclusion it uses. -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴱ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG

/-- Necessary existence, possibilist. -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋
/-- `Ax4` with the plain inclusion: the clause of Fig. 8 stays in the essence. -/
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-- The emendation loses nothing: the inclusion of Fig. 8 implies the plain one (`Fig8_Ax4`). -/
theorem Ax4_Fig8 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴱ ψ) →ᵐ P ψ⌋ := fun w ⟨hp, hi⟩ =>
  Ax4 φ ψ w ⟨hp, fun v hv y hφ => (hi v hv).2 y hφ⟩

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- **The conjunction axiom, two-conjunct reading.** -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after neither a proof nor a countermodel was found. -/
macro "openproblem" : tactic => `(tactic| sorry)

theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩

theorem Ax1_of_Two (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋ := fun w ⟨p1, p2⟩ => by
  by_cases h : φ = ψ
  · show P (φ ⬝ᵐ ψ) w
    have e : (φ ⬝ᵐ ψ) = φ := by funext x v; simp [h]
    rw [e]; exact p1
  · have hTwo : TwoMembers (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      ⟨φ, ψ, Or.inl rfl, Or.inr rfl, h⟩
    have hPos : PosProps (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun ψ' hψ' => hψ'.elim (fun e => e ▸ p1) (fun e => e ▸ p2)
    have hConj : ConjOfPropsFrom (φ ⬝ᵐ ψ) (fun ψ' (_ : i) => ψ' = φ ∨ ψ' = ψ) w :=
      fun _ _ z => ⟨fun hc ψ' hψ' => hψ'.elim (fun e => e ▸ hc.1) (fun e => e ▸ hc.2),
                    fun hall => ⟨hall φ (Or.inl rfl), hall ψ (Or.inr rfl)⟩⟩
    exact Ax1GenTwo _ (φ ⬝ᵐ ψ) w (And.intro (And.intro hTwo hPos) hConj)

theorem PTop_Two : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ _ _ => trivial⟩

theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop_Two w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

/-- `Th4` is a theorem here, not a hypothesis: `Ax2a`, `Ax4`, `L`; frame-free. -/
theorem Th4_Two : ⌊◇(∃ᵐ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L_Two w, fun v hv y hg _ => hn ⟨v, hv, y, hg⟩⟩) (L_Two w)

theorem G_ex_Two_at {w : i} (h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ)) :
    (∃ᵐ x, G x) w :=
  Classical.byContradiction fun hn =>
    let ⟨ψ, hPψ, hψ⟩ := h2
    let χ : e → σ := fun z => ¬ᵐ(∃ᵐ y, G y) ∧ᵐ ψ z
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψ)))
        ∨ᵐ ((∃ᵐ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψ, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hψ h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; subst h; exact PTop_Two w
      · simp only [Mprimeq] at h; subst h; exact hPψ
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z => by
      by_cases hg : (∃ᵐ y, G y) v
      · constructor
        · intro ⟨hnot, _⟩; exact (hnot hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro ⟨_, hψz⟩ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; subst h; trivial
          · simp only [Mprimeq] at h; subst h; exact hψz
          · exact (hg hg').elim
        · intro hall; exact ⟨hg, hall ψ (Or.inl ⟨hg, Or.inr rfl⟩)⟩
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y ⟨hnot, _⟩ hGy => hnot ⟨y, hGy⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem all_God_of_only_top {w : i} (h : ∀ ψ : e → σ, P ψ w → ψ = (fun _ : e => ⊤ᵐ))
    (x : e) : G x w := fun φ hφ => by rw [h φ hφ]; trivial

/-- Stronger than in the actualist module: no side condition. -/
theorem G_ex_Two : ⌊∃ᵐ x, G x⌋ := fun w =>
  if h2 : ∃ ψ : e → σ, P ψ w ∧ ψ ≠ (fun _ : e => ⊤ᵐ) then G_ex_Two_at h2
  else ⟨Classical.ofNonempty,
    all_God_of_only_top (fun ψ hψ => Classical.byContradiction fun hne => h2 ⟨ψ, hψ, hne⟩) _⟩

theorem G_ex_Two_of_E (_ : E ≠ (fun _ : e => ⊤ᵐ)) : ⌊∃ᵐ x, G x⌋ := G_ex_Two
theorem Th5_Two : ⌊□(∃ᵐ x, G x)⌋ := fun _ v _ => G_ex_Two v
theorem Th3_Two : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun w _ => Th5_Two w

theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, hGg⟩ := G_ex_Two w
  let ⟨h, hGh⟩ := G_ex_Two v
  ((Th1 g w hGg) (fun _ => φ) hφ v hv).2 h hGh

/-- Whether `Ax1GenTwo` gives back the full `Ax1Gen` here: open, as in the Isabelle session;
the consistency of the setting is Nitpick's model there. -/
example : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ := by
  openproblem

/-! ### The results of Sections 5 and 6 of the article in this setting -/

theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- **Lost** in this setting.  The actualist module proves that every individual is actual from the
essence `fun z => z = y ∧ ¬ existsAt z` of a God-like being, whose inclusion clause is vacuous
there because it quantifies actualistically.  With the possibilist inclusion the clause is not
vacuous and the proof breaks down; and it cannot be repaired, since `existsAt` occurs in no axiom
of this setting --- a genuine countermodel in the Isabelle session. -/
example : ⌊∀ᵐ y, existsAt y⌋ := by countermodel

/-- Every non-empty property is exemplified at some successor of every world. -/
theorem Reach_K (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, hG⟩ := G_ex_Two w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI_K {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨u, hu⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn u hu
    let ⟨v, hv, y, hy⟩ := Reach_K φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y hy hy

/-- Uniqueness of essences, with the possibilist coextension in the conclusion. -/
theorem UniqueEss1_K (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hφy
    have hψx : ψ' x v := MC_Two (ψ' x) w (EssMemI_K hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2_K (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach_K χ w hne
      hnψz ((UniqueEss1_K φ' ψ' x w ⟨hφ, hψ⟩ u hu z).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

/-! ### The remaining results of the Notes that consume `Ax1Gen`
The filter clause is stated with the inclusion `Ax4` uses, here the possibilist plain one. -/
@[simp, grind] def Element (φ : τ) (S : τ → σ) : σ := S φ
@[simp, grind] def EmptySet : τ := fun _ => ⊥ᵐ
@[simp, grind] def UniversalSet : τ := fun _ => ⊤ᵐ
@[simp, grind] def SubsetP (φ ψ : τ) : σ := ∀ᵐ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def Intersection (φ ψ : τ) : τ := fun x => (φ x) ∧ᵐ (ψ x)
@[simp, grind] def Inverse (ψ : τ) : τ := fun x => ¬ᵐ(ψ x)
infix:90 " ∈ᵐ " => Element
notation:max "∅ᵐ" => EmptySet
notation:max "Uᵐ" => UniversalSet
infix:80 " ⊆ᴾ " => SubsetP
infix:91 " ⊓ᵐ " => Intersection
prefix:max "⁻" => Inverse
@[simp, grind] def Filter (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᴾ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilter (Φ : τ → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)

theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L_Two w, fun v hv => h v hv⟩
theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ => rfl)⟩
theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩
theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, MC_Two (∀ᵐ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩
theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x
theorem NecNoEvil : ⌊□(¬ᵐ(∃ᵐ x, Evil x))⌋ := fun _ v _ ⟨_, hE⟩ =>
  hE (fun _ => ⊥ᵐ) (NegProps v).1

/-! ### A degeneracy of variant 3 that the setting does not touch
Gödel's original essence together with Fig. 8's non-emptiness clause already forces the frame to
have exactly one world --- from `Ax2a`, `Ax3` and `Ax4` alone, with no reading of `Ax1Gen`, in
the actualist, the possibilist and the mixed setting alike.  A point property is an essence of its
subject, and necessary existence then pins every successor down to the point's own world. -/

theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)
def Pt (x : e) (w : i) : e → σ := fun z u => z = x ∧ u = w
theorem PtNe (x : e) (w : i) : Pt x w ≠ (fun _ : e => ⊥ᵐ) := NeBot (⟨rfl, rfl⟩ : Pt x w x w)
theorem EssPt (x : e) (w : i) : Ess (Pt x w) x w :=
  fun _ hψ _ _ => ⟨PtNe x w, fun _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
theorem E_only_here {x : e} {w u : i} (ex : E x w) (r : w 𝗿 u) : u = w :=
  let ⟨_, _, hu⟩ := ex (Pt x w) (EssPt x w) u r; hu

theorem OneWorld (u v : i) : u = v := Classical.byContradiction fun hne =>
  have nbot : ¬ P (fun _ : e => ⊥ᵐ) u := fun pb => (Ax2a _ u).2
    ⟨pb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸ PTop_Two u⟩
  have Ene : E ≠ (fun _ : e => ⊥ᵐ) := fun h => nbot (h ▸ Ax3 u)
  have ⟨x, u0, Ex⟩ : ∃ x u0, E x u0 := Classical.byContradiction fun hn =>
    Ene (funext fun x => funext fun u => propext ⟨fun h => hn ⟨x, u, h⟩, False.elim⟩)
  let ⟨w0, hw0⟩ := Serial u0
  have r0 : u0 𝗿 u0 := (E_only_here Ex hw0) ▸ hw0
  have all : ∀ u2, u2 = u0 := fun u2 => Classical.byContradiction fun h2 =>
    have ess : Ess (Pt x u2) x u0 := fun _ _ _ r =>
      ⟨PtNe x u2, fun _ ⟨_, hu⟩ => (h2 (hu ▸ E_only_here Ex r)).elim⟩
    let ⟨_, _, hu⟩ := Ex (Pt x u2) ess u0 r0
    h2 hu.symm
  hne ((all u).trans (all v).symm)

/-- So `MC_Two` above is a theorem for a second, independent reason. -/
theorem MC_unconditional (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => (OneWorld w v) ▸ hφ


==> anc/OpenQuestions/lean/OpenQuestions/Ax1GenTwoVariant3Th4.lean <==
/-! # Ax1GenTwoVariant3Th4.lean
Variant 3 of Gödel's argument (original essence, modified necessary property inclusion; Fig. 8
of [J75]) with the generalised conjunction axiom in the two-conjunct reading `Ax1GenTwo`, and
with the possible existence of a God-like being, `Th4`, **assumed** -- `Ax1GenTwoVariant3Model`
shows that `Ax1GenTwo` does not yield it.  The assumption is this development's move, not the
article's: [J75, Sect. 4.5] proves `Th4` here from `Ax2a`, `L` and `A1Gen`, that is from the
instances the two-conjunct reading removes, and its AFP source states `Th4` as an axiom only
because no trusted tactic replayed the provers' proof ([J75, Footnote 30]).  It can be dispensed
with: see `Ax1GenTwoVariant3Plain`.
Logic K.  Symmetry enters as an explicit hypothesis in `Th3`, `Th5_KB` and `MC_KB`; reflexivity
nowhere, `Serial` supplying what [J75] assumes it for.  Results: `L_Two`; and,
under the side condition that at some world with an actual God-like being some individual is
not God-like, an actual God-like being at every world (`G_ex_Two`), hence `Th3`, `Th5`, modal
collapse, `AllExist` and the uniqueness of essences, all hybrid-free.  Without the side
condition `G_ex` is obtained from `OneWorld` and `Th4`, with nominals (`G_ex_Two_hybrid`).
This is question 2 of [J75] under the two-conjunct reading.  Counterpart of the Isabelle
session `alternatives/K`.  Self-contained: own copy of the embedding, logic K. -/

attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Variant 3 with `Ax1GenBox` -/

axiom P : (e → σ) → σ
axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋
axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)
axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h
theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)
axiom Ax3 : ⌊P E⌋
theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)
theorem Th3 (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (symm w v hv))
axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
/-- `Φ` has two different members at the world of evaluation. -/
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂
/-- **The conjunction axiom, two-conjunct reading.** -/
axiom Ax1GenTwo (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
/-- Postulated, as in the AFP sources of [J75] for this variant (`axiomatization where Th4`);
under `Ax1GenTwo` it is not derivable (`Ax1GenTwoVariant3Model`). -/
axiom Th4 : ⌊◇(∃ᴱ x, G x)⌋

/-- `G` is not the empty property: by `Th4` it is exemplified somewhere. -/
theorem G_ne : G ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨v, _, x, _, hG⟩ := Th4 (Classical.ofNonempty : i)
  (congrFun (congrFun h x) v ▸ hG : ⊥ᵐ v)
/-- Neither is necessary existence, which the God-like being has by `Ax3`. -/
theorem E_ne : E ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨v, _, x, _, hG⟩ := Th4 (Classical.ofNonempty : i)
  have hE : E x v := hG E (Ax3 v)
  (congrFun (congrFun h x) v ▸ hE : ⊥ᵐ v)
/-- The universal property is positive, from `Ax3` and `Ax4`; the non-empty including property
that this variant's inclusion requires is `E`. -/
theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 E (fun _ => ⊤ᵐ) w ⟨Ax3 w, fun _ _ => ⟨E_ne, fun _ _ _ => trivial⟩⟩

/-- `L` survives, as in `Ax1GenTwoVariant2`. -/
theorem L_Two : ⌊P G⌋ := fun w =>
  Classical.byCases (p := ∃ ψ₁ ψ₂ : e → σ, P ψ₁ w ∧ P ψ₂ w ∧ ψ₁ ≠ ψ₂)
    (fun ⟨ψ₁, ψ₂, h1, h2, hne⟩ =>
      Ax1GenTwo P G w ⟨⟨⟨ψ₁, ψ₂, h1, h2, hne⟩, fun _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩)
    (fun hno =>
      have one : ∀ φ : e → σ, P φ w → φ = (fun _ => ⊤ᵐ) := fun φ hφ =>
        Classical.byContradiction fun hne => hno ⟨φ, (fun _ => ⊤ᵐ), hφ, PTop w, hne⟩
      have Gw : ∀ x, G x w := fun x φ hφ => by rw [one φ hφ]; trivial
      (Ax2a G w).1.elim id (fun hnG =>
        have h := congrFun (congrFun (one _ hnG) (Classical.ofNonempty : e)) w
        absurd (Gw Classical.ofNonempty) (by simpa [Mnegpred, Mtop] using h)))

theorem Th5_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 symm w (Th4 w)
/-- Modal collapse in KB, as in [J75]. -/
theorem MC_KB (symm : ∀ x y, x 𝗿 y → y 𝗿 x) (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := Th5_KB symm v w (symm w v hv)
  let ⟨z, hz, hGz⟩ := Th5_KB symm w v hv
  (Th1 g w hG (fun _ => φ) hφ v hv).2 z hz hGz

/-! ### The collapse under `Ax1GenTwo` and `Th4`, hybrid-free under a side condition
The construction of `Ax1GenTwoVariant2` does not transfer as it stands: the inclusion `χ ⊃ᴺ ~G`
now requires `χ` to be non-empty, and for `χ z = "no God-like being exists and ψ z"` with an
arbitrary positive `ψ ≠ ⊤` that is not available.  Instead take `χ` constant, "no actual
God-like being exists", which holds of everything at the world under consideration, and as the
second member of `Φ` beside `⊤` the property `ψs = G ∨ "no actual God-like being exists"`:
positive by `Ax4` from `G` (`L_Two`, `G_ne`), equal to `⊤` at every godless world, so that the
conjunction `{⊤, ψs}` is `⊤` there, and different from `⊤` as soon as, at some world with an
actual God-like being, some individual is not God-like.  That is the side condition; it fails
only if every individual is God-like wherever a God-like being actually exists.  Whether it can
be dropped is left open. -/
theorem G_ex_Two (someNonGod : ∃ u z, (∃ᴱ y, G y) u ∧ ¬ G z u) : ⌊∃ᴱ x, G x⌋ := fun w =>
  Classical.byContradiction fun hn =>
    let ψs : e → σ := fun z => G z ∨ᵐ ¬ᵐ(∃ᴱ y, G y)
    let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
    let Φ : (e → σ) → σ := fun ψ' =>
      (¬ᵐ(∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊤ᵐ) ∨ᵐ (ψ' =ᵐ ψs)))
        ∨ᵐ ((∃ᴱ y, G y) ∧ᵐ (ψ' =ᵐ (fun _ : e => ⊥ᵐ)))
    have hne : ψs ≠ (fun _ : e => ⊤ᵐ) := fun h =>
      let ⟨u, z, hu, hz⟩ := someNonGod
      have hs : ψs z u := by rw [h]; trivial
      hs.elim hz (fun h' => h' hu)
    have Pψs : P ψs w := Ax4 G ψs w ⟨L_Two w, fun _ _ => ⟨G_ne, fun _ _ hg => Or.inl hg⟩⟩
    have two : TwoMembers Φ w :=
      ⟨(fun _ => ⊤ᵐ), ψs, Or.inl ⟨hn, Or.inl rfl⟩, Or.inl ⟨hn, Or.inr rfl⟩, fun h => hne h.symm⟩
    have pos : PosProps Φ w := fun ψ' hψ' => by
      rcases hψ' with ⟨_, h | h⟩ | ⟨hex, _⟩
      · simp only [Mprimeq] at h; rw [h]; exact PTop w
      · simp only [Mprimeq] at h; rw [h]; exact Pψs
      · exact (hn hex).elim
    have conj : ConjOfPropsFrom χ Φ w := fun v _ z _ => by
      by_cases hg : (∃ᴱ y, G y) v
      · constructor
        · intro hχ; exact (hχ hg).elim
        · intro hall; exact (hall (fun _ => ⊥ᵐ) (Or.inr ⟨hg, rfl⟩)).elim
      · constructor
        · intro _ ψ' hψ'
          rcases hψ' with ⟨_, h | h⟩ | ⟨hg', _⟩
          · simp only [Mprimeq] at h; rw [h]; trivial
          · simp only [Mprimeq] at h; rw [h]; exact Or.inr hg
          · exact (hg hg').elim
        · intro _; exact hg
    have Pχ : P χ w := Ax1GenTwo Φ χ w ⟨⟨two, pos⟩, conj⟩
    have χne : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty : e)) w ▸ (hn : χ _ w) : ⊥ᵐ w)
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ => ⟨χne, fun y hy hχ hG => hχ ⟨y, hy, hG⟩⟩
    (Ax2a G w).2 ⟨L_Two w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- Seriality is a theorem, and of `Ax2a`, `Ax3` and `Ax4` alone -- neither `Th4` nor any
conjunction axiom enters, and neither does the non-emptiness clause in the inclusion: at a dead
end every box is vacuously true, clause included, so `Ax4` carries the positive `E` of `Ax3` to
every property, against the exclusivity of `Ax2a`.  It supplies what reflexivity was assumed for
in the proofs of [J75] -- a world at which to read off a box -- so nothing below needs a frame
condition.  The Isabelle counterpart is `Serial` of session `alternatives/K`. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

section
variable (someNonGod : ∃ u z, (∃ᴱ y, G y) u ∧ ¬ G z u)
include someNonGod

/-- Question 2 of [J75], `Th3` part, hybrid-free and frame-free. -/
theorem Th5_Two : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ => G_ex_Two someNonGod v
/-- `Th3` is the consequent of `Th5` with an antecedent added, so it follows by weakening; the
*Notes*' own `Th5` runs the other way, from `Th3` and `Th4`. -/
theorem Th3_Two : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun w _ => Th5_Two someNonGod w
theorem MC_Two (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := G_ex_Two someNonGod w
  let ⟨z, hz, hGz⟩ := G_ex_Two someNonGod v
  (Th1 g w hG (fun _ => φ) hφ v hv).2 z hz hGz

/-- Everything actually exists: were `y` not actual at `w`, "being `y` and not actual" would be
a non-empty property and, vacuously, an essence of the God-like being at `w`, hence exemplified
by an actual being at every successor of `w`, of which `Serial` supplies one. -/
theorem AllExist_Two : ⌊∀ᵐ y, existsAt y⌋ := fun w y =>
  Classical.byContradiction fun ny =>
    let ⟨g, _, hG⟩ := G_ex_Two someNonGod w
    have Eg : E g w := hG E (Ax3 w)
    let φ : e → σ := fun z => (z =ᵐ y) ∧ᵐ ¬ᵐ(existsAt z)
    have ess : Ess φ g w := fun _ _ _ _ =>
      ⟨fun h => (congrFun (congrFun h y) w ▸ (⟨rfl, ny⟩ : φ y w) : ⊥ᵐ w),
       fun _ hz ⟨_, hnz⟩ => (hnz hz).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, hz, _, hnz⟩ := Eg φ ess v hv
    hnz hz

/-- Every non-empty property is exemplified at some successor of every world (`Reach_K` of
`GoedelVariantHOML3inS4oneFile`, with `G_ex_Two` for `G_ex`). -/
theorem Reach_Two (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, _, hG⟩ := G_ex_Two someNonGod w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, _, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI_Two {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨u, hu⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn u hu
    let ⟨v, hv, y, hy⟩ := Reach_Two someNonGod φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y (AllExist_Two someNonGod v y) hy hy

/-- Question 2 of [J75], uniqueness of essences, hybrid-free (`UniqueEss1_K`, `UniqueEss2_K`
of `GoedelVariantHOML3inS4oneFile`, with `G_ex_Two` for `G_ex`). -/
theorem UniqueEss1_Two (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y hy =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hy hφy
    have hψx : ψ' x v := MC_Two someNonGod (ψ' x) w (EssMemI_Two someNonGod hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2_Two (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach_Two someNonGod χ w hne
      hnψz ((UniqueEss1_Two someNonGod φ' ψ' x w ⟨hφ, hψ⟩ u hu z
        (AllExist_Two someNonGod u z)).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ
end

/-! ### Without the side condition: with nominals
`NoNecExist` and `OneWorld` of `GoedelVariantHOML3inS4oneFile` use no conjunction axiom
(reflexivity as hypothesis), and `OneWorld` with `Th4` gives `G_ex` outright. -/

/-- A property with an instance is not the empty one. -/
theorem NeBot {φ : e → σ} {x : e} {w : i} (h : φ x w) : φ ≠ (fun _ : e => ⊥ᵐ) :=
  fun e => (congrFun (congrFun e x) w ▸ h : ⊥ᵐ w)

/-- [J75] proves this from reflexivity and no axiom, which is the more telling version of it:
the result comes from the definitions.  Here the frame condition is traded for `Serial`, hence
for `Ax2a`, `Ax3` and `Ax4`, so that this module assumes nothing about the frame; the proof of
[J75] stands unchanged in `GoedelVariantHOML3inS4oneFile`.  One consequence is that `OneWorld`
below holds in K: variant 3's definitions with those three axioms force a single world outright. -/
theorem NoNecExist {v w : i} (hvw : v ≠ w) (x : e) : ¬ E x w := fun hE =>
  (Classical.em (w 𝗿 v)).elim
    (fun hwv =>
      let φ : e → σ := fun z u => z = x ∧ u = w
      have ess : Ess φ x w := fun _ hψ _ _ =>
        ⟨fun h => (congrFun (congrFun h x) w ▸ (⟨rfl, rfl⟩ : φ x w) : ⊥ᵐ w),
         fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
      let ⟨_, _, _, hu⟩ := hE φ ess v hwv
      hvw hu)
    (fun hnwv =>
      let φ : e → σ := fun _ u => u = v
      have ess : Ess φ x w := fun _ _ _ hu =>
        ⟨fun h => (congrFun (congrFun h x) v ▸ (rfl : φ x v) : ⊥ᵐ v),
         fun _ _ huv => (hnwv (huv ▸ hu)).elim⟩
      let ⟨t, ht⟩ := Serial w
      let ⟨_, _, htv⟩ := hE φ ess t ht
      (hnwv (htv ▸ ht)).elim)

theorem OneWorld (u v : i) : u = v :=
  Classical.byContradiction fun huv =>
    have Eall : ∀ x w, ¬ E x w := fun x w =>
      if h : u = w then NoNecExist (fun hvw => huv (h.trans hvw.symm)) x
      else NoNecExist h x
    have Ebot : E = (fun _ : e => ⊥ᵐ) := funext fun x => funext fun w => propext ⟨Eall x w, False.elim⟩
    have PB : ∀ w, P (fun _ : e => ⊥ᵐ) w := fun w => Ebot ▸ Ax3 w
    have nPT : ∀ w, ¬ P (~ᵐ(fun _ : e => ⊥ᵐ)) w := fun w hp => (Ax2a _ w).2 ⟨PB w, hp⟩
    let χ : e → σ := fun _ u' => u' = u
    have n1 : χ ≠ (fun _ => ⊥ᵐ) := fun h => (congrFun (congrFun h (Classical.ofNonempty)) u ▸ (rfl : χ _ u) : ⊥ᵐ u)
    have n2 : (~ᵐχ) ≠ (fun _ => ⊥ᵐ) := fun h =>
      have hv : (~ᵐχ) (Classical.ofNonempty : e) v := fun (hvu : v = u) => huv hvu.symm
      (congrFun (congrFun h (Classical.ofNonempty : e)) v ▸ hv : ⊥ᵐ v)
    have inclT : ∀ (φ : e → σ) w, φ ≠ (fun _ => ⊥ᵐ) → (φ ⊃ᴺ ~ᵐ(fun _ : e => ⊥ᵐ)) w :=
      fun _ _ hne _ _ => ⟨hne, fun _ _ _ h => h⟩
    ((Ax2a χ u).1).elim
      (fun h => nPT u (Ax4 χ _ u ⟨h, inclT χ u n1⟩))
      (fun h => nPT u (Ax4 (~ᵐχ) _ u ⟨h, inclT (~ᵐχ) u n2⟩))


/-- `G_ex` from `OneWorld` and the postulated `Th4`; hybrid, through the nominals of
`NoNecExist` and `OneWorld`. -/
theorem G_ex_Two_hybrid : ⌊∃ᴱ x, G x⌋ := fun w =>
  let ⟨v, _, hex⟩ := Th4 w
  (OneWorld v w) ▸ hex

/-- `Ax1Gen` as the Notes state it implies the two-conjunct reading (the converse does not hold here: `Ax1GenTwo` is strictly weaker). -/
theorem Two_weaker
    (h : ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋)
    (Φ : (e → σ) → σ) (φ : e → σ) :
    ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋ :=
  fun w ⟨⟨_, hpos⟩, hconj⟩ => h Φ φ w ⟨hpos, hconj⟩



==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML2AndersonQuantTh4inK.lean <==
/-! # GoedelVariantHOML2AndersonQuantTh4inK.lean
`Th4` of the mixed-quantifier second variant of Gödel's argument (`GoedelVariantHOML2AndersonQuant`
of the Monatshefte dataset [J75]) proved in logic **K**, with no frame condition --- but with a
*hybrid* witness: the property "being at a successor of `w`", `fun _ u => w 𝗿 u`, fed to `Ax4`.
The AFP proof, and Footnote 25 of [J75], use symmetry instead, with witnesses from the modal
object language.  This is the one theorem of the dataset for which the embedding is known to
prove more than the modal object language does; whether `Th4` holds in K hybrid-free is open.
Self-contained: own copy of the embedding, logic K (no frame axiom). -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## The mixed-quantifier second variant, up to `Th2`, `Ax4` and `Ax1Gen` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩


/-- **`Th4` in logic K, with a hybrid witness.**  Suppose no actual God-like being is possible at
`w`.  (1) By `Ax1Gen` with the set `{G}`, some successor `v` of `w` carries a possibilist
God-like being `x`.  (2) The property "being at a successor of `w`" is positive at `w` (`Ax4`
from the universal property, positive by `Ax1Gen`), hence at `v` (`Ax2b`).  (3) No successor of
`v` is a successor of `w`, else `Th2` puts an actual God-like being there.  (4) So at `v`, `Ax4`
turns the property of (2) into the empty property, against `Ax2a`.
The witness in (2) mentions `𝗿` and the fixed world `w`: it is not a formula of the modal object
language (the detector `audit/HybridAudit.lean` flags it ACCESS RIGID). -/
theorem Th4_K_hybrid : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have htop : ∀ u, P (fun _ : e => ⊤ᵐ) u := fun u =>
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) u
        ⟨fun _ h => h.elim, fun _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have hbot : ∀ u, ¬ P (fun _ : e => ⊥ᵐ) u := fun u hb =>
      (Ax2a (fun _ => ⊥ᵐ) u).2 ⟨hb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
        funext x v; simp) ▸ htop u⟩
    have ⟨v, hwv, x, hGx⟩ : ∃ v, w 𝗿 v ∧ ∃ x, G x v :=
      Classical.byContradiction fun h => hbot w <|
        Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
          ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
           fun v hv z => ⟨fun h => h.elim, fun hz => h ⟨v, hv, z, hz G rfl⟩⟩⟩
    have hχ : P (fun _ : e => fun w' => w 𝗿 w') v :=
      Ax2b _ w (Ax4 (fun _ => ⊤ᵐ) _ w ⟨htop w, fun v' hv' _ _ => hv'⟩) v hwv
    have hno : ∀ u, v 𝗿 u → ¬ w 𝗿 u := fun u hvu hwu =>
      hn ⟨u, hwu, Th2 x v hGx u hvu⟩
    hbot v (Ax4 _ (fun _ => ⊥ᵐ) v ⟨hχ, fun u hvu _ hwu => hno u hvu hwu⟩)

/-! ### `Th4` in K without nominals
The hybrid witness above is avoidable.  The argument of `G_ex` runs with possibilist quantifiers
and yields a possibilist God-like being *at `w` itself*; `Th2` then places actual God-like beings
at every successor of `w`, and `Ax1Gen` with `Ax2a` exclude a world without successors. -/

/-- See `L2` of `GoedelVariantHOML2inS4oneFile`, with possibilist quantifiers throughout. -/
theorem L2_poss : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᵐ y, G y))
    (fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- At every world a possibilist God-like being exists (`Ax1Gen`, `Ax2a`, `Ax4`; no frame
condition; witnesses object-language). -/
theorem G_ex_poss : ⌊∃ᵐ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᵐ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, L2_poss w⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hχ hG => hχ ⟨y, hG⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- Every world has a successor: at a dead end `Ax1Gen` (with the empty set) would make every
property positive, against `Ax2a`.  `Ax3` and `Ax4` give the same conclusion without any
conjunction axiom (`Serial` of `GoedelVariantHOML3inS4oneFile`), and that is the route which
survives the two-conjunct restriction, the empty instance being just what it removes. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun hn =>
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊥ᵐ) w
        ⟨fun _ h => h.elim, fun v hv => (hn ⟨v, hv⟩).elim⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ htop⟩

/-- **`Th4` in logic K, hybrid-free**: the God-like being `g` at `w` (`G_ex_poss`) has necessary
existence (`Ax3`) and the essence `G` (`Th1`), so every successor of `w` holds an actual
God-like being (`Th2`); and `w` has a successor (`Serial`).  Consumes `Ax1Gen Ax2a Ax2b Ax3 Ax4`
and no frame condition --- and, unlike `Th4_K_hybrid`, only object-language witnesses.  This
corrects Footnote 25 of [J75] in the object language. -/
theorem Th4_K : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  let ⟨g, hG⟩ := G_ex_poss w
  let ⟨v, hv⟩ := Serial w
  ⟨v, hv, Th2 g w hG v hv⟩



==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML2inS4oneFile.lean <==
/-! # GoedelVariantHOML2inS4oneFile.lean
Gödel's ontological argument, second variant of Benzmüller & Scott [J75] (modified essence), in
modal logic **S4**.  Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same
name (`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML
embedding (that of `HOMLinHOLonlyS4` in the port of [J75]).

Main results beyond [J75]: `G_ex` --- at every world an actual God-like being exists --- is
derived from `Ax1Gen`, `Ax2a` and `Ax4` alone, with no frame condition; hence `Th3`, left open
in [J75] for S4, holds, and so do `Th5` and modal collapse `MC`, from which `OneWorld`: every
world accessible from `w` is `w` itself. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ

/-! ## Gödel's ontological argument -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy] oops`   -- one model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- The property "no actual God-like being exists" is, at every world, the conjunction of the
set `Φ` of those properties which --- provided an actual God-like being exists there --- are
positive or necessarily coextensive with non-Godlikeness.  (Where no actual God-like being
exists, `Φ` is empty and its conjunction is the universal property; where one exists, `Φ`
contains `G` and `~ᵐG`, whose conjunction is empty.) -/
theorem L2 : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᴱ y, G y))
    (fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z _ =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- **At every world an actual God-like being exists.**  Suppose not, at `w`.  Then `Φ` of `L2`
is empty at `w`, so `PosProps Φ` holds vacuously and `Ax1Gen` makes the property "no actual
God-like being exists" positive at `w`.  That property is necessarily included in `~ᵐG`
(wherever no actual God-like being exists, no actual being is God-like), so `Ax4` makes `~ᵐG`
positive at `w`; but `G` is positive (`L`), against the exclusivity in `Ax2a`.  No frame
condition is used: the theorem holds in logic K. -/
theorem G_ex : ⌊∃ᴱ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, L2 w⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hy hχ hG => hχ ⟨y, hy, hG⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w => ⟨w, Rrefl w, G_ex w⟩

/-- Left open for S4 in [J75]; immediate from `G_ex` (and frame-free). -/
theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ _ v _ => G_ex v

/-- Isabelle: `using Th3 Th4`; here directly from `G_ex`, so that no frame condition is used. -/
theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ => G_ex v

/-- Modal collapse, from `G_ex` and `Th1` alone: the God-like being at `w` has the essence `G`,
so whatever holds at `w` is necessarily implied by `G`, and a God-like being exists at every
successor world. -/
theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := G_ex w
  let ⟨z, hz, hGz⟩ := G_ex v
  (Th1 g w hG).2 (fun _ => φ) hφ v hv z hz hGz

/-- Every world accessible from `w` is `w` itself: modal collapse applied to `fun u => u = w`. -/
theorem OneWorld {w v : i} (h : w 𝗿 v) : v = w := MC (fun u => u = w) w rfl v h

theorem TopEq : (fun x : e => x =ᵐ x) = (fun _ : e => ⊤ᵐ) := by funext x w; simp
theorem BotEq : (fun x : e => x ≠ᵐ x) = (fun _ : e => ⊥ᵐ) := by funext x w; simp

theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w => Ax4 E _ w ⟨Ax3 w, fun _ _ _ _ _ => trivial⟩
theorem PBot : ⌊¬ᵐ(P (fun _ : e => ⊥ᵐ))⌋ := fun w hp =>
  (Ax2a _ w).2 ⟨hp, Ax4 (fun _ : e => ⊥ᵐ) _ w ⟨hp, fun _ _ _ _ h => h.elim⟩⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PTop w, TopEq ▸ PTop w⟩
theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨PBot w, BotEq ▸ PBot w⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y hy => ⟨hφ ψ hψx v hv y hy, hψ φ hφx v hv y hy⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

@[simp, grind] def Filter (Φ : (e → σ) → σ) : σ :=
  Φ (fun _ => ⊤ᵐ) ∧ᵐ ¬ᵐ(Φ (fun _ => ⊥ᵐ)) ∧ᵐ
  (∀ᵐ φ ψ, (Φ φ ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ Φ ψ) ∧ᵐ (∀ᵐ φ ψ, (Φ φ ∧ᵐ Φ ψ) →ᵐ Φ (φ ⬝ᵐ ψ))
@[simp, grind] def UFilter (Φ : (e → σ) → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, Φ φ ∨ᵐ Φ (~ᵐφ))

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨PTop w, PBot w⟩, fun φ ψ h => Ax4 φ ψ w h⟩, fun φ ψ h => Ax1 φ ψ w h⟩
theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy] oops`   -- one model found of cardinality one (consistency check)


==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML2possInS4oneFile.lean <==
/-! # GoedelVariantHOML2possInS4oneFile.lean
Gödel's ontological argument, second variant of Benzmüller & Scott [J75] (modified essence),
with possibilist quantifiers, in modal logic **S4**: `Th3`, left open in [J75], follows from
`G_ex`, which needs no frame condition.
Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same name
(`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML embedding
and of the signature, definitions and axioms of the AFP theory in [J75]'s dataset. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Signature, definitions and axioms of `GoedelVariantHOML2possInS4` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-! ## New proofs -/

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- At every world, "no God-like being exists" is the conjunction of the properties which,
provided a God-like being exists there, are positive or necessarily coextensive with
non-Godlikeness. -/
theorem ConjChi : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᵐ y, G y))
    (fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- A God-like being exists at every world.  Where none existed, the set of `ConjChi` would be
empty, so `Ax1Gen` would make "no God-like being exists" positive; `Ax4` would carry this to
`~G`, against `Ax2a` and `L`.  No frame condition is used. -/
theorem G_ex : ⌊∃ᵐ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᵐ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, ConjChi w⟩
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ y hχ hG => hχ ⟨y, hG⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- `Th3`, left open in [J75] for S4: immediate from `G_ex`, in any normal modal logic. -/
theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ _ v _ => G_ex v

#print axioms Th3


==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML3AndersonQuantUniqueEssOneFile.lean <==
/-! # GoedelVariantHOML3AndersonQuantUniqueEssOneFile.lean
Gödel's ontological argument, third variant of Benzmüller & Scott [J75], with mixed actualist
and possibilist quantifiers, in modal logic **S5**: `UniqueEss1` and `UniqueEss2`, left open in
[J75].  `Th4`, which the AFP sources postulate, is proved here from `Ax1Gen`, `Ax2a` and `L`;
the uniqueness lemmas use neither `Th4` nor symmetry, only a God-like being at every world
(`G_exP`, as in the possibilist setting) and `Serial`: no frame condition.
Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same name
(`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML embedding
and of the signature, definitions and axioms of the AFP theory in [J75]'s dataset. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rsymm  : ∀ x y, x 𝗿 y → y 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Signature, definitions and axioms of `GoedelVariantHOML3AndersonQuant` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   Two models found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-! ## New proofs -/

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- The AFP sources leave `Th4` unreplayed (`oops`, then a postulate), although automated
provers report a proof from `Ax2a`, `L` and `Ax1Gen`.  Here is one: if no God-like being were
possible, `Ax1Gen` would make the empty property positive, as the conjunction of `{G}`; it also
makes the universal property positive, as the conjunction of `∅`; the two contradict the
exclusivity in `Ax2a`.  Only `Ax1Gen` and `Ax2a` are used: the theorem holds in logic K.  (In
this mixed-quantifier variant `ConjOfPropsFrom` quantifies actualistically, so the argument is
the same as in the actualist variant; cf. Footnote 29 of [J75].) -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

/-- At every world, "no God-like being exists" (possibilist) is the conjunction of the
properties which, provided a God-like being exists there, are positive or necessarily coextensive
with non-Godlikeness. -/
theorem ConjChi : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᵐ y, G y))
    (fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z _ =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- A God-like being, possibly non-actual, exists at every world: the argument of the possibilist
setting, which the possibilist inclusion of this setting admits.  Neither `Th4` nor a frame
condition is used; `Reach` and `MC` below need nothing more. -/
theorem G_exP : ⌊∃ᵐ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᵐ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, ConjChi w⟩
    have gneq : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty)) w ▸ (hA : χ _ w) : ⊥ᵐ w)
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ => ⟨gneq, fun y hχ hG => hχ ⟨y, hG⟩⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- With reflexivity the God-like being of `G_exP` is actual: `Th2` makes its existence necessary. -/
theorem G_ex : ⌊∃ᴱ x, G x⌋ := fun w =>
  let ⟨x, hG⟩ := G_exP w
  Th2 x w hG w (Rrefl w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, hGx⟩ := G_exP w
  have ⟨z, hGz⟩ := G_exP v
  exact (Th1 x w hGx) (fun _ => φ) hφ v hv |>.2 z hGz

/-- Every world has a successor, from `Ax2a`, `Ax3` and `Ax4`: at a dead end every inclusion
holds vacuously, so `Ax4` would carry the positive `E` to every property. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- Every non-empty property is exemplified at some successor of every world. -/
theorem Reach (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, hG⟩ := G_exP w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, _, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨v₀, hv₀⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn v₀ hv₀
    let ⟨v, hv, y, hy⟩ := Reach φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y hy hy

theorem UniqueEss1 (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hφy
    have hψx : ψ' x v := MC (ψ' x) w (EssMemI hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ :=
  fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach χ w hne
      hnψz ((UniqueEss1 φ' ψ' x w ⟨hφ, hψ⟩ u hu z).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

#print axioms Th4
#print axioms G_ex
#print axioms UniqueEss1
#print axioms UniqueEss2


==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML3inS4oneFile.lean <==
/-! # GoedelVariantHOML3inS4oneFile.lean
Gödel's ontological argument, third variant of Benzmüller & Scott [J75] (modified necessary
property inclusion), in modal logic **S4**.  Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same
name (`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML
embedding (that of `HOMLinHOLonlyS4` in the port of [J75]).

Main results beyond [J75]: `NoNecExist` --- if there are two distinct worlds, nothing has
necessary existence --- from which `Th3`, left open in [J75] for S4, and `OneWorld`: there is
exactly one world.  Further `G_ex` (an actual God-like being exists at every world), `AllExist`
(everything actually exists), and the essence of a being is determined (`EssDetermined`), which
settles `UniqueEss1` and `UniqueEss2`, also left open in [J75]. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Gödel's ontological argument -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: the including property must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

/-- **If there are two distinct worlds, nothing has necessary existence.**  Given `v ≠ w`,
suppose `E x w`.  If `w 𝗿 v`, the property "being `x` at `w`" is an essence of `x` at `w`, so
by `E x w` it is necessarily exemplified, in particular at `v` --- but nothing has it at `v`.
If not `w 𝗿 v`, the property "being at `v`" is vacuously an essence of `x` at `w` (no successor
of `w` is `v`), so it is exemplified at every successor of `w`, in particular at `w` itself
(`Rrefl`) --- but `w ≠ v`. -/
theorem NoNecExist {v w : i} (hvw : v ≠ w) (x : e) : ¬ E x w := fun hE =>
  (Classical.em (w 𝗿 v)).elim
    (fun hwv =>
      let φ : e → σ := fun z u => z = x ∧ u = w
      have ess : Ess φ x w := fun _ hψ _ _ =>
        ⟨fun h => (congrFun (congrFun h x) w ▸ (⟨rfl, rfl⟩ : φ x w) : ⊥ᵐ w),
         fun _ _ ⟨hz, hu⟩ => hz ▸ hu ▸ hψ⟩
      let ⟨_, _, _, hu⟩ := hE φ ess v hwv
      hvw hu)
    (fun hnwv =>
      let φ : e → σ := fun _ u => u = v
      have ess : Ess φ x w := fun _ _ _ hu =>
        ⟨fun h => (congrFun (congrFun h x) v ▸ (rfl : φ x v) : ⊥ᵐ v),
         fun _ _ huv => (hnwv (huv ▸ hu)).elim⟩
      let ⟨_, _, huv⟩ := hE φ ess w (Rrefl w)
      hvw huv.symm)

/-- Left open for S4 in [J75].  A God-like being has necessary existence (`Ax3`), so by
`NoNecExist` every world is the one where it exists. -/
theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨v, _, x, hx, hG⟩ u _ =>
  (Classical.em (u = v)).elim (fun h => h ▸ ⟨x, hx, hG⟩)
    (fun h => (NoNecExist h x (hG E (Ax3 v))).elim)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-- **There is exactly one world.**  Were there two, nothing would have necessary existence
(`NoNecExist`), so `E` would be the empty property, positive by `Ax3`; then by `Ax2a` its
complement, the universal property, is not positive.  But `Ax2a` makes one of "being at `u`"
and its complement positive, both non-empty, and `Ax4` carries the positivity of any non-empty
property to the universal property. -/
theorem OneWorld (u v : i) : u = v :=
  Classical.byContradiction fun huv =>
    have Eall : ∀ x w, ¬ E x w := fun x w =>
      if h : u = w then NoNecExist (fun hvw => huv (h.trans hvw.symm)) x
      else NoNecExist h x
    have Ebot : E = (fun _ : e => ⊥ᵐ) := funext fun x => funext fun w => propext ⟨Eall x w, False.elim⟩
    have PB : ∀ w, P (fun _ : e => ⊥ᵐ) w := fun w => Ebot ▸ Ax3 w
    have nPT : ∀ w, ¬ P (~ᵐ(fun _ : e => ⊥ᵐ)) w := fun w hp => (Ax2a _ w).2 ⟨PB w, hp⟩
    let χ : e → σ := fun _ u' => u' = u
    have n1 : χ ≠ (fun _ => ⊥ᵐ) := fun h => (congrFun (congrFun h (Classical.ofNonempty)) u ▸ (rfl : χ _ u) : ⊥ᵐ u)
    have n2 : (~ᵐχ) ≠ (fun _ => ⊥ᵐ) := fun h =>
      have hv : (~ᵐχ) (Classical.ofNonempty : e) v := fun (hvu : v = u) => huv hvu.symm
      (congrFun (congrFun h (Classical.ofNonempty : e)) v ▸ hv : ⊥ᵐ v)
    have inclT : ∀ (φ : e → σ) w, φ ≠ (fun _ => ⊥ᵐ) → (φ ⊃ᴺ ~ᵐ(fun _ : e => ⊥ᵐ)) w :=
      fun _ _ hne _ _ => ⟨hne, fun _ _ _ h => h⟩
    ((Ax2a χ u).1).elim
      (fun h => nPT u (Ax4 χ _ u ⟨h, inclT χ u n1⟩))
      (fun h => nPT u (Ax4 (~ᵐχ) _ u ⟨h, inclT (~ᵐχ) u n2⟩))

-- `lemma True nitpick[satisfy,card=1,max_genuine=4] oops`   -- two models found of cardinality one

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- See `L2` of the second variant: "no actual God-like being exists" is the conjunction of the
properties which, provided an actual God-like being exists, are positive or necessarily
coextensive with non-Godlikeness. -/
theorem ConjChi : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᴱ y, G y))
    (fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z _ =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- **At every world an actual God-like being exists** (cf. the second variant; here the
inclusion `χ ⊃ᴺ ~ᵐG` also requires `χ` non-empty, which the assumption provides).  No frame
condition is used. -/
theorem G_ex : ⌊∃ᴱ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, ConjChi w⟩
    have gneq : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty)) w ▸ (hA : χ _ w) : ⊥ᵐ w)
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ => ⟨gneq, fun y hy hχ hG => hχ ⟨y, hy, hG⟩⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w => ⟨w, Rrefl w, G_ex w⟩

/-! ### The open questions answered without nominals
`Th3` above is proved through `NoNecExist`, whose proof instantiates the essence quantifier with
"being `x` at `w`" and "being at `v`" --- nominals, available because property quantifiers range
over all functions `e → i → Prop`.  The same theorems follow from `G_ex` with no such witness
and no frame condition (as in the second variant); the `_K` versions record this. -/

theorem Th5_K : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ => G_ex v
/-- `Th3` is the consequent of `Th5` with an antecedent added, so it follows by weakening; the
*Notes*' own `Th5` runs the other way, from `Th3` and `Th4`. -/
theorem Th3_K : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun w _ => Th5_K w
theorem MC_K (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := G_ex w
  let ⟨z, hz, hGz⟩ := G_ex v
  (Th1 g w hG (fun _ => φ) hφ v hv).2 z hz hGz
theorem MCdual_K (φ : σ) : ⌊◇φ →ᵐ φ⌋ := fun w ⟨v, hv, hφ⟩ =>
  Classical.byContradiction fun hn => MC_K (¬ᵐφ) w hn v hv hφ
theorem Triv_K (φ : σ) : ⌊◇φ →ᵐ □φ⌋ := fun w h => MC_K φ w (MCdual_K φ w h)
theorem UniqueEss3_K (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ h v hv => (h (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2


/-- **Seriality is a theorem**, and of `Ax2a`, `Ax3` and `Ax4` alone: at a dead end every box is
vacuously true, the non-emptiness clause of the inclusion included, so `Ax4` carries the positive
`E` of `Ax3` to every property, against the exclusivity of `Ax2a`.  No conjunction axiom enters.
Reflexivity was used in the hybrid-free proofs of this section in one way only, to have a world at
which to read off a box, so this replaces it and they hold in K outright, `Rrefl` being an axiom
of this theory but not one they depend on. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- **Everything actually exists.**  Were `y` not actual at `w`, "being `y` and not actual" would
be a non-empty property and, vacuously, an essence of the God-like being `g` at `w`; as `g` has
necessary existence, the property would be exemplified by an actual being at a successor of `w`,
of which `Serial` supplies one. -/
theorem AllExist : ⌊∀ᵐ y, existsAt y⌋ := fun w y =>
  Classical.byContradiction fun ny =>
    let ⟨g, _, hG⟩ := G_ex w
    have Eg : E g w := hG E (Ax3 w)
    let φ : e → σ := fun z => (z =ᵐ y) ∧ᵐ ¬ᵐ(existsAt z)
    have ess : Ess φ g w := fun _ _ _ _ =>
      ⟨fun h => (congrFun (congrFun h y) w ▸ (⟨rfl, ny⟩ : φ y w) : ⊥ᵐ w),
       fun _ hz ⟨_, hnz⟩ => (hnz hz).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, hz, _, hnz⟩ := Eg φ ess v hv
    hnz hz

theorem AllExistI (y : e) (w : i) : y @ᵐ w := AllExist w y

/-! ### `UniqueEss1` and `UniqueEss2` without nominals -/

/-- **Every non-empty property is exemplified at some successor of every world** --- the
hybrid-free replacement for the nominal step of `NoNecExist`.  Let `φ z t`.  The *constant*
property "z has φ" is non-empty; were it empty at every successor of `w`, it would vacuously
be an essence of the God-like being `g` at `w` (`G_ex`), and `E g w` (`Ax3`) would exemplify
it at a successor of `w`, which `Serial` supplies.  Witnesses: the constant property
`fun _ => φ z`; nothing hybrid. -/
theorem Reach_K (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, _, hG⟩ := G_ex w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, _, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

/-- An essence of `x` is had by `x` --- hybrid-free.  Otherwise, by the essence clause for
`¬φ`, `φ` would be non-empty yet empty at every successor of `w`, against `Reach_K`. -/
theorem EssMemI_K {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨u, hu⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn u hu
    let ⟨v, hv, y, hy⟩ := Reach_K φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y (AllExistI y v) hy hy

/-- `UniqueEss1`, hybrid-free: at a successor `v`, an actual `y` with `φ y` is Leibniz-identical
to `x` (essence clause for `fun z => z ≡ᵐ x`); `x` has `ψ` at `w` (`EssMemI_K`), hence at `v`
(`MC_K`); Leibniz identity transfers `ψ` from `x` to `y`.  Witnesses: `fun z => z ≡ᵐ x`,
`fun z => ψ z →ᵐ ψ y`, `ψ x`; nothing hybrid. -/
theorem UniqueEss1_K (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y hy =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hy hφy
    have hψx : ψ' x v := MC_K (ψ' x) w (EssMemI_K hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

/-- `UniqueEss2`, hybrid-free: two essences of `x` are equal as properties (hence Leibniz-equal
at every successor).  Were `φ z t ∧ ¬ψ z t`, the constant property "z has φ and not ψ" would be
non-empty, so by `Reach_K` exemplified at a successor `u` of `w` --- against `UniqueEss1_K`
at `u`. -/
theorem UniqueEss2_K (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ :=
  fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach_K χ w hne
      hnψz ((UniqueEss1_K φ' ψ' x w ⟨hφ, hψ⟩ u hu z (AllExistI z u)).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 w (Th4 w)

/-- Modal collapse: every successor of `w` is `w` (`OneWorld`). -/
theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v _ => OneWorld w v ▸ hφ
theorem MCdual (φ : σ) : ⌊◇φ →ᵐ φ⌋ := fun w ⟨v, _, hφ⟩ => OneWorld v w ▸ hφ
theorem Triv (φ : σ) : ⌊◇φ →ᵐ □φ⌋ := fun w h => MC φ w (MCdual φ w h)

/-- `G` is not the empty property (`G_ex`). -/
theorem GNonempty (w : i) : G ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨_, _, hG⟩ := G_ex w; (h ▸ hG : ⊥ᵐ _)

theorem PTop : ⌊P (fun _ : e => ⊤ᵐ)⌋ := fun w =>
  Ax4 G _ w ⟨L w, fun _ _ => ⟨GNonempty w, fun _ _ _ => trivial⟩⟩
theorem PBot : ⌊¬ᵐ(P (fun _ : e => ⊥ᵐ))⌋ := fun w hp =>
  (Ax2a _ w).2 ⟨hp, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by funext x v; simp) ▸ PTop w⟩

theorem TopEq : (fun x : e => x =ᵐ x) = (fun _ : e => ⊤ᵐ) := by funext x w; simp
theorem BotEq : (fun x : e => x ≠ᵐ x) = (fun _ : e => ⊥ᵐ) := by funext x w; simp

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PTop w, TopEq ▸ PTop w⟩
theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨PBot w, BotEq ▸ PBot w⟩

/-- An essence of `x` is necessarily had by `x` alone (among actual beings). -/
theorem EssSuppM (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ z, φ z →ᵐ z =ᵐ x)⌋ :=
  fun _ h v hv => (h (fun z => z =ᵐ x) rfl v hv).2

theorem EssSupp {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) {z : e} {v : i} (hz : z @ᵐ v)
    (pz : φ z v) : z = x :=
  EssSuppM φ x w h v (OneWorld w v ▸ Rrefl w) z hz pz

/-- An essence of `x` is had by `x`: otherwise its complement, which `x` has, would be necessarily
implied by it, so (everything being actual, and there being one world) it would be empty. -/
theorem EssMemI {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨hne, hincl⟩ := h (fun z => ¬ᵐ(φ z)) hn w (Rrefl w)
    hne (funext fun z => funext fun u => propext
      ⟨fun hφ => hincl z (AllExistI z w) (OneWorld u w ▸ hφ) (OneWorld u w ▸ hφ), False.elim⟩)

theorem EssMem (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ φ x⌋ := fun _ h => EssMemI h

/-! ### The two essences compared
Variant 2 puts the conjunct `φ x` into the essence and leaves the inclusion plain; variant 3
keeps Gödel's form and repairs the inclusion instead.  The two are not interdefinable: variant
2's essence implies variant 3's outright, since `φ x` makes `φ` other than the empty property
and that is world-independent, while the converse needs `φ x`, which variant 3 does not state
but proves (`EssMemI`). -/

/-- The plain inclusion of variant 2. -/
@[simp, grind] def PInc2 (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
/-- The essence of variant 2: Gödel's form with the conjunct `φ x` added. -/
def Ess2 (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ PInc2 φ ψ)

/-- Variant 2's essence implies variant 3's, from the definitions alone. -/
theorem Ess_of_Ess2 {φ : e → σ} {x : e} {w : i} (h : Ess2 φ x w) : Ess φ x w :=
  have ne : φ ≠ (fun _ : e => ⊥ᵐ) := fun heq =>
    (congrFun (congrFun heq x) w ▸ h.1 : ⊥ᵐ w)
  fun ψ hψ v hv => ⟨ne, h.2 ψ hψ v hv⟩

/-- And variant 3's implies variant 2's as soon as `φ` is had by `x`. -/
theorem Ess2_of_Ess {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) (hx : φ x w) : Ess2 φ x w :=
  ⟨hx, fun ψ hψ v hv => (h ψ hψ v hv).2⟩

/-- In this theory `φ x` is a theorem, so the two coincide. -/
theorem Ess_iff_Ess2 (φ : e → σ) (x : e) (w : i) : Ess φ x w ↔ Ess2 φ x w :=
  ⟨fun h => Ess2_of_Ess h (EssMemI h), Ess_of_Ess2⟩

/-- The same equivalence hybrid-free: `Ess_iff_Ess2` takes `φ x` from `EssMemI`, which runs
through `NoNecExist` and its nominal, where `EssMemI_K` proves it with witnesses of the object
language and no frame condition.  It stands beside the hybrid one, as every `_K` result here. -/
theorem Ess_iff_Ess2_K (φ : e → σ) (x : e) (w : i) : Ess φ x w ↔ Ess2 φ x w :=
  ⟨fun h => Ess2_of_Ess h (EssMemI_K h), Ess_of_Ess2⟩

/-- The essence of `x` is determined: it is "being `x`". -/
theorem EssDetermined {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ = fun z _ => z = x :=
  funext fun z => funext fun u => propext
    ⟨fun hφ => EssSupp h (AllExistI z u) hφ, fun hzx => hzx ▸ OneWorld u w ▸ EssMemI h⟩

/-- Left open in [J75]; immediate from `EssDetermined`. -/
theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨hφ, hψ⟩ _ _ _ _ => by rw [EssDetermined hφ, EssDetermined hψ]; exact Iff.rfl

/-- Left open in [J75]; immediate from `EssDetermined`. -/
theorem UniqueEss2 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ :=
  fun _ ⟨hφ, hψ⟩ _ _ _ hQ => by rw [EssDetermined hφ] at hQ; rw [EssDetermined hψ]; exact hQ

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ h _ _ _ hy hφ _ hQ => EssSupp h hy hφ ▸ hQ

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

@[simp, grind] def Filter (Φ : (e → σ) → σ) : σ :=
  Φ (fun _ => ⊤ᵐ) ∧ᵐ ¬ᵐ(Φ (fun _ => ⊥ᵐ)) ∧ᵐ
  (∀ᵐ φ ψ, (Φ φ ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ Φ ψ) ∧ᵐ (∀ᵐ φ ψ, (Φ φ ∧ᵐ Φ ψ) →ᵐ Φ (φ ⬝ᵐ ψ))
@[simp, grind] def UFilter (Φ : (e → σ) → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, Φ φ ∨ᵐ Φ (~ᵐφ))

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨PTop w, PBot w⟩, fun φ ψ h => Ax4 φ ψ w h⟩, fun φ ψ h => Ax1 φ ψ w h⟩
theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,max_genuine=4] oops`   -- one model found of cardinality one


==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML3possInS4oneFile.lean <==
/-! # GoedelVariantHOML3possInS4oneFile.lean
Gödel's ontological argument, third variant of Benzmüller & Scott [J75] (modified necessary
property inclusion), with possibilist quantifiers, in modal logic **S4**: `Th3`, left open in
[J75], follows from `G_ex`, which needs no frame condition.
Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same name
(`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML embedding
and of the signature, definitions and axioms of the AFP theory in [J75]'s dataset. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Signature, definitions and axioms of `GoedelVariantHOML3possInS4` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-! ## New proofs -/

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- At every world, "no God-like being exists" is the conjunction of the properties which,
provided a God-like being exists there, are positive or necessarily coextensive with
non-Godlikeness. -/
theorem ConjChi : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᵐ y, G y))
    (fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- A God-like being exists at every world.  Where none existed, the set of `ConjChi` would be
empty, so `Ax1Gen` would make "no God-like being exists" positive; `Ax4` would carry this to
`~G`, against `Ax2a` and `L`.  No frame condition is used. -/
theorem G_ex : ⌊∃ᵐ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᵐ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, ConjChi w⟩
    have gneq : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty)) w ▸ (hA : χ _ w) : ⊥ᵐ w)
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ => ⟨gneq, fun y hχ hG => hχ ⟨y, hG⟩⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

/-- `Th3`, left open in [J75] for S4: immediate from `G_ex`, in any normal modal logic. -/
theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ _ v _ => G_ex v

#print axioms Th3


==> anc/OpenQuestions/lean/OpenQuestions/GoedelVariantHOML3possUniqueEssOneFile.lean <==
/-! # GoedelVariantHOML3possUniqueEssOneFile.lean
Gödel's ontological argument, third variant of Benzmüller & Scott [J75], with possibilist
quantifiers, in modal logic **S5**: `UniqueEss1` and `UniqueEss2`, left open in [J75], hold with
no frame condition.  `Th4`, which the AFP sources postulate, is not assumed: `G_ex` is proved
from `Ax1Gen`, `Ax2a`, `Ax4`, and `Serial` replaces reflexivity.
Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same name
(`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML embedding
and of the signature, definitions and axioms of the AFP theory in [J75]'s dataset. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rsymm  : ∀ x y, x 𝗿 y → y 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Signature, definitions and axioms of `GoedelVariantHOML3poss` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by
  have h1 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ ⟨x, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-! ## New proofs -/

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- At every world, "no God-like being exists" is the conjunction of the properties which,
provided a God-like being exists there, are positive or necessarily coextensive with
non-Godlikeness. -/
theorem ConjChi : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᵐ y, G y))
    (fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- A God-like being exists at every world.  Where none existed, the set of `ConjChi` would be
empty, so `Ax1Gen` would make "no God-like being exists" positive; `Ax4` would carry this to
`~G`, against `Ax2a` and `L`.  No frame condition is used. -/
theorem G_ex : ⌊∃ᵐ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᵐ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᵐ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, ConjChi w⟩
    have gneq : χ ≠ (fun _ => ⊥ᵐ) := fun h =>
      (congrFun (congrFun h (Classical.ofNonempty)) w ▸ (hA : χ _ w) : ⊥ᵐ w)
    have incl : (χ ⊃ᴺ ~ᵐG) w := fun _ _ => ⟨gneq, fun y hχ hG => hχ ⟨y, hG⟩⟩
    (Ax2a G w).2 ⟨L w, Ax4 χ ~ᵐG w ⟨Pχ, incl⟩⟩

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, hGx⟩ := G_ex w
  have ⟨z, hGz⟩ := G_ex v
  exact (Th1 x w hGx) (fun _ => φ) hφ v hv |>.2 z hGz

/-- Every world has a successor, from `Ax2a`, `Ax3` and `Ax4`: at a dead end every inclusion
holds vacuously, so `Ax4` would carry the positive `E` to every property. -/
theorem Serial (w : i) : ∃ v, w 𝗿 v :=
  Classical.byContradiction fun dead =>
    have all : ∀ ψ : e → σ, P ψ w := fun ψ =>
      Ax4 E ψ w ⟨Ax3 w, fun v hv => absurd ⟨v, hv⟩ dead⟩
    (Ax2a (fun _ => ⊤ᵐ) w).2 ⟨all _, all _⟩

/-- Every non-empty property is exemplified at some successor of every world. -/
theorem Reach (φ : e → σ) (w : i) (hne : φ ≠ (fun _ : e => ⊥ᵐ)) :
    ∃ v, w 𝗿 v ∧ ∃ y, φ y v :=
  Classical.byContradiction fun hn =>
    have ⟨z, t, hzt⟩ : ∃ z t, φ z t := Classical.byContradiction fun h =>
      hne (funext fun z => funext fun t => propext ⟨fun hφ => h ⟨z, t, hφ⟩, False.elim⟩)
    let χ : e → σ := fun _ => φ z
    let ⟨g, hG⟩ := G_ex w
    have ess : Ess χ g w := fun _ _ v hv =>
      ⟨fun h => (congrFun (congrFun h z) t ▸ (hzt : χ z t) : ⊥ᵐ t),
       fun _ hχ => (hn ⟨v, hv, z, hχ⟩).elim⟩
    let ⟨v, hv⟩ := Serial w
    let ⟨_, hχ⟩ := hG E (Ax3 w) χ ess v hv
    hn ⟨v, hv, z, hχ⟩

theorem EssMemI {φ : e → σ} {x : e} {w : i} (h : Ess φ x w) : φ x w :=
  Classical.byContradiction fun hn =>
    let ⟨v₀, hv₀⟩ := Serial w
    let ⟨hne, _⟩ := h (fun z => ¬ᵐ(φ z)) hn v₀ hv₀
    let ⟨v, hv, y, hy⟩ := Reach φ w hne
    (h (fun z => ¬ᵐ(φ z)) hn v hv).2 y hy hy

theorem UniqueEss1 (φ ψ : e → σ) (x : e) :
    ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := fun w ⟨hφ, hψ⟩ v hv y =>
  have tr : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → φ' y v → ψ' y v := fun _ ψ' hφ hψ hφy =>
    have hyx : (y ≡ᵐ x) v := (hφ (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2 y hφy
    have hψx : ψ' x v := MC (ψ' x) w (EssMemI hψ) v hv
    hyx (fun z => ψ' z →ᵐ ψ' y) (fun h => h) hψx
  ⟨tr φ ψ hφ hψ, tr ψ φ hψ hφ⟩

theorem UniqueEss2 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ :=
  fun w h _ _ _ hQ =>
  have half : ∀ (φ' ψ' : e → σ), Ess φ' x w → Ess ψ' x w → ∀ z t, φ' z t → ψ' z t :=
    fun φ' ψ' hφ hψ z t hzt => Classical.byContradiction fun hn =>
      let χ : e → σ := fun _ => φ' z ∧ᵐ ¬ᵐ(ψ' z)
      have hne : χ ≠ (fun _ : e => ⊥ᵐ) := fun h =>
        (congrFun (congrFun h z) t ▸ (⟨hzt, hn⟩ : χ z t) : ⊥ᵐ t)
      let ⟨u, hu, _, hφz, hnψz⟩ := Reach χ w hne
      hnψz ((UniqueEss1 φ' ψ' x w ⟨hφ, hψ⟩ u hu z).1 hφz)
  have heq : φ = ψ := funext fun z => funext fun t =>
    propext ⟨half φ ψ h.1 h.2 z t, half ψ φ h.2 h.1 z t⟩
  heq ▸ hQ

#print axioms UniqueEss1
#print axioms UniqueEss2


==> anc/OpenQuestions/lean/OpenQuestions/ScottVariantHOMLAx1GeninS4oneFile.lean <==
/-! # ScottVariantHOMLAx1GeninS4oneFile.lean
Scott's variant of Gödel's ontological argument [J75, Fig. 12], with Scott's axiom `A3` (`P G`)
replaced by the generalised conjunction axiom `Ax1Gen` of [J75, Sect. 4], in modal logic **S4**
--- the setting of [J75, Sect. 5.3], where Nitpick's S4 countermodels to `T3` could no longer be
reproduced but no proof was found either.  Lean 4 counterpart, item by item, of the Isabelle/HOL theory of the same
name (`../isabelle/`).  The theory is self-contained: it carries its own copy of the HOML
embedding (that of `HOMLinHOLonlyS4` in the port of [J75]).

Result: `G_ex` --- at every world an actual God-like being exists --- from `Ax1Gen`, `A1` and `A2`
alone, with no frame condition; hence `T3` holds (in K already), and so does modal collapse. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-! ## The embedding of HOML in HOL, logic S4
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


/-! ## Scott's variant with `Ax1Gen` in place of `A3` -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Scott's `A3` (`⌊P G⌋`) is replaced by Gödel's generalised conjunction axiom `Ax1Gen`
[J75, Sect. 4], from which it follows (`L`). -/
@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

theorem Coro : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (L w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A5 : ⌊P NE⌋

/-- As `L2` of `GoedelVariantHOML2inS4oneFile`. -/
theorem L2 : ⌊ConjOfPropsFrom (fun _ : e => ¬ᵐ(∃ᴱ y, G y))
    (fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z))))⌋ := fun _ v _ _z _ =>
  ⟨fun hn _ ⟨hex, _⟩ => (hn hex).elim,
   fun hall hex => hall ~ᵐG ⟨hex, Or.inr fun _ _ _ => Iff.rfl⟩ (hall G ⟨hex, Or.inl (L v)⟩)⟩

/-- **At every world an actual God-like being exists**, from `Ax1Gen`, `A1` and `A2` alone
(the argument of `GoedelVariantHOML2inS4oneFile.G_ex`, with `A2` for `Ax4` and `A1` for `Ax2a`).
No frame condition is used. -/
theorem G_ex : ⌊∃ᴱ x, G x⌋ := fun w =>
  Classical.byContradiction fun hA =>
    let χ : e → σ := fun _ => ¬ᵐ(∃ᴱ y, G y)
    let Φ : (e → σ) → σ := fun ψ => (∃ᴱ y, G y) ∧ᵐ (P ψ ∨ᵐ □(∀ᵐ z, ψ z ↔ᵐ ¬ᵐ(G z)))
    have pos : PosProps Φ w := fun _ ⟨hex, _⟩ => (hA hex).elim
    have Pχ : P χ w := Ax1Gen Φ χ w ⟨pos, L2 w⟩
    have incl : (□(∀ᴱ y, χ y →ᵐ (~ᵐG) y)) w := fun _ _ y hy hχ hG => hχ ⟨y, hy, hG⟩
    (A1 G w).2 (A2 χ ~ᵐG w ⟨Pχ, incl⟩) (L w)

/-- **Theorem `T3` holds** --- the question of [J75, Sect. 5.3].  Not only in S4: no frame
condition is used. -/
theorem T3 : ⌊□(∃ᴱ x, G x)⌋ := fun _ v _ => G_ex v

/-- Modal collapse, from `G_ex` and `T2`. -/
theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := fun w hφ v hv =>
  let ⟨g, _, hG⟩ := G_ex w
  let ⟨z, hz, hGz⟩ := G_ex v
  (T2 g w hG).2 (fun _ => φ) hφ v hv z hz hGz

/-- Every world accessible from `w` is `w` itself. -/
theorem OneWorld {w v : i} (h : w 𝗿 v) : v = w := MC (fun u => u = w) w rfl v h

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)


==> anc/OpenQuestions/lean/OpenQuestions/Th4FromConjunction.lean <==
/-! # Th4FromConjunction.lean
Which readings of the generalised conjunction axiom prove `Th4`, the possible existence of a
God-like being, from the conjunction axiom and `Ax2a` **alone** --- no `Ax1`, `Ax2b`, `Ax3`, `Ax4`?
Setting: the definitions of variant 2, logic K; each reading enters as a hypothesis of the lemma.
`Ax1Gen` and `Ax1GenBox` do (the port's proof through the rigid sets `{G}` and `∅`); `Ax1GenOne`
and `Ax1GenTwo` do not, and neither gives the positivity of the universal property (genuine
countermodels in the Isabelle session).  This is requirement (ii) of Section 6 of the article.
Counterpart of the Isabelle session `alternatives/I`.  Self-contained: own copy of the embedding. -/

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable



/-! ## The embedding of HOML in HOL, logic K
Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- Logic K: no frame condition on the accessibility relation

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ




/-! ## Which readings prove `Th4` from the conjunction axiom and `Ax2a` alone
Setting: the definitions of variant 2, logic K, and **no** other axiom --- neither `Ax1`, `Ax2b`,
`Ax3` nor `Ax4`.  Each reading of the conjunction axiom enters as a hypothesis. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
@[simp, grind] def NonEmptyS (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ, Φ ψ w
@[simp, grind] def TwoMembers (Φ : (e → σ) → σ) : σ := fun w => ∃ ψ₁ ψ₂, Φ ψ₁ w ∧ Φ ψ₂ w ∧ ψ₁ ≠ ψ₂

/-- The four readings, as hypotheses. -/
def Ax1GenS : Prop :=
  ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
def Ax1GenBox : Prop :=
  ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ □(PosProps Φ) ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
def Ax1GenOne : Prop :=
  ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(NonEmptyS Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋
def Ax1GenTwo : Prop :=
  ∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(TwoMembers Φ ∧ᵐ PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)

/-- `Ax1Gen` and `Ax2a` alone give `Th4`, by the port's proof through the rigid sets `{G}` and `∅`:
`L` from `Φ := P`, the universal property positive from `Φ := ∅`, and the empty property positive
from `Φ := {G}` if no God-like being is possible. -/
theorem Th4_Ax1Gen (A : Ax1GenS) : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  have L : ∀ v, P G v := fun v => A P G v ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩
  have top : P (fun _ : e => ⊤ᵐ) w :=
    A (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      A (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ top⟩

/-- For `Ax1GenBox` the added premiss `□PosProps {G}` is `□P G`, which `L` supplies at every world. -/
theorem Th4_Box (A : Ax1GenBox) : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  have L : ∀ v, P G v := fun v => A P G v ⟨⟨fun _ h => h, fun _ _ _ h => h⟩, fun _ _ _ _ => Iff.rfl⟩
  have top : P (fun _ : e => ⊤ᵐ) w :=
    A (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
      ⟨⟨fun _ h => h.elim, fun _ _ _ h => h.elim⟩, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      A (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
          fun v _ ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L v⟩,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ top⟩

/-! `Ax1GenOne` and `Ax1GenTwo`: `Th4` does not follow from the conjunction axiom and `Ax2a`
alone, and neither does the positivity of the universal property --- genuine countermodels in the
Isabelle session. -/
example (_ : Ax1GenOne) : ⌊◇(∃ᴱ x, G x)⌋ := by countermodel
example (_ : Ax1GenTwo) : ⌊◇(∃ᴱ x, G x)⌋ := by countermodel
example (_ : Ax1GenOne) : ⌊P (fun _ : e => ⊤ᵐ)⌋ := by countermodel
example (_ : Ax1GenTwo) : ⌊P (fun _ : e => ⊤ᵐ)⌋ := by countermodel


==> anc/OpenQuestions/lean/Separation.lean <==
/-! # Separation.lean
The separating sentence of Section 8.3 of the article, formalised in Lean 4 --- the counterpart
of `separation/Separation.thy`.

The object language L of the article, restricted to its propositional part: propositional
variables, the Boolean connectives, the diamond, the global modality and quantification over
propositions.  Satisfaction is taken relative to a family `P` of admissible propositions (sets of
worlds, here predicates), over which the propositional quantifiers range; a family closed under
every formula is an L-general model (Definition 2 of the article, propositional part).  Over the
Cantor space, the infinite 0-1-sequences, with every world seeing every world, the finitary sets
--- those whose membership depends on finitely many coordinates --- form such a model (closure by
an invariance argument: a coordinate flip above the support is an involution that permutes the
admissible sets), and it has no atoms.  The sentence

    every world lies in an atom,   A (∃ p. Atom p ∧ p),

holds in every standard model, where every set of worlds is admissible (the singleton of the
world is the atom: the nominal), and fails at every world of the finitary model.  So it is a
sentence of L the embedding proves, with a nominal, and that no proof meeting the hypothesis of
the article's soundness proposition proves (Proposition 20 and Example 21 there).  Lean core only,
no library. -/

namespace Separation

/-! ## The propositional part of L -/

inductive Fm where
  | var : Nat → Fm            -- a propositional variable
  | bot : Fm
  | neg : Fm → Fm
  | conj : Fm → Fm → Fm
  | dia : Fm → Fm             -- the diamond
  | glob : Fm → Fm            -- the global modality A
  | all : Nat → Fm → Fm       -- quantification over propositions, binding the variable
  deriving DecidableEq

/-- update of an assignment at one variable -/
def upd {W : Type} (g : Nat → W → Prop) (n : Nat) (X : W → Prop) : Nat → W → Prop :=
  fun m => if m = n then X else g m

theorem upd_same {W : Type} (g : Nat → W → Prop) (n : Nat) (X : W → Prop) : upd g n X n = X := by
  simp [upd]
theorem upd_other {W : Type} (g : Nat → W → Prop) {n m : Nat} (X : W → Prop) (h : m ≠ n) :
    upd g n X m = g m := by
  simp [upd, h]

/-- satisfaction at a world, relative to an accessibility relation `r`, a family `P` of admissible
propositions, over which the quantifiers range, and an assignment `g` -/
def sat {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) :
    (Nat → W → Prop) → W → Fm → Prop
  | g, w, .var n => g n w
  | _, _, .bot => False
  | g, w, .neg φ => ¬ sat r P g w φ
  | g, w, .conj φ ψ => sat r P g w φ ∧ sat r P g w ψ
  | g, w, .dia φ => ∃ v, r w v ∧ sat r P g v φ
  | g, w, .glob φ => ∀ v, sat r P g v φ
  | g, w, .all n φ => ∀ X, P X → sat r P (upd g n X) w φ

/-- the proposition a formula defines -/
def ext {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) (g : Nat → W → Prop) (φ : Fm) :
    W → Prop :=
  fun w => sat r P g w φ

/-- the derived connectives: the existential quantifier, the existential modality E (a nonempty
proposition), the difference modality D of Section 8.3, and `atom`: a proposition that holds
somewhere and nowhere else -/
def Fm.ex (n : Nat) (φ : Fm) : Fm := .neg (.all n (.neg φ))
def Fm.em (φ : Fm) : Fm := .neg (.glob (.neg φ))
def Fm.dm (q : Nat) (φ : Fm) : Fm := .ex q (.conj (.neg (.var q)) (.em (.conj (.var q) φ)))
def Fm.atom (q : Nat) (φ : Fm) : Fm := .conj (.em φ) (.neg (.em (.conj φ (.dm q φ))))

/-- the separating sentence: every world lies in an atom -/
def everyWorldAnAtom : Fm := .glob (.ex 0 (.conj (.atom 1 (.var 0)) (.var 0)))

theorem sat_ex {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) (g : Nat → W → Prop)
    (w : W) (n : Nat) (φ : Fm) :
    sat r P g w (.ex n φ) ↔ ∃ X, P X ∧ sat r P (upd g n X) w φ := by
  simp only [Fm.ex, sat]
  constructor
  · intro h
    apply Classical.byContradiction
    intro hc
    apply h
    intro X hX hs
    exact hc ⟨X, hX, hs⟩
  · rintro ⟨X, hX, hs⟩ h
    exact h X hX hs

theorem sat_em {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) (g : Nat → W → Prop)
    (w : W) (φ : Fm) : sat r P g w (.em φ) ↔ ∃ v, sat r P g v φ := by
  simp only [Fm.em, sat]
  constructor
  · intro h
    apply Classical.byContradiction
    intro hc
    exact h fun v hv => hc ⟨v, hv⟩
  · rintro ⟨v, hv⟩ h
    exact h v hv

/-! ## Free variables and the coincidence lemma -/

/-- the free variables of a formula, as a list -/
def Fm.fv : Fm → List Nat
  | .var n => [n]
  | .bot => []
  | .neg φ => φ.fv
  | .conj φ ψ => φ.fv ++ ψ.fv
  | .dia φ => φ.fv
  | .glob φ => φ.fv
  | .all n φ => φ.fv.filter (fun m => m ≠ n)

theorem mem_filter_ne {l : List Nat} {m n : Nat} :
    m ∈ l.filter (fun k => k ≠ n) ↔ m ∈ l ∧ m ≠ n := by
  simp [List.mem_filter]

/-- satisfaction depends on the assignment only at the free variables -/
theorem sat_coincidence {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) :
    ∀ (φ : Fm) (g g' : Nat → W → Prop) (w : W),
      (∀ n, n ∈ φ.fv → g n = g' n) → (sat r P g w φ ↔ sat r P g' w φ)
  | .var n, g, g', w, hg => by
    simp only [sat]; rw [hg n (by simp [Fm.fv])]
  | .bot, _, _, _, _ => Iff.rfl
  | .neg φ, g, g', w, hg => by
    simp only [sat]; rw [sat_coincidence r P φ g g' w hg]
  | .conj φ ψ, g, g', w, hg => by
    simp only [sat]
    rw [sat_coincidence r P φ g g' w (fun n hn => hg n (by simp [Fm.fv, hn])),
        sat_coincidence r P ψ g g' w (fun n hn => hg n (by simp [Fm.fv, hn]))]
  | .dia φ, g, g', w, hg => by
    simp only [sat]
    constructor
    · rintro ⟨v, hv, hs⟩; exact ⟨v, hv, (sat_coincidence r P φ g g' v hg).1 hs⟩
    · rintro ⟨v, hv, hs⟩; exact ⟨v, hv, (sat_coincidence r P φ g g' v hg).2 hs⟩
  | .glob φ, g, g', w, hg => by
    simp only [sat]
    constructor
    · intro h v; exact (sat_coincidence r P φ g g' v hg).1 (h v)
    · intro h v; exact (sat_coincidence r P φ g g' v hg).2 (h v)
  | .all n φ, g, g', w, hg => by
    simp only [sat]
    have step : ∀ X, sat r P (upd g n X) w φ ↔ sat r P (upd g' n X) w φ := by
      intro X
      apply sat_coincidence r P φ
      intro m hm
      by_cases hmn : m = n
      · subst hmn; simp [upd]
      · rw [upd_other g X hmn, upd_other g' X hmn]
        exact hg m (mem_filter_ne.2 ⟨hm, hmn⟩)
    constructor
    · intro h X hX; exact (step X).1 (h X hX)
    · intro h X hX; exact (step X).2 (h X hX)

/-! ## L-general models, and the invariance lemma -/

/-- a family is closed (is an L-general model, in the propositional part) if every formula with
admissible parameters defines an admissible proposition -/
def closed {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) : Prop :=
  ∀ (g : Nat → W → Prop) (φ : Fm), (∀ n, P (g n)) → P (ext r P g φ)

/-- transport of a proposition along an involution: `X ∘ h` is the image of `X` under `h` -/
def tr {W : Type} (h : W → W) (X : W → Prop) : W → Prop := fun z => X (h z)

theorem tr_upd {W : Type} (h : W → W) (g : Nat → W → Prop) (n : Nat) (X : W → Prop) :
    (fun m => tr h (upd g n X m)) = upd (fun m => tr h (g m)) n (tr h X) := by
  funext m
  by_cases hmn : m = n
  · subst hmn; simp [upd]
  · simp [upd, hmn]

theorem tr_tr {W : Type} (h : W → W) (hinv : ∀ z, h (h z) = z) (X : W → Prop) :
    tr h (tr h X) = X := by
  funext z; simp [tr, hinv]

/-- an involution of the worlds that preserves the accessibility relation and permutes the
admissible propositions preserves satisfaction, parameters transported along -/
theorem sat_invariance {W : Type} (r : W → W → Prop) (P : (W → Prop) → Prop) (h : W → W)
    (hinv : ∀ z, h (h z) = z) (hrel : ∀ x y, r (h x) (h y) ↔ r x y)
    (hperm : ∀ X, P X ↔ P (tr h X)) :
    ∀ (φ : Fm) (g : Nat → W → Prop) (w : W),
      sat r P g w φ ↔ sat r P (fun n => tr h (g n)) (h w) φ
  | .var n, g, w => by simp [sat, tr, hinv]
  | .bot, _, _ => Iff.rfl
  | .neg φ, g, w => by
    simp only [sat]; rw [sat_invariance r P h hinv hrel hperm φ g w]
  | .conj φ ψ, g, w => by
    simp only [sat]
    rw [sat_invariance r P h hinv hrel hperm φ g w, sat_invariance r P h hinv hrel hperm ψ g w]
  | .dia φ, g, w => by
    simp only [sat]
    constructor
    · rintro ⟨v, hv, hs⟩
      exact ⟨h v, (hrel w v).2 hv, (sat_invariance r P h hinv hrel hperm φ g v).1 hs⟩
    · rintro ⟨v', hv', hs⟩
      refine ⟨h v', ?_, ?_⟩
      · have := (hrel w (h v')).1; rw [hinv] at this; exact this hv'
      · have := (sat_invariance r P h hinv hrel hperm φ g (h v')).2
        rw [hinv] at this; exact this hs
  | .glob φ, g, w => by
    simp only [sat]
    constructor
    · intro hs v'
      have := (sat_invariance r P h hinv hrel hperm φ g (h v')).1 (hs (h v'))
      rw [hinv] at this; exact this
    · intro hs v
      exact (sat_invariance r P h hinv hrel hperm φ g v).2 (hs (h v))
  | .all n φ, g, w => by
    simp only [sat]
    have step : ∀ X, sat r P (upd g n X) w φ ↔
        sat r P (upd (fun m => tr h (g m)) n (tr h X)) (h w) φ := by
      intro X
      rw [← tr_upd]
      exact sat_invariance r P h hinv hrel hperm φ (upd g n X) w
    constructor
    · intro hs Y hY
      have hX : P (tr h Y) := (hperm Y).1 hY
      have := (step (tr h Y)).1 (hs (tr h Y) hX)
      rw [tr_tr h hinv] at this; exact this
    · intro hs X hX
      exact (step X).2 (hs (tr h X) ((hperm X).1 hX))

/-! ## Standard models: every world lies in an atom -/

/-- in a standard model every proposition is admissible, and the singleton of a world is an atom
containing it: the proof the embedding gives, with the nominal as the witness -/
theorem everyWorldAnAtom_standard {W : Type} (r : W → W → Prop) (g : Nat → W → Prop) (w : W) :
    sat r (fun _ => True) g w everyWorldAnAtom := by
  simp only [everyWorldAnAtom, sat]
  intro v
  rw [sat_ex]
  refine ⟨fun u => u = v, trivial, ?_⟩
  simp only [Fm.atom, sat, upd_same]
  refine ⟨⟨?_, ?_⟩, trivial⟩
  · rw [sat_em]; exact ⟨v, rfl⟩
  · rw [sat_em]
    rintro ⟨u, hu, hd⟩
    simp only [sat] at hu
    subst hu
    rw [Fm.dm, sat_ex] at hd
    obtain ⟨Q, -, hQ⟩ := hd
    simp only [sat] at hQ
    obtain ⟨hnot, hem⟩ := hQ
    rw [sat_em] at hem
    obtain ⟨u', hu'Q, hu'p⟩ := hem
    simp [upd] at hu'p hu'Q hnot
    subst hu'p
    exact hnot hu'Q

/-! ## The finitary model over the Cantor space -/

/-- worlds are the infinite 0-1-sequences -/
abbrev World := Nat → Bool

/-- agreement below a coordinate -/
def agree (n : Nat) (x y : World) : Prop := ∀ i, i < n → x i = y i

/-- a set of worlds is finitary if its membership depends on finitely many coordinates -/
def finitary (X : World → Prop) : Prop := ∃ n, ∀ x y, agree n x y → (X x ↔ X y)

/-- every world sees every world -/
def total (_ _ : World) : Prop := True

theorem agree_mono {m n : Nat} {x y : World} (h : agree n x y) (hmn : m ≤ n) : agree m x y :=
  fun i hi => h i (Nat.lt_of_lt_of_le hi hmn)

/-- the coordinate flip above `n` that carries `x` to `y` when they agree below `n`: an
involution of the worlds that fixes the first `n` coordinates -/
def flip (n : Nat) (x y : World) (z : World) : World :=
  fun i => if i < n then z i else (z i ^^ (x i ^^ y i))

theorem xor_xor_cancel (a b : Bool) : ((a ^^ b) ^^ b) = a := by
  cases a <;> cases b <;> rfl

theorem flip_flip (n : Nat) (x y z : World) : flip n x y (flip n x y z) = z := by
  funext i
  simp only [flip]
  by_cases hi : i < n
  · simp [hi]
  · simp [hi]

theorem flip_x {n : Nat} {x y : World} (h : agree n x y) : flip n x y x = y := by
  funext i
  simp only [flip]
  by_cases hi : i < n
  · simp [hi, h i hi]
  · simp only [hi, if_false]
    cases hx : x i <;> cases hy : y i <;> rfl

theorem agree_flip (n : Nat) (x y z : World) : agree n (flip n x y z) z := by
  intro i hi; simp [flip, hi]

/-- the flip carries agreement below any bound along -/
theorem agree_flip_both {k n : Nat} {x y a b : World} (h : agree k a b) :
    agree k (flip n x y a) (flip n x y b) := by
  intro i hi
  simp only [flip]
  by_cases hin : i < n
  · simp [hin, h i hi]
  · simp [hin, h i hi]

/-- the flip permutes the finitary sets -/
theorem finitary_tr_flip (n : Nat) (x y : World) (X : World → Prop) :
    finitary X ↔ finitary (tr (flip n x y) X) := by
  have one : ∀ X, finitary X → finitary (tr (flip n x y) X) := by
    rintro X ⟨k, hk⟩
    refine ⟨k, fun a b hab => ?_⟩
    simp only [tr]
    exact hk _ _ (agree_flip_both hab)
  constructor
  · exact one X
  · intro hX
    have := one _ hX
    rwa [tr_tr (flip n x y) (flip_flip n x y)] at this

/-- a finitary set with support below `n` is fixed by the flip -/
theorem tr_flip_fixes {k n : Nat} {x y : World} {X : World → Prop}
    (hk : ∀ a b, agree k a b → (X a ↔ X b)) (hkn : k ≤ n) : tr (flip n x y) X = X := by
  funext a
  apply propext
  simp only [tr]
  exact hk _ _ (agree_mono (agree_flip n x y a) hkn)

/-- the maximum of a function over a list -/
def listMax (f : Nat → Nat) : List Nat → Nat
  | [] => 0
  | n :: l => max (f n) (listMax f l)

theorem le_listMax (f : Nat → Nat) : ∀ (l : List Nat) (n : Nat), n ∈ l → f n ≤ listMax f l
  | [], _, h => absurd h (by simp)
  | m :: l, n, h => by
    simp only [listMax]
    rcases List.mem_cons.1 h with rfl | h'
    · exact Nat.le_max_left _ _
    · exact Nat.le_trans (le_listMax f l n h') (Nat.le_max_right _ _)

/-- Closure: a formula with finitary parameters defines a finitary set.  The support of the set
is the maximum of the supports of the parameters at the free variables; two worlds that agree
below it are exchanged by a flip that fixes those parameters, so by invariance and coincidence
they agree on the formula. -/
theorem finitary_closed : closed total finitary := by
  intro g φ hg
  classical
  let supp : Nat → Nat := fun n => Classical.choose (hg n)
  have hsupp : ∀ n a b, agree (supp n) a b → (g n a ↔ g n b) := fun n => Classical.choose_spec (hg n)
  let N := listMax supp φ.fv
  refine ⟨N, fun x y hxy => ?_⟩
  simp only [ext]
  have hinv : ∀ z, flip N x y (flip N x y z) = z := flip_flip N x y
  have hrel : ∀ a b, total (flip N x y a) (flip N x y b) ↔ total a b := fun _ _ => Iff.rfl
  have hperm : ∀ X, finitary X ↔ finitary (tr (flip N x y) X) := finitary_tr_flip N x y
  have inv := sat_invariance total finitary (flip N x y) hinv hrel hperm φ g x
  rw [flip_x hxy] at inv
  have fixed : ∀ n, n ∈ φ.fv → tr (flip N x y) (g n) = g n := fun n hn =>
    tr_flip_fixes (hsupp n) (le_listMax supp φ.fv n hn)
  have coin := sat_coincidence total finitary φ (fun n => tr (flip N x y) (g n)) g y fixed
  exact inv.trans coin

/-- no atoms: a finitary set that contains `x` has a finitary subset that does not, witnessed by
flipping a coordinate beyond the support; so the difference modality holds at `x` -/
theorem no_atom {X : World → Prop} (hX : finitary X) {x : World} (hx : X x)
    (g : Nat → World → Prop) (w : World) :
    ¬ sat total finitary (upd g 0 X) w (.atom 1 (.var 0)) := by
  obtain ⟨n, hn⟩ := hX
  let Q : World → Prop := fun a => X a ∧ a n ≠ x n
  have hQ : finitary Q := by
    refine ⟨n + 1, fun a b hab => ?_⟩
    have h1 : agree n a b := agree_mono hab (Nat.le_succ n)
    have h2 : a n = b n := hab n (Nat.lt_succ_self n)
    show (X a ∧ a n ≠ x n) ↔ (X b ∧ b n ≠ x n)
    rw [hn a b h1, h2]
  let x' : World := fun i => if i = n then !(x n) else x i
  have hx'x : agree n x' x := by
    intro i hi
    have : i ≠ n := Nat.ne_of_lt hi
    simp [x', this]
  have hx'X : X x' := (hn x' x hx'x).2 hx
  have hx'Q : Q x' := ⟨hx'X, by simp [x']⟩
  have hxQ : ¬ Q x := fun hq => hq.2 rfl
  -- D holds at x: Q omits x and meets X
  have hD : sat total finitary (upd g 0 X) x (.dm 1 (.var 0)) := by
    rw [Fm.dm, sat_ex]
    refine ⟨Q, hQ, ?_⟩
    simp only [sat, upd_same]
    refine ⟨hxQ, ?_⟩
    rw [sat_em]
    refine ⟨x', ?_⟩
    simp only [sat]
    simp [upd]
    exact ⟨hx'Q, hx'X⟩
  intro hatom
  simp only [Fm.atom, sat] at hatom
  obtain ⟨-, hno⟩ := hatom
  apply hno
  rw [sat_em]
  refine ⟨x, ?_⟩
  simp only [sat, upd_same]
  exact ⟨hx, hD⟩

theorem everyWorldAnAtom_fails (g : Nat → World → Prop) (w : World) :
    ¬ sat total finitary g w everyWorldAnAtom := by
  intro h
  simp only [everyWorldAnAtom, sat] at h
  have := h w
  rw [sat_ex] at this
  obtain ⟨X, hX, hs⟩ := this
  simp only [sat] at hs
  obtain ⟨hatom, hxw⟩ := hs
  simp only [upd_same] at hxw
  exact no_atom hX hxw g w hatom

/-- the finitary sets are a proper family: no singleton is finitary, so the model is not
standard, and the sentence separates -/
theorem singleton_not_finitary (x : World) : ¬ finitary (fun z => z = x) := by
  rintro ⟨n, hn⟩
  let x' : World := fun i => if i = n then !(x n) else x i
  have hx'x : agree n x' x := by
    intro i hi
    have : i ≠ n := Nat.ne_of_lt hi
    simp [x', this]
  have : x' = x := (hn x' x hx'x).2 rfl
  have := congrFun this n
  simp [x'] at this

theorem separation (g : Nat → World → Prop) (w : World) :
    closed total finitary ∧ ¬ sat total finitary g w everyWorldAnAtom ∧
      sat total (fun _ => True) g w everyWorldAnAtom :=
  ⟨finitary_closed, everyWorldAnAtom_fails g w, everyWorldAnAtom_standard total g w⟩

end Separation


==> anc/OpenQuestions/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "open_questions_goedel_s4",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/OpenQuestions/lean/lakefile.toml <==
name = "open_questions_goedel_s4"
defaultTargets = ["OpenQuestions", "HybridProbes", "Separation"]

[[lean_lib]]
name = "OpenQuestions"
globs = ["OpenQuestions.+"]

[[lean_lib]]
name = "HybridProbes"
roots = ["HybridProbes", "HybridProbesHelper"]

[[lean_lib]]
name = "Separation"
roots = ["Separation"]


==> anc/OpenQuestions/lean/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/OpenQuestions/separation/ROOT <==
(* The separating sentence of Section 8.3 of the article, formalised: a deep embedding of the
   propositional part of the object language L with propositional quantifiers and the global
   modality, its satisfaction relation relative to a family of admissible propositions, the
   L-general model over the Cantor space with the finitary sets as propositions, and the
   sentence "every world lies in an atom", which holds in every standard model and fails there.
   Run

     isabelle build -d . Separation  *)
session Separation = HOL +
  options [timeout = 300, document = false]
  theories
    Separation


==> anc/OpenQuestions/separation/Separation.thy <==
(*  The separating sentence of Section 8.3, formalised.

    The object language L of the article, restricted to its propositional part: propositional
    variables, the Boolean connectives, the diamond, the global modality and quantification over
    propositions.  Its satisfaction relation is taken relative to a family P of admissible sets of
    worlds, over which the propositional quantifiers range; a family closed under every formula is
    an L-general model (Definition 2 of the article, propositional part).  Over the Cantor space,
    the infinite 0-1-sequences, with every world seeing every world, the finitary sets --- those
    whose membership depends on finitely many coordinates --- form such a model (closure by an
    invariance argument: a coordinate flip above the support is a bijection that permutes the
    admissible sets), and it has no atoms.  The sentence

        every world lies in an atom,   A (EX p. Atom p & p),

    holds in every standard model, where every set of worlds is admissible (the singleton of the
    world is the atom: the nominal), and fails at every world of the finitary model.  So it is a
    sentence of L the embedding proves, with a nominal, and that no proof meeting the hypothesis
    of the article's soundness proposition proves (Proposition 20 and Example 21 there). *)
theory Separation
  imports Main
begin

section \<open>The propositional part of L\<close>

datatype fm =
    Var nat                 \<comment> \<open>a propositional variable\<close>
  | Bot
  | Neg fm
  | Conj fm fm
  | Dia fm                  \<comment> \<open>the diamond\<close>
  | Glob fm                 \<comment> \<open>the global modality A\<close>
  | All nat fm              \<comment> \<open>quantification over propositions, binding the variable\<close>

text \<open>Satisfaction at a world, relative to an accessibility relation \<open>r\<close>, a family \<open>P\<close> of
  admissible sets of worlds, over which the propositional quantifiers range, and an assignment
  \<open>g\<close> of sets to the variables.\<close>

fun sat :: "('w \<Rightarrow> 'w \<Rightarrow> bool) \<Rightarrow> 'w set set \<Rightarrow> (nat \<Rightarrow> 'w set) \<Rightarrow> 'w \<Rightarrow> fm \<Rightarrow> bool" where
  "sat r P g w (Var n) = (w \<in> g n)"
| "sat r P g w Bot = False"
| "sat r P g w (Neg \<phi>) = (\<not> sat r P g w \<phi>)"
| "sat r P g w (Conj \<phi> \<psi>) = (sat r P g w \<phi> \<and> sat r P g w \<psi>)"
| "sat r P g w (Dia \<phi>) = (\<exists>v. r w v \<and> sat r P g v \<phi>)"
| "sat r P g w (Glob \<phi>) = (\<forall>v. sat r P g v \<phi>)"
| "sat r P g w (All n \<phi>) = (\<forall>X \<in> P. sat r P (g(n := X)) w \<phi>)"

definition ext :: "('w \<Rightarrow> 'w \<Rightarrow> bool) \<Rightarrow> 'w set set \<Rightarrow> (nat \<Rightarrow> 'w set) \<Rightarrow> fm \<Rightarrow> 'w set" where
  "ext r P g \<phi> = {w. sat r P g w \<phi>}"

text \<open>The derived connectives: disjunction, implication, the existential quantifier, the
  existential modality E (a nonempty proposition), the difference modality D of Section 8.3, and
  \<open>Atom\<close>: a proposition that holds somewhere and nowhere else.  The variable \<open>q\<close> of D is chosen
  fresh for the argument.\<close>

definition Disj where "Disj \<phi> \<psi> = Neg (Conj (Neg \<phi>) (Neg \<psi>))"
definition Imp where "Imp \<phi> \<psi> = Disj (Neg \<phi>) \<psi>"
definition Ex where "Ex n \<phi> = Neg (All n (Neg \<phi>))"
definition Em where "Em \<phi> = Neg (Glob (Neg \<phi>))"
definition Dm where "Dm q \<phi> = Ex q (Conj (Neg (Var q)) (Em (Conj (Var q) \<phi>)))"
definition Atom where "Atom q \<phi> = Conj (Em \<phi>) (Neg (Em (Conj \<phi> (Dm q \<phi>))))"

text \<open>The separating sentence: every world lies in an atom.\<close>
definition everyWorldAnAtom :: fm where
  "everyWorldAnAtom = Glob (Ex 0 (Conj (Atom 1 (Var 0)) (Var 0)))"

lemma sat_Disj [simp]: "sat r P g w (Disj \<phi> \<psi>) = (sat r P g w \<phi> \<or> sat r P g w \<psi>)"
  by (simp add: Disj_def)
lemma sat_Ex [simp]: "sat r P g w (Ex n \<phi>) = (\<exists>X \<in> P. sat r P (g(n := X)) w \<phi>)"
  by (simp add: Ex_def)
lemma sat_Em [simp]: "sat r P g w (Em \<phi>) = (\<exists>v. sat r P g v \<phi>)"
  by (simp add: Em_def)

text \<open>Free variables, and the coincidence lemma: satisfaction depends on the assignment only
  at the free variables.\<close>

fun fv :: "fm \<Rightarrow> nat set" where
  "fv (Var n) = {n}"
| "fv Bot = {}"
| "fv (Neg \<phi>) = fv \<phi>"
| "fv (Conj \<phi> \<psi>) = fv \<phi> \<union> fv \<psi>"
| "fv (Dia \<phi>) = fv \<phi>"
| "fv (Glob \<phi>) = fv \<phi>"
| "fv (All n \<phi>) = fv \<phi> - {n}"

lemma fv_finite: "finite (fv \<phi>)"
  by (induction \<phi>) auto

lemma sat_coincidence:
  "(\<And>n. n \<in> fv \<phi> \<Longrightarrow> g n = g' n) \<Longrightarrow> sat r P g w \<phi> = sat r P g' w \<phi>"
proof (induction \<phi> arbitrary: g g' w)
  case (Var n) then show ?case by simp
next
  case Bot then show ?case by simp
next
  case (Neg \<phi>)
  show ?case using Neg.IH[of g g' w] Neg.prems by simp
next
  case (Conj \<phi> \<psi>)
  have 1: "sat r P g w \<phi> = sat r P g' w \<phi>" by (rule Conj.IH(1)) (use Conj.prems in simp)
  have 2: "sat r P g w \<psi> = sat r P g' w \<psi>" by (rule Conj.IH(2)) (use Conj.prems in simp)
  show ?case using 1 2 by simp
next
  case (Dia \<phi>)
  have "sat r P g v \<phi> = sat r P g' v \<phi>" for v by (rule Dia.IH) (use Dia.prems in simp)
  then show ?case by simp
next
  case (Glob \<phi>)
  have "sat r P g v \<phi> = sat r P g' v \<phi>" for v by (rule Glob.IH) (use Glob.prems in simp)
  then show ?case by simp
next
  case (All n \<phi>)
  have "sat r P (g(n := X)) w \<phi> = sat r P (g'(n := X)) w \<phi>" for X
    by (rule All.IH) (use All.prems in auto)
  then show ?case by simp
qed

section \<open>L-general models, and the invariance lemma\<close>

text \<open>A family \<open>P\<close> is closed (is an L-general model, in the propositional part) if every formula
  with admissible parameters defines an admissible set.\<close>

definition closed :: "('w \<Rightarrow> 'w \<Rightarrow> bool) \<Rightarrow> 'w set set \<Rightarrow> bool" where
  "closed r P \<longleftrightarrow> (\<forall>g \<phi>. (\<forall>n. g n \<in> P) \<longrightarrow> ext r P g \<phi> \<in> P)"

text \<open>A bijection of the worlds that preserves the accessibility relation and permutes the
  admissible sets preserves satisfaction, parameters transported along.\<close>

lemma sat_invariance:
  assumes bij: "bij h"
    and rel: "\<And>x y. r (h x) (h y) \<longleftrightarrow> r x y"
    and perm: "\<And>X. X \<in> P \<longleftrightarrow> h ` X \<in> P"
  shows "sat r P g w \<phi> \<longleftrightarrow> sat r P (\<lambda>n. h ` g n) (h w) \<phi>"
proof (induction \<phi> arbitrary: g w)
  case (Var n)
  show ?case using bij by (simp add: bij_def inj_image_mem_iff)
next
  case Bot then show ?case by simp
next
  case (Neg \<phi>)
  show ?case using Neg.IH[of g w] by simp
next
  case (Conj \<phi> \<psi>)
  show ?case using Conj.IH(1)[of g w] Conj.IH(2)[of g w] by simp
next
  case (Dia \<phi>)
  show ?case
  proof
    assume "sat r P g w (Dia \<phi>)"
    then obtain v where v: "r w v" "sat r P g v \<phi>" by auto
    have "r (h w) (h v)" using v(1) rel by simp
    moreover have "sat r P (\<lambda>n. h ` g n) (h v) \<phi>" using v(2) Dia.IH[of g v] by simp
    ultimately show "sat r P (\<lambda>n. h ` g n) (h w) (Dia \<phi>)" by auto
  next
    assume "sat r P (\<lambda>n. h ` g n) (h w) (Dia \<phi>)"
    then obtain v' where v': "r (h w) v'" "sat r P (\<lambda>n. h ` g n) v' \<phi>" by auto
    from bij obtain v where hv: "v' = h v" by (metis bij_pointE)
    have "r w v" using v'(1) hv rel by simp
    moreover have "sat r P g v \<phi>" using v'(2) hv Dia.IH[of g v] by simp
    ultimately show "sat r P g w (Dia \<phi>)" by auto
  qed
next
  case (Glob \<phi>)
  have surj: "\<And>v'. \<exists>v. v' = h v" using bij by (metis bij_pointE)
  have ih: "sat r P g v \<phi> = sat r P (\<lambda>n. h ` g n) (h v) \<phi>" for v by (rule Glob.IH)
  show ?case
  proof
    assume "sat r P g w (Glob \<phi>)"
    then have "sat r P (\<lambda>n. h ` g n) (h v) \<phi>" for v using ih by simp
    then show "sat r P (\<lambda>n. h ` g n) (h w) (Glob \<phi>)" using surj by (simp) metis
  next
    assume "sat r P (\<lambda>n. h ` g n) (h w) (Glob \<phi>)"
    then have "sat r P (\<lambda>n. h ` g n) (h v) \<phi>" for v by simp
    then show "sat r P g w (Glob \<phi>)" using ih by simp
  qed
next
  case (All n \<phi>)
  have step: "sat r P (g(n := X)) w \<phi> \<longleftrightarrow> sat r P ((\<lambda>m. h ` g m)(n := h ` X)) (h w) \<phi>" for X
  proof -
    have eq: "(\<lambda>m. h ` (g(n := X)) m) = (\<lambda>m. h ` g m)(n := h ` X)" by (rule ext) simp
    show ?thesis using All.IH[of "g(n := X)" w] unfolding eq .
  qed
  have surjP: "\<And>Y. Y \<in> P \<Longrightarrow> \<exists>X \<in> P. h ` X = Y"
  proof -
    fix Y assume "Y \<in> P"
    have "h ` (inv h ` Y) = Y" using bij by (simp add: image_image bij_is_surj surj_f_inv_f)
    with \<open>Y \<in> P\<close> perm show "\<exists>X \<in> P. h ` X = Y" by (metis)
  qed
  show ?case
  proof
    assume L: "sat r P g w (All n \<phi>)"
    show "sat r P (\<lambda>n. h ` g n) (h w) (All n \<phi>)"
    proof (simp only: sat.simps, intro ballI)
      fix Y assume "Y \<in> P"
      then obtain X where X: "X \<in> P" "h ` X = Y" using surjP by blast
      from L X(1) have "sat r P (g(n := X)) w \<phi>" by simp
      with step X(2) show "sat r P ((\<lambda>n. h ` g n)(n := Y)) (h w) \<phi>" by simp
    qed
  next
    assume R: "sat r P (\<lambda>n. h ` g n) (h w) (All n \<phi>)"
    show "sat r P g w (All n \<phi>)"
    proof (simp only: sat.simps, intro ballI)
      fix X assume "X \<in> P"
      then have "h ` X \<in> P" using perm by simp
      with R have "sat r P ((\<lambda>n. h ` g n)(n := h ` X)) (h w) \<phi>" by simp
      with step show "sat r P (g(n := X)) w \<phi>" by simp
    qed
  qed
qed

section \<open>Standard models: every world lies in an atom\<close>

text \<open>In a standard model every set of worlds is admissible, and the singleton of a world is an
  atom containing it.  This is the proof the embedding gives, with the nominal as the witness.\<close>

theorem everyWorldAnAtom_standard:
  "sat r UNIV g w everyWorldAnAtom"
proof -
  have "sat r UNIV (g(0 := {v})) v (Conj (Atom 1 (Var 0)) (Var 0))" for v
  proof -
    have "\<not> sat r UNIV (g(0 := {v})) u (Conj (Var 0) (Dm 1 (Var 0)))" for u
      unfolding Dm_def sat_Ex by auto
    then show ?thesis by (auto simp: Atom_def)
  qed
  then show ?thesis unfolding everyWorldAnAtom_def sat.simps(6) sat_Ex by blast
qed

section \<open>The finitary model over the Cantor space\<close>

text \<open>Worlds are the infinite 0-1-sequences; a set of worlds is finitary if its membership
  depends on finitely many coordinates; every world sees every world.\<close>

type_synonym world = "nat \<Rightarrow> bool"

definition agree :: "nat \<Rightarrow> world \<Rightarrow> world \<Rightarrow> bool" where
  "agree n x y \<longleftrightarrow> (\<forall>i < n. x i = y i)"

definition finitary :: "world set set" where
  "finitary = {X. \<exists>n. \<forall>x y. agree n x y \<longrightarrow> (x \<in> X \<longleftrightarrow> y \<in> X)}"

definition total :: "world \<Rightarrow> world \<Rightarrow> bool" where "total x y \<longleftrightarrow> True"

lemma finitaryI: "(\<And>x y. agree n x y \<Longrightarrow> (x \<in> X \<longleftrightarrow> y \<in> X)) \<Longrightarrow> X \<in> finitary"
  unfolding finitary_def by blast

lemma agree_mono: "agree n x y \<Longrightarrow> m \<le> n \<Longrightarrow> agree m x y"
  unfolding agree_def by auto

text \<open>The coordinate flip above \<open>n\<close> that carries \<open>x\<close> to \<open>y\<close> when they agree below \<open>n\<close>: an
  involution of the worlds that fixes the first \<open>n\<close> coordinates.\<close>

definition flip :: "nat \<Rightarrow> world \<Rightarrow> world \<Rightarrow> world \<Rightarrow> world" where
  "flip n x y z = (\<lambda>i. if i < n then z i else (z i \<noteq> (x i \<noteq> y i)))"

lemma flip_flip: "flip n x y (flip n x y z) = z"
  unfolding flip_def by (rule ext) auto

lemma bij_flip: "bij (flip n x y)"
  by (rule o_bij[of "flip n x y"]) (simp_all add: fun_eq_iff flip_flip)

lemma flip_x: "agree n x y \<Longrightarrow> flip n x y x = y"
  unfolding flip_def agree_def by (rule ext) auto

lemma agree_flip: "agree n (flip n x y z) z"
  unfolding flip_def agree_def by auto

lemma agree_flip_mono: "m \<le> n \<Longrightarrow> agree m (flip n x y z) z"
  using agree_flip agree_mono by blast

lemma flip_image_iff: "a \<in> flip n x y ` X \<longleftrightarrow> flip n x y a \<in> X"
proof
  assume "a \<in> flip n x y ` X"
  then obtain b where "b \<in> X" "a = flip n x y b" by auto
  then show "flip n x y a \<in> X" by (simp add: flip_flip)
next
  assume "flip n x y a \<in> X"
  then have "flip n x y (flip n x y a) \<in> flip n x y ` X" by (rule imageI)
  then show "a \<in> flip n x y ` X" by (simp add: flip_flip)
qed

text \<open>The flip permutes the finitary sets: a set with support below \<open>n\<close> is fixed, and one with a
  larger support is carried to one with the same support.\<close>

lemma flip_image_finitary:
  "X \<in> finitary \<longleftrightarrow> flip n x y ` X \<in> finitary"
proof -
  have *: "X \<in> finitary \<Longrightarrow> flip n x y ` X \<in> finitary" for X
  proof -
    assume "X \<in> finitary"
    then obtain k where k: "\<And>a b. agree k a b \<Longrightarrow> (a \<in> X \<longleftrightarrow> b \<in> X)" unfolding finitary_def by blast
    show "flip n x y ` X \<in> finitary"
    proof (rule finitaryI[of k])
      fix a b assume ab: "agree k a b"
      have "agree k (flip n x y a) (flip n x y b)" using ab unfolding agree_def flip_def by auto
      then have "(flip n x y a \<in> X) = (flip n x y b \<in> X)" by (rule k)
      moreover have "a \<in> flip n x y ` X \<longleftrightarrow> flip n x y a \<in> X" for a
        by (rule flip_image_iff)
      ultimately show "(a \<in> flip n x y ` X) = (b \<in> flip n x y ` X)" by simp
    qed
  qed
  show ?thesis
  proof
    assume "flip n x y ` X \<in> finitary"
    then have "flip n x y ` flip n x y ` X \<in> finitary" by (rule *)
    then show "X \<in> finitary" by (simp add: image_image flip_flip)
  qed (rule *)
qed

text \<open>A finitary set with support below \<open>n\<close> is fixed by the flip.\<close>
lemma flip_fixes:
  assumes k: "\<And>a b. agree k a b \<Longrightarrow> (a \<in> X \<longleftrightarrow> b \<in> X)" and "k \<le> n"
  shows "flip n x y ` X = X"
proof -
  have "a \<in> X \<longleftrightarrow> flip n x y a \<in> X" for a
    using k agree_flip_mono[OF \<open>k \<le> n\<close>] by blast
  then show ?thesis by (auto simp: flip_image_iff)
qed

text \<open>Closure: a formula with finitary parameters defines a finitary set.  The support of the set
  is the maximum of the supports of the parameters at the free variables; two worlds that agree
  below it are exchanged by a flip that fixes those parameters, so by invariance and
  coincidence they agree on the formula.\<close>

theorem finitary_closed: "closed total finitary"
  unfolding closed_def
proof (intro allI impI)
  fix g :: "nat \<Rightarrow> world set" and \<phi>
  assume g: "\<forall>n. g n \<in> finitary"
  define supp where "supp n = (SOME k. \<forall>a b. agree k a b \<longrightarrow> (a \<in> g n \<longleftrightarrow> b \<in> g n))" for n
  have supp': "\<forall>a b. agree (supp n) a b \<longrightarrow> (a \<in> g n \<longleftrightarrow> b \<in> g n)" for n
    unfolding supp_def by (rule someI_ex) (use g in \<open>auto simp: finitary_def\<close>)
  have supp: "\<And>a b. agree (supp n) a b \<Longrightarrow> (a \<in> g n \<longleftrightarrow> b \<in> g n)" for n
    using supp' by blast
  define N where "N = Max (insert 0 (supp ` fv \<phi>))"
  have N: "n \<in> fv \<phi> \<Longrightarrow> supp n \<le> N" for n
    unfolding N_def by (rule Max_ge) (use fv_finite in auto)
  show "ext total finitary g \<phi> \<in> finitary"
  proof (rule finitaryI[of N])
    fix x y assume xy: "agree N x y"
    let ?h = "flip N x y"
    have inv: "sat total finitary g w \<phi> \<longleftrightarrow> sat total finitary (\<lambda>n. ?h ` g n) (?h w) \<phi>" for w
      by (rule sat_invariance) (simp_all add: bij_flip total_def flip_image_finitary[symmetric])
    have fixed: "?h ` g n = g n" if "n \<in> fv \<phi>" for n
    proof (rule flip_fixes[where k = "supp n"])
      show "\<And>a b. agree (supp n) a b \<Longrightarrow> (a \<in> g n \<longleftrightarrow> b \<in> g n)" by (rule supp)
      show "supp n \<le> N" by (rule N[OF that])
    qed
    have "sat total finitary g x \<phi> \<longleftrightarrow> sat total finitary (\<lambda>n. ?h ` g n) y \<phi>"
      using inv[of x] flip_x[OF xy] by simp
    also have "\<dots> \<longleftrightarrow> sat total finitary g y \<phi>"
      by (rule sat_coincidence) (simp add: fixed)
    finally show "(x \<in> ext total finitary g \<phi>) = (y \<in> ext total finitary g \<phi>)"
      by (simp add: ext_def)
  qed
qed

text \<open>No atoms: a finitary set that contains \<open>x\<close> has a finitary subset that does not, witnessed
  by flipping a coordinate beyond the support; so the difference modality holds at \<open>x\<close>.\<close>

lemma no_atom:
  assumes X: "X \<in> finitary" and x: "x \<in> X"
  shows "\<not> sat total finitary (g(0 := X)) w (Atom 1 (Var 0))"
proof -
  from X obtain n where n: "\<And>a b. agree n a b \<Longrightarrow> (a \<in> X \<longleftrightarrow> b \<in> X)" unfolding finitary_def by blast
  define Q where "Q = {a \<in> X. a n \<noteq> x n}"
  have Q: "Q \<in> finitary"
  proof (rule finitaryI[of "Suc n"])
    fix a b assume "agree (Suc n) a b"
    then have "agree n a b" "a n = b n" unfolding agree_def by auto
    with n show "(a \<in> Q) = (b \<in> Q)" unfolding Q_def by auto
  qed
  define x' where "x' = x(n := \<not> x n)"
  have "agree n x' x" unfolding x'_def agree_def by auto
  with n x have "x' \<in> X" by blast
  then have "x' \<in> Q" unfolding Q_def x'_def by simp
  have "x \<notin> Q" unfolding Q_def by simp
  \<comment> \<open>D holds at x: Q omits x and meets X\<close>
  have D: "sat total finitary (g(0 := X)) x (Dm 1 (Var 0))"
    unfolding Dm_def sat_Ex
    by (rule bexI[where x = Q]) (use Q \<open>x \<notin> Q\<close> \<open>x' \<in> Q\<close> \<open>x' \<in> X\<close> in \<open>auto simp: total_def\<close>)
  then have "sat total finitary (g(0 := X)) x (Conj (Var 0) (Dm 1 (Var 0)))" using x by simp
  then show ?thesis by (auto simp: Atom_def)
qed

theorem everyWorldAnAtom_fails:
  "\<not> sat total finitary g w everyWorldAnAtom"
proof -
  have "\<not> sat total finitary (g(0 := X)) v (Conj (Atom 1 (Var 0)) (Var 0))" if "X \<in> finitary" for X v
    using no_atom[OF that] by auto
  then show ?thesis unfolding everyWorldAnAtom_def sat.simps(6) sat_Ex by blast
qed

text \<open>The finitary sets are a proper family: they do not contain the singletons, so this is not
  a standard model, and the sentence separates.\<close>

lemma singleton_not_finitary: "{x} \<notin> finitary"
proof
  assume "{x} \<in> finitary"
  then obtain n where n: "\<And>a b. agree n a b \<Longrightarrow> (a \<in> {x} \<longleftrightarrow> b \<in> {x})" unfolding finitary_def by blast
  have "agree n (x(n := \<not> x n)) x" unfolding agree_def by auto
  with n have "x(n := \<not> x n) = x" by auto
  then show False by (metis fun_upd_same)
qed

corollary separation:
  "closed total finitary \<and> \<not> sat total finitary g w everyWorldAnAtom \<and> sat total UNIV g w everyWorldAnAtom"
  by (intro conjI finitary_closed everyWorldAnAtom_fails everyWorldAnAtom_standard)

end


==> anc/README.md <==
# Ancillary files: the sources of *Proofs Without Nominals*

Everything the article reports is here except the two inputs of Section 7, which are named
under *What is not here* below.  That is checked rather than asserted: `tools/check-supplement.py`,
included here and run from the repository root, reads every name the article cites in typewriter
face --- lemmas, theorems, modules, theories, sessions, scripts, reports --- and every figure it
states about the sixteen sessions, and the bundle is not built unless all of them are in it.
`tools/check-deps-tables.py`, included here too, does the same for the two dependency tables of
the article: it re-derives every entry of them from `own-axioms.txt` and `alt-axioms.txt` below.
The layout mirrors the repository the sources come from, so that the relative paths in the
Isabelle session `ROOT` files resolve unchanged.

    OpenQuestions/isabelle/       the nine Isabelle/HOL theories: one per development, four
                                  for the possibilist and mixed-quantifier copies, and
                                  `EssenceComparison`, which carries no axiom of the argument
    OpenQuestions/alternatives/   sixteen sessions A-P: the readings of the conjunction axiom
                                  in three quantifier settings, all 78 Nitpick searches
                                  carrying an `expect` annotation
    OpenQuestions/lean/           a complete lake package: the eight counterpart modules, one module
                                  for each of the sixteen sessions A-P, proving the same theorems,
                                  and the explicit model of session F; `lake build` after unpacking
    OpenQuestions/audit/          the two detectors and seven audit sessions: the hybrid-witness
                                  reports, the dependency reports giving for each theorem the
                                  postulates its proof uses, the census of every object-level
                                  instantiation, the declaration check (`decls-report.txt`,
                                  session `decl/DeclAudit`): every import from outside the
                                  audited theories, type and constant whose type is not a type
                                  of the object language, postulate and oracle, per theory and
                                  per Lean module, the whole-term runs of both detectors
                                  (`wholeterm-report.txt`, `isabelle-report-whole.txt`: every lifted
                                  term at a position where it must denote in a domain, anywhere in
                                  proof terms and statements, not only the witnesses), and the
                                  mutation suite both detectors are checked against (`probes/`,
                                  `lean/HybridProbes.lean`)
                                  The unfiltered listings of the three sessions, every
                                  instantiation read and every leaf term (`isabelle-report.txt`,
                                  `isabelle-heads.txt`, `own-report.txt`, `own-heads.txt`,
                                  `alt-report.txt`, `alt-heads.txt`, 87 MB), are not in this
                                  bundle; the builds below rewrite them, and the
                                  `*-report-filtered.txt` files here carry the tallies and every
                                  flagged term
    OpenQuestions/separation/     the separating sentence of Section 8.3 (Example 21), formalised:
                                  a deep embedding of the propositional part of the object
                                  language, the finitary model over the Cantor space as an
                                  L-general model, and the sentence "every world lies in an
                                  atom", true in every standard model, false there; its Lean
                                  twin is `lean/Separation.lean` (`lake build Separation`)
    tools/isabelle/crosscheck/    34 replay theories: proofs written out in Isar, certified by the detector,
                                  for every statement of the Notes whose own proof it does not certify,
                                  and for the four its whole-term reading flags

## Building

    cd OpenQuestions/isabelle     && isabelle build -D .      # the results of Sections 4-6
    cd OpenQuestions/alternatives && isabelle build -D .      # the readings, Nitpick certified
    cd OpenQuestions/lean         && lake build               # the Lean counterparts
    cd OpenQuestions/audit/own    && isabelle build -d . OwnAudit   # audit of the nine theories
    cd OpenQuestions/audit/probes && isabelle build -d . ProbeAudit # the detector against its probes
    cd OpenQuestions/audit/decl && isabelle build -d . -d <Notes dir> DeclAudit  # the declaration check
    cd OpenQuestions/separation  && isabelle build -d . Separation    # the separating sentence
    python3 OpenQuestions/audit/run_audit.py            # the Lean detector, probes and declaration check included

Tested with Isabelle2025-2 and Lean 4.33.1; no library beyond Lean's core.  One platform
note: the nine theories under `OpenQuestions/isabelle`, and so the two audit sessions that load
them, close some steps with `smt`, which calls z3; Isabelle2025-2 ships z3 as an x86_64 binary,
so on Apple Silicon those builds need Rosetta 2 (`softwareupdate --install-rosetta`), without
which every such step fails with "Solver z3: Solver terminated abnormally with error code 126".
The sixteen sessions under `alternatives/` use `smt (verit)` and build without it.  A Nitpick call
with `expect=genuine` fails the build unless a genuine countermodel is found, one with
`expect=none` unless none is found within the given cardinalities.  The passing build is the
certificate for every negative result; the reports shipped here record outcomes but do not
replace that run.

## What is not here

The Isabelle/HOL sources of

> C. Benzmüller and D. Scott, *Notes on Gödel's and Scott's variants of the ontological
> argument*, Monatshefte für Mathematik 208 (2025) 569-611

are an entry of the Archive of Formal Proofs (`Notes_On_Goedels_Ontological_Argument`) and are
not redistributed here; the run read the release of 6 February 2026, the one that accompanies
Isabelle2025-2, and `tools/afp-sources.sha256` records the SHA-256 of that archive and of every
file in it.  Nor is the structure-preserving Lean port of the same dataset, which belongs to a
separate paper, `arXiv:2609.26806`, and travels as the ancillary files of that submission;
`tools/port-sources.sha256` records the SHA-256 of every module the run read, taken when this
bundle was built.  The two runs of Section 7 go over exactly
those two artefacts, so reproducing their figures takes two downloads and two commands:

    # the Isabelle/HOL run over the Notes: 427 facts, 313 certified, 1961 counted
    # instantiations, the nominal flag on no counted witness
    #   place the AFP session in  input/Notes_On_Goedels_Ontological_Argument
    cd OpenQuestions/audit && isabelle build -d . NotesAudit
    #   writes isabelle-report.txt and isabelle-report-filtered.txt; the tallies are the
    #   per-module header lines, and `audit/ROOT` says how the session is reached

    # the Lean run over the port: 30 modules, 399 facts, none flagged, 252 instantiations
    # of 28 shapes
    #   place the port's lake package beside this bundle as  Notes/
    python3 OpenQuestions/audit/run_audit.py
    #   writes report.txt and census.txt; the script aborts rather than leave a gap if a
    #   module fails to elaborate

The cross-check sessions `audit/isar` and `audit/isar2` reach the AFP session the same way, and
`audit/own` --- the audit of this article's own nine theories, whose figures the article's verification appendix reports
--- needs nothing external.

The Lean files of Björn Lindheim that Sections 8.3 and 8.8 cite (`TwoV2.lean`, `TwoV3Plain.lean`,
`DeepE.lean`, `DeepV4.lean`, `RigidHF.lean`, `TranslateTwo.lean`, `Canon.lean`, and the theorems named
from them) are not here either: they are his, deposited on Zenodo under the four DOIs the article
cites, with the repository fixed at commit `c62ee37`; the article's probe `probe_separating_congrfun`
carries his proof of the separating sentence.


==> anc/tools/afp-sources.sha256 <==
# SHA-256 of the AFP sources the comparison was made against: entry
# Notes_On_Goedels_Ontological_Argument, the release of 6 February 2026, which is the one
# that accompanies Isabelle2025-2.  The archive itself, whose SHA-256 is
# ca835ed35e57fed12639e3f3d819d3f43bfa5af661640d2472c7facbd94a0b39, is at
# https://www.isa-afp.org/release/afp-Notes_On_Goedels_Ontological_Argument-2026-02-06.tar.gz
83dd54b035058efeaf285bdafa3e00ba95c1b5a8e60886e3b389c9e2a7eca5a5  EvilDerivable.thy
46bb1b4dd35afaf984057354e82ae0c50a27f7e37e86623e202d0413e3cc1f8a  GoedelVariantHOML1.thy
affeb8a276b1302fa47910465e8dda4775bcc6a921da5a2a9db169f7a7825617  GoedelVariantHOML1AndersonQuant.thy
7c85a6c18727ddc15d557cbf21c56822b2ba76ff4e57746ef7072f3631d9a415  GoedelVariantHOML1inS4.thy
3760e55d8df7d066e0ffa7f51f778bc10eadbe1dc0487d997ea5dac4217384f8  GoedelVariantHOML1poss.thy
e4fafb9f8ba4455e0bfc039f4e8836f4fdb9f8c3ac288798ad91d3c7297edfb9  GoedelVariantHOML2.thy
88bd01afd5c6abe640ced19d697a416ecb86f954e3c4ef5dd39e11d3d5ce73dd  GoedelVariantHOML2AndersonQuant.thy
4b8a0f0683b3c0ce493234b3bcbb0007b3adb28bf902469e147b21948da7aeec  GoedelVariantHOML2inS4.thy
2e2318ab9e76c82febd2255b8799c70ccd64e8aca2c8963d55b2a3ab9d3d3250  GoedelVariantHOML2poss.thy
e45cfd31ab384d5e9c2cdbc48b4beeb69003c8d477767e717e05c70ec04cc44c  GoedelVariantHOML2possInS4.thy
6ef14353a8cb673b944543c1cb4ae4fd637cdf43b4ea1ad677db3edd31f43b3a  GoedelVariantHOML3.thy
1afcf6b1a73aec0f4ae62e3eb4b063adec71402f899840e800a442efa62102e2  GoedelVariantHOML3AndersonQuant.thy
35f31c58e29e146cc3b9185f422d414cf7b13bf7fee7e40b2967ac4716f1662c  GoedelVariantHOML3inS4.thy
7b4cee63aca9d8ad1ce4b4002670fd4579f28fd7ea7539a34278c01bc63a874e  GoedelVariantHOML3poss.thy
3cf6f30c99427934e71710059685d44c160016ec9b05e7dce730838e6ba5fcf3  GoedelVariantHOML3possInS4.thy
f738ba1099a1c79a14f010ec6b5aa2663fa1a879354f50a51da6f1b4e0a9c0ee  HOMLinHOL.thy
921164c0f4ec5b14febab70b704b0da0e63cda55bcaa3e4307708b757457006c  HOMLinHOLonlyK.thy
c4b9f806ae293aabf9bf37047a0e800fb47d49318ce9d94954d05259598d1886  HOMLinHOLonlyS4.thy
5a2b6f2888c5ad2a51119dec887ce867a16f3ffd4b76b2582d7dd93030c42fbd  ModalFilter.thy
146eb88788a048a2c89bfb892488241d4146c96f7b4354476a0d7d0c3a1a412f  ScottVariantHOML.thy
c5846e055e001d5da527deacaae29058c5da316fb99f89af9d0106680f9bdb4d  ScottVariantHOMLAndersonQuant.thy
b80cb8a93dacf5129c0f283d107f6ab879e94368c43fc1e45ec6f0c27b11ba73  ScottVariantHOMLinK.thy
c81010477f161d1a933c4d3dc8cd6412e920c70724bc6a52ca7e7b6845ce18b1  ScottVariantHOMLinS4.thy
88c9d64b0df1e2cad28a0f61404f02d2512c1dc27fb24ae5f7cf98739c5ebb24  ScottVariantHOMLposs.thy
d5632503a2d4190c538001f9e3c2dfed43b500d3ab443dbf3abbb645cffd89fd  ScottVariantHOMLpossInS4.thy
ad5cade67c58827d60dfb424a228042121dd31c0a2b5973b0339e1dc5bb5e319  SurjectiveCantor.thy
93129a4567c9e638b731279ba0d74f6fdf4315193905f1362ba9291131428f03  TestsHOML.thy
186c5d4d27de3163b189a8e9c7c61083a5810e97132fee7d302bb38c91641601  TestsHOMLinS4.thy
617a51a2ae39a7e8478bc4a3209754ab6ea6034ccfb987279a147b75b3e3395c  ThereIsNoEvil1.thy
da38de86439602ab9c80716f17bb6ca2992c68272abcb322ca66dc0853c2930f  ThereIsNoEvil2.thy
12083a19fd436bab38d5d52931de74fb6acb156891b91b40fa3e46f12e50738a  ROOT


==> anc/tools/ax1gen-instances.txt <==
module                                         result                     instances (I = inherited)

GoedelVariantHOML2                             L                          all positive
GoedelVariantHOML2                             Th4                        empty, singleton, all positive (I)
GoedelVariantHOML2                             Th5                        all positive (I), empty (I), singleton (I)
GoedelVariantHOML2                             MC                         all positive (I), empty (I), singleton (I)
GoedelVariantHOML2                             PisFilter                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML2                             PisUFilter                 all positive (I), empty (I), singleton (I)
GoedelVariantHOML2AndersonQuant                L                          all positive
GoedelVariantHOML2AndersonQuant                Th4                        all positive (I)
GoedelVariantHOML2AndersonQuant                Th5                        all positive (I)
GoedelVariantHOML2AndersonQuant                MC                         all positive (I)
GoedelVariantHOML2AndersonQuant                PisFilter                  all positive (I)
GoedelVariantHOML2AndersonQuant                PisUFilter                 all positive (I)
GoedelVariantHOML2poss                         L                          all positive
GoedelVariantHOML2poss                         Th4                        empty, singleton, all positive (I)
GoedelVariantHOML2poss                         Th5                        all positive (I), empty (I), singleton (I)
GoedelVariantHOML2poss                         MC                         all positive (I), empty (I), singleton (I)
GoedelVariantHOML2poss                         PisFilterP                 all positive (I), empty (I), singleton (I)
GoedelVariantHOML2poss                         PisUFilterP                all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             L                          all positive
GoedelVariantHOML3                             Th4                        empty, singleton, all positive (I)
GoedelVariantHOML3                             Th5                        all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             MC                         all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             GNonempty                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             PosIncl                    all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             PosProps'                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             PisFilter                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3                             PisUFilter                 all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                L                          all positive
GoedelVariantHOML3AndersonQuant                Th4                        empty, singleton, all positive (I)
GoedelVariantHOML3AndersonQuant                Th5                        all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                MC                         all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                GNonempty                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                PosIncl                    all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                PosProps'                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                PisFilter                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3AndersonQuant                PisUFilter                 all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         L                          all positive
GoedelVariantHOML3poss                         Th4                        empty, singleton, all positive (I)
GoedelVariantHOML3poss                         Th5                        all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         MC                         all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         GNonempty                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         PosIncl                    all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         PosProps'                  all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         PisFilterP                 all positive (I), empty (I), singleton (I)
GoedelVariantHOML3poss                         PisUFilterP                all positive (I), empty (I), singleton (I)
ThereIsNoEvil2                                 NecNoEvil                  empty
Ax1GenBoxScott                                 L                          all positive
Ax1GenBoxScott                                 Coro                       all positive (I)
Ax1GenBoxScott                                 T3                         all positive (I)
Ax1GenBoxScott                                 MC                         all positive (I)
Ax1GenBoxScott                                 PTop                       empty
Ax1GenBoxScott                                 Coro_rigid                 singleton, all positive (I), empty (I)
Ax1GenBoxVariant2                              L                          all positive
Ax1GenBoxVariant2                              Th4                        all positive (I)
Ax1GenBoxVariant2                              Th5                        all positive (I)
Ax1GenBoxVariant2                              MC                         all positive (I)
Ax1GenBoxVariant2                              PTop                       empty
Ax1GenBoxVariant2                              Serial                     empty
Ax1GenBoxVariant2                              Th4_rigid                  singleton, all positive (I), empty (I)
Ax1GenBoxVariant3                              L                          all positive
Ax1GenBoxVariant3                              PTop                       empty
Ax1GenBoxVariant3                              Th4                        singleton, all positive (I), empty (I)
Ax1GenBoxVariant3                              Th5_S4                     all positive (I)
Ax1GenOneVariant2                              L_One                      all positive
Ax1GenOneVariant2                              Th4_One                    all positive (I)
Ax1GenOneVariant2                              G_ex_One                   world-dependent, all positive (I)
Ax1GenOneVariant2                              Th5_One                    all positive (I), world-dependent (I)
Ax1GenOneVariant2                              Th3_One                    all positive (I), world-dependent (I)
Ax1GenOneVariant2                              MC_One                     all positive (I), world-dependent (I)
Ax1GenOneVariant3                              L_One                      all positive
Ax1GenOneVariant3                              AllActual_of_PBot          singleton
Ax1GenOneVariant3                              E_top_of_PBot              singleton (I)
Ax1GenOneVariant3                              PTop_One_deriv             singleton (I)
Ax1GenOneVariant3                              NotPBot_One_deriv          singleton (I)
Ax1GenOneVariant3                              AllExist_One               singleton (I)
Ax1GenOneVariant3                              G_ex_One_deriv             all positive (I), singleton (I)
Ax1GenOneVariant3                              Th4_One_deriv              all positive (I), singleton (I)
Ax1GenOneVariant3                              One_gives_S                singleton (I)
Ax1GenOneVariant3                              One_gives_Box              singleton (I)
Ax1GenTwoScott                                 L_Two                      all positive
Ax1GenTwoScott                                 Coro_Two                   all positive (I)
Ax1GenTwoScott                                 T3_KB                      all positive (I)
Ax1GenTwoScott                                 MC_KB                      all positive (I)
Ax1GenTwoScott                                 G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoScott                                 G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoScott                                 G_ex_Two_of_NE             all positive (I), world-dependent (I)
Ax1GenTwoScott                                 ae_Two                     all positive (I), world-dependent (I)
Ax1GenTwoScott                                 G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoScott                                 T3_Two                     all positive (I), world-dependent (I)
Ax1GenTwoScott                                 MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoScott                                 T3_Two_unconditional       all positive (I), world-dependent (I)
Ax1GenTwoScott                                 MC_Two_unconditional       all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Singleton_of_Two           pair
Ax1GenTwoVariant2                              Singleton_of_Two_at        padded
Ax1GenTwoVariant2                              L_Two                      all positive
Ax1GenTwoVariant2                              G_ex_of_Singleton          all positive (I)
Ax1GenTwoVariant2                              Th4_Two                    all positive (I)
Ax1GenTwoVariant2                              Th5_KB                     all positive (I)
Ax1GenTwoVariant2                              MC_KB                      all positive (I)
Ax1GenTwoVariant2                              G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant2                              G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              PosIncl                    all positive (I)
Ax1GenTwoVariant2                              PosProps'                  all positive (I)
Ax1GenTwoVariant2                              PisFilter                  all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              PisUFilter                 all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              ae_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Th5_Two_unconditional      all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Th3_Two_unconditional      all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              MC_Two_unconditional       all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              PisFilter_unconditional    all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              PisUFilter_unconditional   all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              ae_Two_nominal             all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              G_ex_Two_unconditional_nominal all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              actual_everywhere          all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              R_Id                       all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              ReflR                      all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              FrRefl_Two                 all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Id_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              loc_of_conj                all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              P_of_conj                  all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Ax1Gen_of_Two              all positive (I), world-dependent (I)
Ax1GenTwoVariant2                              Two_equivalent             all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 L_Two                      all positive
Ax1GenTwoVariant2AndersonQuant                 PossGod_at                 world-dependent, all positive (I)
Ax1GenTwoVariant2AndersonQuant                 PossGod                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 Th4_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant2AndersonQuant                 G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 ae_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant2AndersonQuant                 only_top_and_empty_domain_False all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          L_Two                      all positive
Ax1GenTwoVariant2Poss                          Th4_Two                    all positive (I)
Ax1GenTwoVariant2Poss                          G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant2Poss                          G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant2Poss                          G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant3                              L_Two_hybrid               all positive
Ax1GenTwoVariant3                              G_ex_Two_actual_hybrid     all positive
Ax1GenTwoVariant3                              Th4_Two_actual_hybrid      all positive (I)
Ax1GenTwoVariant3Plain                         L_Two                      all positive
Ax1GenTwoVariant3Plain                         Th4_Two                    all positive (I)
Ax1GenTwoVariant3Plain                         Th5_KB                     all positive (I)
Ax1GenTwoVariant3Plain                         MC_KB                      all positive (I)
Ax1GenTwoVariant3Plain                         G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant3Plain                         G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         AllExist                   all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Reach_K                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         EssMemI_K                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         UniqueEss1_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         UniqueEss2_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         PosIncl                    all positive (I)
Ax1GenTwoVariant3Plain                         PosProps'                  all positive (I)
Ax1GenTwoVariant3Plain                         PisFilter                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         PisUFilter                 all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         ae_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Th5_Two_unconditional      all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Th3_Two_unconditional      all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         MC_Two_unconditional       all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         PisFilter_unconditional    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         PisUFilter_unconditional   all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         AllExist_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Reach_K_unconditional      all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         EssMemI_K_unconditional    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         UniqueEss1_K_unconditional all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         UniqueEss2_K_unconditional all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         ae_Two_nominal             all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         G_ex_Two_unconditional_nominal all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         AllExistI                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         actual_everywhere          all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         R_Id                       all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         ReflR                      all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         FrRefl_Two                 all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Id_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         loc_of_conj                all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         P_of_conj                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Ax1Gen_of_Two              all positive (I), world-dependent (I)
Ax1GenTwoVariant3Plain                         Two_equivalent             all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            L_Two                      all positive
Ax1GenTwoVariant3PlainAndersonQuant            PossGod_at                 world-dependent, all positive (I)
Ax1GenTwoVariant3PlainAndersonQuant            PossGod                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            Th4_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant3PlainAndersonQuant            G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            ae_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            G_ex_Two_unconditional     all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            Reach_K                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            EssMemI_K                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            UniqueEss1_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            UniqueEss2_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            PosIncl                    all positive (I)
Ax1GenTwoVariant3PlainAndersonQuant            PosProps'                  all positive (I)
Ax1GenTwoVariant3PlainAndersonQuant            PosClosureAct              all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            PisFilter                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainAndersonQuant            PisUFilter                 all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     L_Two                      all positive
Ax1GenTwoVariant3PlainPoss                     Th4_Two                    all positive (I)
Ax1GenTwoVariant3PlainPoss                     G_ex_Two_at                world-dependent, all positive (I)
Ax1GenTwoVariant3PlainPoss                     G_ex_Two                   all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     G_ex_Two_of_E              all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     Reach_K                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     EssMemI_K                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     UniqueEss1_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     UniqueEss2_K               all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     PosIncl                    all positive (I)
Ax1GenTwoVariant3PlainPoss                     PosProps'                  all positive (I)
Ax1GenTwoVariant3PlainPoss                     PisFilter                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3PlainPoss                     PisUFilter                 all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           L_Two                      all positive
Ax1GenTwoVariant3Th4                           G_ex_Two                   world-dependent, all positive (I)
Ax1GenTwoVariant3Th4                           Th5_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           Th3_Two                    all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           MC_Two                     all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           AllExist_Two               all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           Reach_Two                  all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           EssMemI_Two                all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           UniqueEss1_Two             all positive (I), world-dependent (I)
Ax1GenTwoVariant3Th4                           UniqueEss2_Two             all positive (I), world-dependent (I)
GoedelVariantHOML2AndersonQuantTh4inK          L                          all positive
GoedelVariantHOML2AndersonQuantTh4inK          Th4_K_hybrid               empty, singleton, all positive (I)
GoedelVariantHOML2AndersonQuantTh4inK          L2_poss                    all positive (I)
GoedelVariantHOML2AndersonQuantTh4inK          G_ex_poss                  world-dependent, all positive (I)
GoedelVariantHOML2AndersonQuantTh4inK          Serial                     empty
GoedelVariantHOML2AndersonQuantTh4inK          Th4_K                      all positive (I), empty (I), world-dependent (I)
GoedelVariantHOML2inS4oneFile                  L                          all positive
GoedelVariantHOML2inS4oneFile                  L2                         all positive (I)
GoedelVariantHOML2inS4oneFile                  G_ex                       world-dependent, all positive (I)
GoedelVariantHOML2inS4oneFile                  Th4                        all positive (I), world-dependent (I)
GoedelVariantHOML2inS4oneFile                  Th3                        all positive (I), world-dependent (I)
GoedelVariantHOML2inS4oneFile                  Th5                        all positive (I), world-dependent (I)
GoedelVariantHOML2inS4oneFile                  MC                         all positive (I), world-dependent (I)
GoedelVariantHOML2inS4oneFile                  OneWorld                   all positive (I), world-dependent (I)
GoedelVariantHOML2possInS4oneFile              L                          all positive
GoedelVariantHOML2possInS4oneFile              ConjChi                    all positive (I)
GoedelVariantHOML2possInS4oneFile              G_ex                       world-dependent, all positive (I)
GoedelVariantHOML2possInS4oneFile              Th3                        all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile L                          all positive
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Th4                        empty, singleton, all positive (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile ConjChi                    all positive (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_exP                      world-dependent, all positive (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile G_ex                       all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile MC                         all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile Reach                      all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile EssMemI                    all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss1                 all positive (I), world-dependent (I)
GoedelVariantHOML3AndersonQuantUniqueEssOneFile UniqueEss2                 all positive (I), empty (I), singleton (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  L                          all positive
GoedelVariantHOML3inS4oneFile                  ConjChi                    all positive (I)
GoedelVariantHOML3inS4oneFile                  G_ex                       world-dependent, all positive (I)
GoedelVariantHOML3inS4oneFile                  Th4                        all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Th5_K                      all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Th3_K                      all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  MC_K                       all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  MCdual_K                   all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Triv_K                     all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  AllExist                   all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  AllExistI                  all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Reach_K                    all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  EssMemI_K                  all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  UniqueEss1_K               all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  UniqueEss2_K               all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Th5                        all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  GNonempty                  all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  PTop                       all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  PBot                       all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  PosProps'                  all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  NegProps                   all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  EssMemI                    all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  EssMem                     all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Ess_iff_Ess2               all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  Ess_iff_Ess2_K             all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  EssDetermined              all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  UniqueEss1                 all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  UniqueEss2                 all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  PisFilter                  all positive (I), world-dependent (I)
GoedelVariantHOML3inS4oneFile                  PisUFilter                 all positive (I), world-dependent (I)
GoedelVariantHOML3possInS4oneFile              L                          all positive
GoedelVariantHOML3possInS4oneFile              ConjChi                    all positive (I)
GoedelVariantHOML3possInS4oneFile              G_ex                       world-dependent, all positive (I)
GoedelVariantHOML3possInS4oneFile              Th3                        all positive (I), world-dependent (I)
GoedelVariantHOML3possUniqueEssOneFile         L                          all positive
GoedelVariantHOML3possUniqueEssOneFile         ConjChi                    all positive (I)
GoedelVariantHOML3possUniqueEssOneFile         G_ex                       world-dependent, all positive (I)
GoedelVariantHOML3possUniqueEssOneFile         MC                         all positive (I), world-dependent (I)
GoedelVariantHOML3possUniqueEssOneFile         Reach                      all positive (I), world-dependent (I)
GoedelVariantHOML3possUniqueEssOneFile         EssMemI                    all positive (I), world-dependent (I)
GoedelVariantHOML3possUniqueEssOneFile         UniqueEss1                 all positive (I), world-dependent (I)
GoedelVariantHOML3possUniqueEssOneFile         UniqueEss2                 all positive (I), world-dependent (I)
ScottVariantHOMLAx1GeninS4oneFile              L                          all positive
ScottVariantHOMLAx1GeninS4oneFile              Coro                       all positive (I)
ScottVariantHOMLAx1GeninS4oneFile              L2                         all positive (I)
ScottVariantHOMLAx1GeninS4oneFile              G_ex                       world-dependent, all positive (I)
ScottVariantHOMLAx1GeninS4oneFile              T3                         all positive (I), world-dependent (I)
ScottVariantHOMLAx1GeninS4oneFile              MC                         all positive (I), world-dependent (I)
ScottVariantHOMLAx1GeninS4oneFile              OneWorld                   all positive (I), world-dependent (I)


==> anc/tools/ax1gen_instances.py <==
#!/usr/bin/env python3
"""Which instance of the conjunction axiom does each result use?

The strength of the generalised conjunction axiom lies in particular instances rather than
in the generalisation as such, and the Lean proofs record which instance each result uses:
the axiom is applied to a set of properties written out in the proof term.  This reads them
off, classifies them, and propagates them along the uses-relation, so that a result which
reaches an instance through a lemma is reported as inheriting it.  Most modules of these
developments are self-contained, each with its own copy of the embedding and its own axioms, but
two of the port import another theory, so the relation follows imports as well.

Five shapes occur, and they are decided syntactically:

    P                       the set of all positive properties -- not degenerate
    fun _ => bottom         the empty set
    fun psi => psi = X      a singleton {X}
    fun psi => psi = X or psi = Y   a pair {X, Y} -- two members, not degenerate
    a let-bound lambda      a set whose membership varies from world to world
    a variable of the goal  no instance: one principle derived from another

A set of the fourth kind counts as world-dependent when its body makes membership turn on
whether a God-like being exists at the world of evaluation, which is how every such set in
these developments is built.  Anything else stops the run rather than being guessed at.

Usage: python3 tools/ax1gen_instances.py [--latex FILE] [--report FILE]
"""
import argparse, collections, glob, os, re, sys

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
SOURCES = ['Notes/*.lean', 'OpenQuestions/lean/OpenQuestions/*.lean']
AXIOM = re.compile(r'\bAx1Gen(Two|One|Box)?\b')
DECL = re.compile(r'(?m)^\s*(?:private\s+)?(?:theorem|lemma|example|def)\s+([A-Za-z_][\w\'’]*)')
# membership turning on the existence of a God-like being at the world of evaluation
WORLD_DEPENDENT = re.compile(r'[∃][ᵐᴱ]\s*y,\s*G\s*y')
EMPTY = re.compile(r'fun\s+\S+\s*=>\s*⊥ᵐ\s*$')
SINGLETON = re.compile(r'fun\s+(\S+)(?:\s+\S+)?\s*=>\s*\1\s*=ᵐ?\s*(.+)$')

def strip_comments(src):
    """Blank out -- line comments and /- ... -/ blocks, keeping every offset."""
    out, i = list(src), 0
    while i < len(src):
        if src.startswith('/-', i):
            d, j = 0, i
            while j < len(src):
                if src.startswith('/-', j): d += 1; j += 2; continue
                if src.startswith('-/', j):
                    d -= 1; j += 2
                    if d == 0: break
                    continue
                j += 1
            for k in range(i, min(j, len(src))):
                if src[k] != '\n': out[k] = ' '
            i = j
        elif src.startswith('--', i):
            j = src.find('\n', i); j = len(src) if j < 0 else j
            for k in range(i, j): out[k] = ' '
            i = j
        else:
            i += 1
    return ''.join(out)

def first_argument(text, i):
    """The first explicit argument written after position i: a (...) group or a bare token."""
    while i < len(text) and text[i] in ' \n': i += 1
    if i >= len(text): return None
    if text[i] == '(':
        d = 0
        for k in range(i, len(text)):
            if text[k] == '(': d += 1
            elif text[k] == ')':
                d -= 1
                if d == 0: return text[i:k+1]
        return None
    m = re.match(r'[^\s()⟨]+', text[i:])
    return m.group(0) if m else None

def _split_top(term, sep):
    """Split term at occurrences of sep that lie outside every bracket."""
    parts, d, last = [], 0, 0
    for k, c in enumerate(term):
        if c in '([⟨': d += 1
        elif c in ')]⟩': d -= 1
        elif d == 0 and c == sep: parts.append(term[last:k]); last = k + 1
    parts.append(term[last:])
    return [q.strip() for q in parts]

def _members(core):
    """The set written as `fun v (binders) => v = X or v = Y or ...`: its members, or None.

    Split at the FIRST `=>`: a member may be a lambda of its own, and a regex that looks for
    the arrow greedily finds that one instead."""
    if not core.startswith('fun '): return None
    k = core.find('=>')
    if k < 0: return None
    head, body = core[4:k].split(), core[k+2:].strip()
    if not head or not re.fullmatch(r'[^\s()]+', head[0]): return None
    v = head[0]
    out = []
    for part in _split_top(body, '∨'):
        e = re.match(r'^' + re.escape(v) + r'\s*=ᵐ?\s*(.+)$', part.strip())
        if not e: return None
        out.append(e.group(1).strip())
    return out

PADDED = re.compile(r'^fun\s+([^\s()]+)\s+(?:\(\s*)?([^\s():]+)(?:\s*:[^)]*\))?\s*=>\s*'
                    r'(\S+)\s+\1\s+\2\s*∨\s*\1\s*=\s*(.+)$')

def _top_level_connective(term):
    """Is one of the lifted connectives written outside every bracket of term?"""
    d = 0
    for c in term:
        if c in '([⟨': d += 1
        elif c in ')]⟩': d -= 1
        elif d == 0 and c in '∨∧↔,': return True
    return False

def classify(phi, decl, where):
    core = re.sub(r'\s+', ' ', phi).strip()
    if core.startswith('(') and core.endswith(')'): core = core[1:-1].strip()
    if core == '_': return 'inferred'
    if core == 'P': return 'all positive'
    if EMPTY.match(core): return 'empty'
    members = _members(core)
    if members is not None:
        # a set written out as membership tests: one member is the singleton instance, two or
        # more are not degenerate.  A member that is itself a connective stops the run, since
        # the shape is then not one of the five.
        if any(_top_level_connective(x) for x in members):
            sys.exit('%s: a member of the set is not a single property; classify it by hand:\n  %s'
                     % (where, core[:200]))
        return 'singleton' if len(set(members)) == 1 else 'pair'
    m = SINGLETON.match(core)
    if m:
        if _top_level_connective(m.group(2)):
            sys.exit('%s: the set after the equation is not a single property, so this is not a\n'
                     'singleton; classify it by hand:\n  %s' % (where, core[:200]))
        return 'singleton'
    # an opaque set padded with one named property: `fun χ u => Φ χ u ∨ χ = <property>`.  This
    # is the shape the padding argument uses when Φ is not written out --- a pair by
    # construction, whose conjunction is the unpadded set's, so it is worth its own name rather
    # than being counted with the pairs.
    m = PADDED.match(core)
    if m:
        if _top_level_connective(m.group(4)):
            sys.exit('%s: the property the set is padded with is not a single property;\n'
                     'classify it by hand:\n  %s' % (where, core[:200]))
        return 'padded'
    # a name: either bound by the goal, or a set the proof builds with let
    if re.fullmatch(r'[\wΦφψ\'’]+', core):
        head = decl[:decl.index(':=')] if ':=' in decl else decl
        if re.search(r'[(\{]\s*' + re.escape(core) + r'\s*[:,]', head):
            return 'generic'
        m = re.search(r'let\s+' + re.escape(core) + r'\s*:[^\n]*?:=\s*(fun.*?)(?=\n\s*(?:have|let|exact|refine|⟨)|$)',
                      decl, re.S)
        if m:
            if WORLD_DEPENDENT.search(m.group(1)): return 'world-dependent'
            sys.exit('%s: a set built by the proof whose membership does not turn on the\n'
                     'existence of a God-like being; classify it by hand:\n  %s'
                     % (where, re.sub(r'\s+', ' ', m.group(1))[:200]))
    sys.exit('%s: unrecognised set handed to the conjunction axiom; classify it by hand:\n  %s'
             % (where, core[:200]))

def scan():
    uses, instances, order = collections.defaultdict(set), collections.defaultdict(set), []
    bodies, imports = {}, {}
    for pattern in SOURCES:
        for f in sorted(glob.glob(os.path.join(ROOT, pattern))):
            mod, raw = os.path.basename(f)[:-5], open(f, encoding='utf-8').read()
            src = strip_comments(raw)
            imports[mod] = set(re.findall(r'(?m)^import\s+\S+\.(\w+)\s*$', src))
            decls = [(m.start(), m.group(1)) for m in DECL.finditer(src)]
            spans = [(p, n, decls[k+1][0] if k+1 < len(decls) else len(src))
                     for k, (p, n) in enumerate(decls)]
            bodies[mod] = {}
            for start, name, end in spans:
                order.append((mod, name))
                body = src[start:end]
                bodies[mod].setdefault(name, body)
                for other in (n for _, n, _ in spans if n != name):
                    if re.search(r'\b' + re.escape(other) + r'\b', body[body.index(':=') if ':=' in body else 0:]):
                        uses[(mod, name)].add((mod, other))
                for m in AXIOM.finditer(body):
                    tail = body[m.end():m.end()+16]
                    if re.match(r'\s*[:(]?\s*(Φ|Phi)\s*:', tail) or re.match(r'\s*:', tail): continue
                    if re.match(r'\s*(axiom|def|abbrev)\b', body[max(0, body.rfind('\n', 0, m.start())+1):m.start()]):
                        continue
                    arg = first_argument(body, m.end())
                    if arg is None: continue
                    kind = classify(arg, body, '%s/%s' % (mod, name))
                    if kind not in ('generic', 'inferred'):
                        instances[(mod, name)].add(kind)
    # the same relation across an import, so that a result reaching an instance through an
    # imported lemma is not read as using none
    for mod, decls in bodies.items():
        for other in imports[mod] & set(bodies):
            for name, body in decls.items():
                tail = body[body.index(':=') if ':=' in body else 0:]
                for n in bodies[other]:
                    if n not in decls and re.search(r'\b' + re.escape(n) + r'\b', tail):
                        uses[(mod, name)].add((other, n))
    return uses, instances, order

def close(uses, instances, order):
    """Propagate instances along the uses-relation until nothing changes."""
    inherited = collections.defaultdict(set)
    for _ in range(len(order) + 1):
        changed = False
        for key in order:
            got = set()
            for dep in uses[key]:
                got |= instances[dep] | inherited[dep]
            got -= instances[key]
            if got - inherited[key]:
                inherited[key] |= got; changed = True
        if not changed: break
    return inherited

# The results the article discusses, by reading.  Named rather than filtered, so that a
# renamed or deleted result stops the run instead of quietly leaving the table.
PRINCIPAL = [
    ('\\tc{Ax1Gen}, as the \\emph{Notes} state it', [
        ('GoedelVariantHOML2', ['L', 'Th4', 'Th5', 'MC', 'PisUFilter']),
        ('GoedelVariantHOML3', ['Th4', 'PisUFilter']),
        ('ThereIsNoEvil2', ['NecNoEvil']),
        ('GoedelVariantHOML2inS4oneFile', ['G_ex', 'Th3', 'MC']),
    ]),
    ('\\tc{Ax1GenOne}: at least one conjunct', [
        ('Ax1GenOneVariant2', ['L_One', 'Th4_One', 'G_ex_One', 'MC_One']),
    ]),
    ('\\tc{Ax1GenTwo}: at least two different conjuncts', [
        ('Ax1GenTwoVariant2', ['L_Two', 'Th4_Two', 'G_ex_Two_at', 'MC_Two']),
        ('Ax1GenTwoVariant3Plain', ['L_Two', 'G_ex_Two_at', 'MC_Two']),
    ]),
    ('\\tc{Ax1GenBox}: members positive at every successor', [
        ('Ax1GenBoxVariant2', ['L', 'PTop', 'Serial', 'Th4_rigid', 'MC']),
    ]),
]

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--latex'); ap.add_argument('--report')
    a = ap.parse_args()
    uses, instances, order = scan()
    inherited = close(uses, instances, order)

    KINDS = ['empty', 'singleton', 'pair', 'padded', 'world-dependent', 'all positive']
    rows = [(mod, name, instances[(mod, name)], inherited[(mod, name)])
            for mod, name in order if instances[(mod, name)] or inherited[(mod, name)]]
    print('%d results use an instance of the conjunction axiom, %d of them directly'
          % (len(rows), sum(1 for *_, d, _ in rows if d)))
    for k in KINDS:
        print('  %-16s direct %3d   inherited %3d'
              % (k, sum(1 for *_, d, i in rows if k in d), sum(1 for *_, d, i in rows if k in i)))

    if a.report:
        out = ['%-46s %-26s %s' % ('module', 'result', 'instances (I = inherited)'), '']
        for mod, name, d, i in rows:
            out.append('%-46s %-26s %s' % (mod, name,
                       ', '.join(sorted(d) + sorted(x + ' (I)' for x in i))))
        p = a.report if os.path.isabs(a.report) else os.path.join(ROOT, a.report)
        open(p, 'w', encoding='utf-8').write('\n'.join(out) + '\n')
        print('wrote', p)

    if a.latex:
        mark = lambda k, d, i: ('$\\bullet$' if k in d else ('$\\circ$' if k in i else '---'))
        lines = ['%% generated by tools/ax1gen_instances.py -- do not edit',
                 '\\begin{tabular}{llcccc}', '\\toprule',
                 ' & & \\multicolumn{4}{c}{set handed to the axiom}\\\\',
                 '\\cmidrule(l){3-6}',
                 'theory & result & empty & singleton & world-dep. & all positive\\\\']
        by = dict(((m, n), (d, i)) for m, n, d, i in rows)
        missing = []
        for title, blocks in PRINCIPAL:
            lines.append('\\midrule')
            lines.append('\\multicolumn{6}{l}{\\emph{%s}}\\\\' % title)
            for mod, names in blocks:
                for n in names:
                    if (mod, n) not in by: missing.append('%s/%s' % (mod, n)); continue
                    d, i = by[(mod, n)]
                    lines.append('\\tc{%s} & \\tc{%s} & %s & %s & %s & %s\\\\'
                                 % (mod.replace('_', '\\_'), n.replace('_', '\\_'),
                                    mark('empty', d, i), mark('singleton', d, i),
                                    mark('world-dependent', d, i), mark('all positive', d, i)))
        if missing:
            sys.exit('named in the table but using no instance: ' + ', '.join(missing))
        lines += ['\\bottomrule', '\\end{tabular}']
        p = a.latex if os.path.isabs(a.latex) else os.path.join(ROOT, a.latex)
        open(p, 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
        print('wrote', p)

if __name__ == '__main__':
    main()


==> anc/tools/check-arxiv-tarball.py <==
#!/usr/bin/env python3
"""Compile an arXiv submission tarball the way arXiv will: from its own contents alone.

A submission that builds in the working directory proves nothing, because the working
directory holds files the tarball may not carry.  This script unpacks the tarball into an
empty directory and runs pdflatex there, so a missing \\input, class file or .bbl fails the
build here instead of at arXiv.  Found the hard way: OpenQuestions/arxiv/main.tex inputs
tab-instances.tex, the tar line did not list it, and the local build hid it for weeks.

arXiv does not run bibtex, so main.bbl must travel with the source; this script does not run
bibtex either, and an unresolved citation is reported as a warning rather than an error.

Usage: python3 tools/check-arxiv-tarball.py <tarball> [expected-pages]
Exit 0 and a one-line summary when it compiles; a report and exit 1 when it does not.
"""
import os, re, shutil, subprocess, sys, tarfile, tempfile


def main(tarball, pages=None):
    if not os.path.exists(tarball):
        sys.exit('no tarball at %s: build it first' % tarball)
    tmp = tempfile.mkdtemp(prefix='arxivcheck-')
    try:
        with tarfile.open(tarball) as t:
            names = t.getnames()
            t.extractall(tmp)
        tex = [n for n in names if n.endswith('.tex') and '/' not in n]
        if 'main.tex' in tex:
            main_tex = 'main.tex'
        elif len(tex) == 1:
            main_tex = tex[0]
        else:
            sys.exit('cannot tell which of %s is the document' % tex)
        # arXiv runs latex more than once; two passes settle the references
        for _ in range(2):
            r = subprocess.run(['pdflatex', '-interaction=nonstopmode', main_tex],
                               cwd=tmp, capture_output=True, text=True)
        log = os.path.join(tmp, main_tex[:-4] + '.log')
        text = open(log, encoding='utf-8', errors='replace').read() if os.path.exists(log) else r.stdout
        problems = []
        for m in re.finditer(r'(?m)^(! .*|! LaTeX Error: .*)$', text):
            problems.append(m.group(1).strip())
        for m in re.finditer(r"(?m)^.*File `([^']+)' not found.*$", text):
            problems.append('missing from the tarball: ' + m.group(1))
        pdf = os.path.join(tmp, main_tex[:-4] + '.pdf')
        if not os.path.exists(pdf):
            problems.append('no PDF was produced')
            got = None
        else:
            info = subprocess.run(['pdfinfo', pdf], capture_output=True, text=True).stdout
            mm = re.search(r'Pages:\s+(\d+)', info)
            got = int(mm.group(1)) if mm else None
            if pages and got != int(pages):
                problems.append('the tarball compiles to %s pages; %s expected' % (got, pages))
        warn = len(re.findall(r'LaTeX Warning: (?:Citation|Reference) ', text))
        if problems:
            print('tools/check-arxiv-tarball.py: %s does not compile from its own contents\n'
                  % tarball)
            for p in dict.fromkeys(problems):
                print('    ' + p)
            sys.exit(1)
        print('tools/check-arxiv-tarball.py: %s compiles standalone, %s pages, %d entries'
              '%s' % (os.path.basename(tarball), got, len(names),
                      ', %d unresolved reference warnings' % warn if warn else ''))
    finally:
        shutil.rmtree(tmp, ignore_errors=True)


if __name__ == '__main__':
    main(*sys.argv[1:3])


==> anc/tools/check-deps-tables.py <==
#!/usr/bin/env python3
"""Check the two dependency tables of the article against the dependency accounts in the bundle.

The two tables say, for about a hundred results, which postulates a proof of each appeals to.
They are hand-kept: their caption names Lean's `#print axioms` as the source, and the article
states that the Isabelle account agrees, so either side could have been typed in.  Nothing
re-derived them, and that is the one kind of claim in the article a reader can check line by
line against the material --- so it is checked here, against `own-axioms.txt` (the nine
theories) and `alt-axioms.txt` (the sixteen sessions), both produced by AxiomDeps.ML.

Found by this check once it existed: `UniqueEss3_K` of variant 3, where the Isabelle proof was
handed `AllExistI` and inherited four postulates the argument does not need (the actual witness
is the goal's own bound variable), so that the Isabelle account disagreed with the Lean one and
with the table.  The proof was changed, not the table.

What is checked is the three postulate columns.  The last column, the detector's verdict, is
not: a report lists every witness it collected with its flags, and which of them the filtered
reading counts is not visible in the text of the report, so a check read off it would be a
guess.  That column answers to the reports themselves, as the article reads them where it describes the detector over its own theories.

The mapping from a row of a table to the facts it reports is editorial --- a row may name
several results, name them without the suffix the sources use, or report two theories at once
--- so it is written out below, keyed by row number and guarded by the row's label.  A row
added, moved or relabelled therefore fails this check and has to be entered here.

Usage: python3 tools/check-deps-tables.py OpenQuestions/paper/main.tex OpenQuestions/arxiv/anc
Exit 0 and a one-line summary when every entry agrees; a report and exit 1 when one does not.
"""
import os
import re
import sys

# the theories of the nine (own-axioms.txt) and the sessions of the sixteen (alt-axioms.txt)
V2, V3 = 'GoedelVariantHOML2inS4oneFile', 'GoedelVariantHOML3inS4oneFile'
SC, MX = 'ScottVariantHOMLAx1GeninS4oneFile', 'GoedelVariantHOML2AndersonQuantTh4inK'
V2P, V3P = 'GoedelVariantHOML2possInS4oneFile', 'GoedelVariantHOML3possInS4oneFile'
V3PU, V3AU = 'GoedelVariantHOML3possUniqueEssOneFile', \
             'GoedelVariantHOML3AndersonQuantUniqueEssOneFile'
E, J, K, L = 'Ax1GenAlternativesTwo', 'Ax1GenAlternativesScottTwo', \
             'Ax1GenAlternativesV3TwoTh4', 'Ax1GenAlternativesV3Plain'

# Each row: its label as the table gives it, then one entry per verdict column (variant 2,
# variant 3, Scott), either None where the table has a dash or a list of (theory, fact) pairs.
# A row's cell is checked against every pair in it, so a row naming three results in two
# settings states one claim about six facts.
DEPS = [
 (r'\tc{G\_ex}', [(V2, 'G_ex')], [(V3, 'G_ex')], [(SC, 'G_ex')]),
 (r'\tc{Th3}/\tc{T3}', [(V2, 'Th3')], [(V3, 'Th3_K')], [(SC, 'T3')]),
 (r'\tc{Th5}', [(V2, 'Th5')], [(V3, 'Th5_K')], None),
 (r'\tc{MC}', [(V2, 'MC')], [(V3, 'MC_K')], [(SC, 'MC')]),
 (r'\tc{UniqueEss3}', [(V2, 'UniqueEss3')], None, None),
 (r'\tc{UniqueEss3\_K}', None, [(V3, 'UniqueEss3_K')], None),
 (r'\tc{Serial}', None, [(V3, 'Serial')], None),
 (r'\tc{AllExist}, \tc{Reach\_K}, \tc{EssMemI\_K}', None,
  [(V3, 'AllExist'), (V3, 'Reach_K'), (V3, 'EssMemI_K')], None),
 (r'\tc{UniqueEss1\_K}, \tc{UniqueEss2\_K}', None,
  [(V3, 'UniqueEss1_K'), (V3, 'UniqueEss2_K')], None),
 (r'\tc{G\_ex}, \tc{Th3} (poss.)', [(V2P, 'G_ex'), (V2P, 'Th3')],
  [(V3P, 'G_ex'), (V3P, 'Th3')], None),
 (r'\tc{G\_exP} (mixed)', None, [(V3AU, 'G_exP')], None),
 (r'\tc{Reach}, \tc{EssMemI} (poss., mixed)', None,
  [(V3PU, 'Reach'), (V3PU, 'EssMemI'), (V3AU, 'Reach'), (V3AU, 'EssMemI')], None),
 (r'\tc{UniqueEss1/2} (poss., mixed)', None,
  [(V3PU, 'UniqueEss1'), (V3PU, 'UniqueEss2'),
   (V3AU, 'UniqueEss1'), (V3AU, 'UniqueEss2')], None),
 (r'\tc{OneWorld} (relative)', [(V2, 'OneWorld')], None, [(SC, 'OneWorld')]),
 (r'\tc{NoNecExist}', None, [(V3, 'NoNecExist')], None),
 (r'\tc{Th3} (via \tc{NoNecExist})', None, [(V3, 'Th3')], None),
 (r'\tc{OneWorld} (absolute)', None, [(V3, 'OneWorld')], None),
 (r'\tc{EssDetermined}, \tc{UniqueEss1/2}', None,
  [(V3, 'EssDetermined'), (V3, 'UniqueEss1'), (V3, 'UniqueEss2')], None),
 (r'\tc{Th5} (variant 3, original)', None, [(V3, 'Th5')], None),
 # the one row where the two proofs differ, and the table reports the Lean one: the Isabelle MC
 # goes through G_ex and so adds Ax1Gen, where the Lean one goes through OneWorld.  The article
 # says so where it says how to read the tables; the exception is recorded here as well, rather
 # than left to be rediscovered by whoever next runs this script.
 (r'\tc{MC} (variant 3, original)', None, 'LEAN-ONLY', None),
 (r'\tc{Serial}', [(MX, 'Serial')], None, None),
 (r'\tc{Th4\_K\_hybrid}', [(MX, 'Th4_K_hybrid')], None, None),
 (r'\tc{Th4\_K}', [(MX, 'Th4_K')], None, None),
]

DEPS_TWO = [
 (r'\tc{L\_Two}', [(E, 'L_Two')], [(K, 'L_Two')], [(J, 'L_Two')]),
 (r'\tc{G\_ex\_Two}, \tc{Th3}/\tc{T3}, \tc{Th5}',
  [(E, 'G_ex_Two'), (E, 'Th3_Two'), (E, 'Th5_Two')],
  [(K, 'G_ex_Two'), (K, 'Th3_Two'), (K, 'Th5_Two')],
  [(J, 'G_ex_Two'), (J, 'T3_Two')]),
 (r'\tc{MC\_Two}', [(E, 'MC_Two')], [(K, 'MC_Two')], [(J, 'MC_Two')]),
 (r'\tc{AllExist\_Two}, \tc{Reach\_Two}', None,
  [(K, 'AllExist_Two'), (K, 'Reach_Two')], None),
 (r'\tc{UniqueEss1/2\_Two}', None, [(K, 'UniqueEss1_Two'), (K, 'UniqueEss2_Two')], None),
 (r'\tc{G\_ex\_Two\_hybrid}', None, [(K, 'G_ex_Two_hybrid')], None),
 (r'\tc{PTop}', None, [(L, 'PTop_Two')], None),
 (r'\tc{L\_Two}, \tc{Th4\_Two}', None, [(L, 'L_Two'), (L, 'Th4_Two')], None),
 (r'\tc{G\_ex\_Two}, \tc{Th3\_Two}, \tc{Th5\_Two}', None,
  [(L, 'G_ex_Two'), (L, 'Th3_Two'), (L, 'Th5_Two')], None),
 (r'\tc{MC\_Two}', None, [(L, 'MC_Two')], None),
 (r'\tc{AllExist}, \tc{Reach\_K}, \tc{EssMemI\_K}', None,
  [(L, 'AllExist'), (L, 'Reach_K'), (L, 'EssMemI_K')], None),
 (r'\tc{UniqueEss1\_K}, \tc{UniqueEss2\_K}', None,
  [(L, 'UniqueEss1_K'), (L, 'UniqueEss2_K')], None),
]

# the table drops the Ax prefix and writes Scott's axioms as they are named; Two is the reading,
# a hypothesis of the sessions and so invisible to a dependency account, while Th4 of session K
# is postulated there and must show up
ABBR = {'1': 'Ax1', '1Gen': 'Ax1Gen', '2a': 'Ax2a', '2b': 'Ax2b', '3': 'Ax3', '4': 'Ax4',
        'Th4': 'Th4', 'Rrefl': 'Rrefl', 'Rsymm': 'Rsymm', 'Rtrans': 'Rtrans',
        'A1': 'A1', 'A2': 'A2', 'A4': 'A4', 'A5': 'A5'}
HYPOTHESES = {'Two'}


def read_axioms(path):
    """{theory: {fact: set of postulates}} from one AxiomDeps listing."""
    out, cur = {}, None
    for line in open(path, encoding='utf-8'):
        m = re.match(r'== (\S+?):', line)
        if m:
            cur = m.group(1)
            out[cur] = {}
            continue
        m = re.match(r'\s+(\S+) :: (.*)$', line.rstrip())
        if m and cur is not None:
            rhs = m.group(2).replace('[postulate]', '').strip()
            out[cur][m.group(1)] = set() if rhs == '<none>' else set(rhs.split())
    return out


def rows_of(tex, label):
    """The data rows of one table: label and the four cells after it."""
    i = tex.index('\\label{%s}' % label)
    body = tex[tex.index('\\midrule', i):tex.index('\\bottomrule', i)]
    out = []
    for chunk in body.split('\\\\'):
        chunk = chunk.replace('\\midrule', '').strip()
        if not chunk or '\\multicolumn' in chunk:
            continue
        cells = [c.strip() for c in chunk.split('&')]
        if len(cells) == 5:
            out.append(cells)
    return out


def postulates(cell):
    """The postulate set a verdict cell states, or None for a dash."""
    cell = re.sub(r'\$\^\\(S|dagger|ddagger)\$', '', cell).strip()
    if cell == '---':
        return None
    if cell == 'none':
        return set()
    m = re.fullmatch(r'\\tc\{([^{}]*)\}', cell)
    if not m:
        return 'unreadable'
    out = set()
    for t in m.group(1).split():
        if t in HYPOTHESES:
            continue
        if t not in ABBR:
            return 'unreadable'
        out.add(ABBR[t])
    return out


def check(problems, label, spec, rows, accounts):
    if len(rows) != len(spec):
        problems.append('%s has %d rows; this check knows %d --- enter the new ones in '
                        'tools/check-deps-tables.py' % (label, len(rows), len(spec)))
        return 0
    done = 0
    for n, (row, entry) in enumerate(zip(rows, spec)):
        if row[0] != entry[0]:
            problems.append('%s row %d reads "%s"; this check expects "%s"'
                            % (label, n + 1, row[0], entry[0]))
            continue
        for col, cells in enumerate(entry[1:]):
            said = postulates(row[col + 1])
            if said == 'unreadable':
                problems.append('%s row %d, column %d: cannot read "%s"'
                                % (label, n + 1, col + 1, row[col + 1]))
                continue
            if cells == 'LEAN-ONLY':
                continue                      # an entry no Isabelle account can bear out
            if (cells is None) != (said is None):
                problems.append('%s row %d, column %d: the table %s an entry, this check %s'
                                % (label, n + 1, col + 1,
                                   'has' if said is not None else 'has none',
                                   'expects one' if cells is not None else 'expects none'))
                continue
            if cells is None:
                continue
            for thy, fact in cells:
                have = accounts.get(thy, {}).get(fact)
                if have is None:
                    problems.append('%s row %d: %s.%s is not in the dependency account'
                                    % (label, n + 1, thy, fact))
                    continue
                if have != said:
                    problems.append('%s row %d: the table gives %s.%s as {%s}; the account has'
                                    ' {%s}' % (label, n + 1, thy, fact,
                                               ' '.join(sorted(said)) or 'none',
                                               ' '.join(sorted(have)) or 'none'))
                done += 1
    return done


def main(tex_path, anc):
    tex = open(tex_path, encoding='utf-8').read()
    own_p = os.path.join(anc, 'OpenQuestions', 'audit', 'own', 'own-axioms.txt')
    alt_p = os.path.join(anc, 'OpenQuestions', 'audit', 'alt', 'alt-axioms.txt')
    problems, checked = [], 0
    for path, label, spec in ((own_p, 'tab:deps', DEPS), (alt_p, 'tab:deps-two', DEPS_TWO)):
        if not os.path.exists(path):
            problems.append('the bundle carries no %s' % os.path.basename(path))
            continue
        checked += check(problems, label, spec, rows_of(tex, label), read_axioms(path))
    if problems:
        print('tools/check-deps-tables.py: the dependency tables and the bundle do not agree\n')
        for p in dict.fromkeys(problems):
            print('    ' + p)
        sys.exit(1)
    print('tools/check-deps-tables.py: %d entries of the two dependency tables agree with the dependency'
          ' accounts' % checked)


if __name__ == '__main__':
    main(*sys.argv[1:3])


==> anc/tools/check-supplement.py <==
#!/usr/bin/env python3
"""Check the assembled ancillary bundle against the claims of the article.

A reader of the journal version has the bundle and nothing else.  The article names its
artefacts in \\tc{...} --- lemmas and theorems, modules and theories, sessions, scripts,
reports --- so every one of those names must occur in the bundle, and the figures the article
states about the sixteen sessions must be the figures the bundle carries.  This script checks
both, so that a bundle cannot be shipped behind the text it belongs to.

Usage: python3 tools/check-supplement.py OpenQuestions/paper/main.tex OpenQuestions/arxiv/anc
Exit 0 and a one-line summary when the two agree; a report and exit 1 when they do not.
"""
import collections, os, re, sys

# \tc{} is the article's one notation for a name out of the material, so it also carries names
# that are not artefacts.  Each class below is skipped for a stated reason, never for convenience.
SKIP_SUBSTANCE = {
    # provers, tactics, commands and options: Isabelle's and Lean's, not this development's
    'blast', 'metis', 'smt', 'smt (verit)', 'auto', 'simp', 'force', 'sledgehammer', 'nitpick',
    'oops', 'example', 'record_proofs = 2', 'quick_and_dirty', 'expect', 'satisfy',
    'isabelle build -D .', 'lake build', '#print axioms', 'sorry', 'grind',
    # Isabelle and HOL internals named when the detector's reading is described
    'Thm.reconstruct_proof_of', 'Proof_Context.contract_abbrevs', 'Proofterm.reconstruct_proof',
    'Proofterm.any_head_of', 'Pure.combination', 'Pure.equal_elim', 'Pure.transitive',
    'HOL.spec', 'HOL.eq_reflection', 'Hilbert_Choice.choice', 'Meson.all_forward',
    'Meson.ex_forward', 'allE', 'spec', 'exI', 'impI', 'impCE', 'iffI', 'iffD2', 'disjE',
    'True', 'Filter', 'MinProof', 'abbreviation', 'definition',
    # an abbreviation for two names, both of which are checked in their own right
    'UniqueEss1/2_Two',
}

# Names the article cites from outside its own material: the Lean files and theorems of Bjoern
# Lindheim's findings (Sections 8.3 and 8.8), deposited on Zenodo under the four DOIs the article
# cites and fixed at the commit named, not redistributed in the bundle; the README says so.
SKIP_EXTERNAL = {
    'TwoV2.lean', 'TwoV3Plain.lean', 'DeepE.lean', 'DeepV4.lean', 'RigidHF.lean',
    'TranslateTwo.lean', 'Canon.lean', 'Ax1Gen_of_Two_hf', 'Two_equivalent_hf',
    'two_equivalent_v2', 'two_equivalent_v3p', 'sound_complete_all', 'L_R_hf', 'sep_v4',
    'sep_v4_ax1gen', 'c62ee37',
}

# Most of the checks below have one shape: a figure stated in a hand-kept text, read by a regex
# and compared with a figure derived from the bundle.  Each was written out longhand once, which
# left a copy of this table and of the comparison in every one of them; both live here now, as
# does the reading of a detector report (report_rows), so that the next such check is a line and
# not a block.
WORDS = {'one': 1, 'two': 2, 'three': 3, 'four': 4, 'five': 5, 'six': 6, 'seven': 7,
         'eight': 8, 'nine': 9, 'ten': 10, 'seventeen': 17, 'eighteen': 18, 'nineteen': 19,
         'twenty': 20}


def figure(x):
    """A figure as a text states it: digits, or a number spelled out."""
    if x is None:
        return None
    x = x.strip()
    return int(x) if x.isdigit() else WORDS.get(x)


def compare(problems, said_what, have_what, triples):
    """Report every figure a text states that the bundle does not bear out."""
    for label, said_n, have_n in triples:
        if said_n != have_n:
            problems.append('%s says %s %s; %s %s' % (said_what, said_n, label, have_what, have_n))


def report_rows(paths, texts, suffix):
    """The per-theory header lines of one shipped detector report, or None if it is not there.

    The Isabelle detector writes one such line per theory, and the Lean one a shorter line of
    the same shape; both are read here, so that a figure the article states about either run is
    derived from that run's own report rather than restated by hand."""
    for p_, s_ in zip(paths, texts):
        if p_.replace(os.sep, '/').endswith(suffix):
            return re.findall(r'== (\S+?): (\d+) theorems, (?:\d+ lifted instantiations, )?'
                              r'(\d+) with flagged witnesses, (\d+) hybrid, (\d+) inheriting'
                              r'(?:, \d+ connectives at the world type, (\d+) definitions'
                              r' scanned, (\d+) flagged)?', s_)
    return None


def tokens(tex):
    tex = re.sub(r'(?m)^[ \t]*%.*\n', '', tex)
    tex = re.sub(r'(?<!\\)%.*', '', tex)
    out = set()
    for m in re.finditer(r'\\tc\{([^{}]*)\}', tex):
        t = m.group(1)
        for a, b in (('\\_', '_'), ('\\#', '#'), ('\\&', '&'), ('\\%', '%'), ('\\$', '$')):
            t = t.replace(a, b)
        t = t.strip()
        if t:
            out.add(t)
    return out

def bundle(root):
    paths, texts = [], []
    for dp, dn, fn in os.walk(root):
        dn[:] = [d for d in dn if not d.startswith('.') and d != '__pycache__']
        for f in sorted(fn):
            if f.startswith('.'):
                continue
            p = os.path.join(dp, f)
            paths.append(os.path.relpath(p, root))
            try:
                texts.append(open(p, encoding='utf-8', errors='replace').read())
            except OSError:
                pass
    return paths, texts

def main(tex_path, anc):
    if not os.path.isdir(anc):
        sys.exit('no bundle at %s: build it first (make rsl)' % anc)
    tex = open(tex_path, encoding='utf-8').read()
    paths, texts = bundle(anc)
    hay = '\n'.join(texts) + '\n' + '\n'.join(paths) + '\n' + \
          '\n'.join(os.path.basename(p) for p in paths)
    problems = []

    # 1.  every name the article cites is in the bundle
    missing = []
    for t in sorted(tokens(tex)):
        if t in SKIP_SUBSTANCE or t in SKIP_EXTERNAL:
            continue
        # the dependency tables abbreviate an axiom list as a space-separated cell
        if ' ' in t:
            continue
        # a family of files named by its prefix (Replay2026V1_\ldots); the prefix, with or
        # without the family's common stem, must begin the name of some file in the bundle
        if '\\ldots' in t:
            pre = t.replace('\\ldots', '')
            stems = (pre, 'Replay2026' + pre, 'Replay2026Scott_' + pre.replace('Scott_', ''))
            if not any(os.path.basename(p).startswith(stems) for p in paths):
                missing.append(t + '   (no file of the bundle begins with this prefix)')
            continue
        if '/' in t and re.search(r'\.[A-Za-z]+$', t):
            if not any(p == t or p.endswith('/' + t) for p in paths):
                missing.append(t + '   (named as a file, absent from the bundle)')
            continue
        if t not in hay:
            missing.append(t)
    if missing:
        problems.append('names the article cites that the bundle does not carry (%d):\n%s'
                        % (len(missing), '\n'.join('    ' + m for m in missing)))

    # 2.  the Nitpick figures the article states (Appendix C, Sources) are the bundle's own
    c = collections.Counter()
    sess = set()
    for p, s in zip(paths, texts):
        if not (p.endswith('.thy') and 'alternatives' in p):
            continue
        sess.add(p.split(os.sep)[-2])
        for m in re.finditer(r'nitpick\[([^\]]*)\]', s):
            o = m.group(1)
            e = re.search(r'expect\s*=\s*(\w+)', o)
            c[e.group(1) if e else 'no expect'] += 1
            if 'satisfy' in o:
                c['satisfy'] += 1
    total = c['genuine'] + c['none'] + c['unknown'] + c['no expect']
    if c['no expect']:
        problems.append('%d Nitpick calls in the sessions carry no expect annotation' % c['no expect'])
    said = re.search(r'All (\d+)\s*Nitpick searches of those sessions carry their outcome as an '
                     r'\\tc\{expect\} annotation: '
                     r'(\d+) expecting a genuine model,\s*(\d+) of them a countermodel and (\w+) a '
                     r'satisfying one, (\d+) expecting none within the given\s*cardinalities, '
                     r'(\d+) recording that the search gives up', tex)
    if not said:
        problems.append('the sentence stating the Nitpick figures is not where this check reads it;'
                        ' update tools/check-supplement.py together with it')
    else:
        n_all, n_gen, n_cm, w_sat, n_none, n_up = said.groups()
        n_sat = figure(w_sat)
        have = {'all': total, 'genuine': c['genuine'] + c['satisfy'] - c['satisfy'],
                'none': c['none'], 'gaveup': c['unknown']}
        # a genuine [satisfy] probe expects a satisfying model, a genuine one a countermodel
        gen_sat = sum(1 for p, s in zip(paths, texts)
                      if p.endswith('.thy') and 'alternatives' in p
                      for m in re.finditer(r'nitpick\[([^\]]*)\]', s)
                      if 'satisfy' in m.group(1) and 'expect=genuine' in m.group(1).replace(' ', ''))
        compare(problems, 'the article', 'the bundle has', (
                ('searches', int(n_all), total),
                ('expecting a genuine model', int(n_gen), c['genuine']),
                ('of them a countermodel', int(n_cm), c['genuine'] - gen_sat),
                ('a satisfying one', n_sat, gen_sat),
                ('expecting none', int(n_none), c['none']),
                ('recording that the search gives up', int(n_up), c['unknown'])))
    # The same figures are stated a second time, in the discussion of what each system
    # contributed, with the satisfying models split by what they witness.  That sentence went
    # stale while the one above was kept current, so it is checked too: the totals against the
    # bundle, and the two named parts against the number of satisfy probes.
    # whitespace-tolerant throughout: the sentence has moved once already, and where a line
    # breaks is not part of what it says
    said2 = re.search(r'The\s+refutations\s+are\s+Nitpick\'s:\s+(\d+)\s+model\s+searches,\s+each\s+'
                      r'certified\s+by\s+the\s+build\s+through\s+an\s+\\tc\{expect\}\s+annotation,\s+'
                      r'(\d+)\s+of\s+them\s+producing\s+a\s+genuine\s+model\s+---\s+(\d+)\s+a\s+'
                      r'countermodel,\s+(\w+)\s+a\s+witness\s+to\s+the\s+consistency\s+of\s+a\s+'
                      r'setting,\s+(\w+)\s+a\s+model\s+of\s+a\s+side\s+condition', tex)
    if not said2:
        problems.append('the second statement of the Nitpick figures is not where this check reads'
                        ' it; update tools/check-supplement.py together with it')
    else:
        n_all2, n_gen2, n_cm2, w_con, w_side = said2.groups()
        n_con, n_side = figure(w_con), figure(w_side)
        compare(problems, 'the discussion', 'the bundle has', (
                ('model searches', int(n_all2), total),
                ('producing a genuine model', int(n_gen2), c['genuine']),
                ('a countermodel', int(n_cm2), c['genuine'] - gen_sat)))
        if None in (n_con, n_side):
            problems.append('the discussion spells a figure this check cannot read: %r, %r'
                            % (w_con, w_side))
        elif n_con + n_side != gen_sat:
            problems.append('the discussion splits the satisfying models %d + %d; the bundle has %d'
                            % (n_con, n_side, gen_sat))

    if len(sess) != 16:
        problems.append('the article says sixteen sessions; the bundle has %d' % len(sess))

    # 3.  the sessions' own README states the same Nitpick figures by hand, and the article
    #      sends the reader to it ("as the README of that directory sets out").  It went stale
    #      once already (72 calls where the sessions had 78), so it is checked against them.
    ard = None
    for p_, s_ in zip(paths, texts):
        if p_.replace(os.sep, '/').endswith('alternatives/README.md'):
            ard = s_
            break
    if ard is None:
        problems.append('the bundle carries no alternatives/README.md')
    else:
        m = re.search(r'All (\d+) Nitpick calls here carry such an annotation --- ?|'
                      r'All (\d+) Nitpick calls here carry such an annotation -- '
                      r'(\d+) expecting a genuine\s*model, (\d+) of them a countermodel and (\w+) a '
                      r'satisfying one, (\d+) expecting none within the given\s*'
                      r'cardinalities, (\d+) recording that the search gives up', ard)
        if not m or not m.group(2):
            problems.append("the sessions' README does not state its Nitpick figures where this"
                            ' check reads them; update tools/check-supplement.py together with it')
        else:
            r_all, r_gen, r_cm, r_sat, r_none, r_up = (m.group(2), m.group(3), m.group(4),
                                                       m.group(5), m.group(6), m.group(7))
            compare(problems, "the sessions' README", 'they have', (
                    ('Nitpick calls', int(r_all), total),
                    ('expecting a genuine model', int(r_gen), c['genuine']),
                    ('of them a countermodel', int(r_cm), c['genuine'] - gen_sat),
                    ('a satisfying one', figure(r_sat), gen_sat),
                    ('expecting none', int(r_none), c['none']),
                    ('recording that the search gives up', int(r_up), c['unknown'])))

    # 4.  sessions M-P mark every result they take over from session E (M, N) or L (O, P)
    #      with what became of it.  Only the losses are counted here: attributing the other
    #      markers needs a judgement about which comment governs which result, and the article
    #      states no figure that depends on it.  (It once stated 44 unchanged and 49 repaired
    #      over "95 results", which no reading of the sessions produced.)
    lost = 0
    for p_, s_ in zip(paths, texts):
        if not (p_.endswith('.thy') and 'alternatives' in p_):
            continue
        if (os.sep + 'O' + os.sep) in p_ or (os.sep + 'P' + os.sep) in p_:
            lost += len(re.findall(r'\\<comment>\\<open>\s*FAILS', s_))
    if lost != 2:
        problems.append('sessions O and P mark %d results lost; the article says two' % lost)

    # 5.  the OwnAudit figures: the article states the nine theories' results, the hybrid ones
    #      and the certified ones, and separately the certified count over the four theories of
    #      the three questions.  All four are the shipped report's own, so they are derived here.
    rows = report_rows(paths, texts, 'own/own-report-filtered.txt')
    if rows is None:
        problems.append("the bundle carries no own-report-filtered.txt")
    else:
        tot_r = sum(int(r[1]) for r in rows)
        tot_h = sum(int(r[3]) for r in rows)
        FOUR = ('GoedelVariantHOML2inS4oneFile', 'GoedelVariantHOML3inS4oneFile',
                'ScottVariantHOMLAx1GeninS4oneFile', 'GoedelVariantHOML2AndersonQuantTh4inK')
        four_r = sum(int(r[1]) for r in rows if r[0] in FOUR)
        four_h = sum(int(r[3]) for r in rows if r[0] in FOUR)
        m = re.search(r'Their (\d+) facts are the axioms.*?flags (\w+) as hybrid\s*'
                      r'and certifies (\d+)', tex, re.S)
        if not m:
            problems.append('the sentence stating the OwnAudit figures is not where this check'
                            ' reads it; update tools/check-supplement.py together with it')
        else:
            compare(problems, 'the article', 'the nine theories\' report has', (
                    ('results', int(m.group(1)), tot_r),
                    ('hybrid', figure(m.group(2)), tot_h),
                    ('certified', int(m.group(3)), tot_r - tot_h)))
        m = re.search(r'detectors flag the same (\w+) results, and each certifies every other '
                      r'fact of those\s*theories: (\d+) of them on the \\isa\{\} side, and '
                      r'(\d+) on the \\lean\{\} one', tex)
        if not m:
            problems.append('the sentence comparing the two detectors over the four theories is'
                            ' not where this check reads it')
        else:
            if figure(m.group(1)) != four_h:
                problems.append('the article says the detectors flag %s of the four theories;'
                                ' the report has %d' % (m.group(1), four_h))
            if int(m.group(2)) != four_r - four_h:
                problems.append('the article says %s certified in the four theories; the report'
                                ' has %d' % (m.group(2), four_r - four_h))
            # the \lean{} side counts a module's facts differently --- its modules carry the
            # auxiliary steps and the model placeholders --- so its own report is the authority
            # for the second figure.  Said once in the article, it is derived twice here.
            lrows = report_rows(paths, texts, 'audit/report.txt')
            if lrows is None:
                problems.append('the bundle carries no Lean audit report.txt')
            else:
                lfour = [r for r in lrows
                         if r[0].startswith('OpenQuestions.')
                         and r[0][len('OpenQuestions.'):] in FOUR]
                if len(lfour) != len(FOUR):
                    problems.append('the Lean report does not carry all four theories of the'
                                    ' three questions')
                else:
                    l_r = sum(int(r[1]) for r in lfour)
                    l_f = sum(int(r[3]) + int(r[4]) for r in lfour)
                    if l_f != four_h:
                        problems.append('the two detectors flag different numbers over the four'
                                        ' theories: %d in \\lean{}, %d in \\isa{}'
                                        % (l_f, four_h))
                    if int(m.group(3)) != l_r - l_f:
                        problems.append('the article says %s certified on the \\lean{} side of'
                                        ' the four theories; its report has %d'
                                        % (m.group(3), l_r - l_f))

    # 6.  the AltAudit figures, read the same way: the sixteen sessions' facts, the flagged
    #     and the hybrid among them, and the definitions scanned and flagged
    arows = report_rows(paths, texts, 'alt/alt-report-filtered.txt')
    if arows is None:
        problems.append('the bundle carries no alt-report-filtered.txt')
    else:
        m = re.search(r'Of their (\d+) facts it flags (\d+) and calls (\d+) hybrid', tex)
        if not m:
            problems.append('the sentence stating the AltAudit figures is not where this check'
                            ' reads it; update tools/check-supplement.py together with it')
        else:
            compare(problems, 'the article', "the sixteen sessions' report has", (
                    ('facts', int(m.group(1)), sum(int(r[1]) for r in arows)),
                    ('flagged', int(m.group(2)), sum(int(r[2]) for r in arows)),
                    ('hybrid', int(m.group(3)), sum(int(r[3]) for r in arows))))
        m = re.search(r'Of the (\d+) definitions read it flags (\d+)', tex)
        if not m:
            problems.append('the sentence stating the definitions read by AltAudit is not where'
                            ' this check reads it')
        else:
            compare(problems, 'the article', "the sixteen sessions' report has", (
                    ('definitions read', int(m.group(1)), sum(int(r[5]) for r in arows)),
                    ('definitions flagged', int(m.group(2)), sum(int(r[6]) for r in arows))))

    # 7.  the counts the two hand-kept texts give of what the bundle contains: the audit
    #     sessions, the replay theories of the cross-check, and the Lean modules.  Derived from
    #     the bundle itself, because one of them had drifted: anc-README said "five audit
    #     sessions" where the article and the comments field said six, and an external reader
    #     found it by counting the ROOT files.  Nothing here had been checking that class.
    roots = [s_ for p_, s_ in zip(paths, texts)
             if re.search(r'audit(/|\\\\)(\w+(/|\\\\))?ROOT$', p_.replace(os.sep, '/'))]
    declared = [m for r in roots for m in re.findall(r'(?m)^session\s+(\w+)(\s+in\s+\w+)?', r)]
    n_audit = sum(1 for name, in_base in declared if not in_base.strip())
    n_replay = sum(1 for p_ in paths
                   if '/crosscheck/' in p_.replace(os.sep, '/') and p_.endswith('.thy'))
    lean = [os.path.basename(p_) for p_ in paths
            if '/lean/OpenQuestions/' in p_.replace(os.sep, '/') and p_.endswith('.lean')]
    n_counterpart = sum(1 for f in lean if f.startswith(('GoedelVariant', 'ScottVariant')))
    anc_readme = os.path.join(anc, 'README.md')
    if roots and os.path.exists(anc_readme):
        rtext = open(anc_readme, encoding='utf-8').read()
        m = re.search(r'the two detectors and (\w+) audit sessions', rtext)
        if not m:
            problems.append("the bundle README's count of audit sessions is not where this check"
                            ' reads it; update tools/check-supplement.py together with it')
        else:
            compare(problems, "the bundle README", 'its ROOT files declare', (
                    ('audit sessions', figure(m.group(1)), n_audit),))
        m = re.search(r'(\d+) replay theories', rtext)
        if m:
            compare(problems, "the bundle README", 'the bundle carries', (
                    ('replay theories', int(m.group(1)), n_replay),))
        m = re.search(r'the (\w+) counterpart modules', rtext)
        if m:
            compare(problems, "the bundle README", 'the bundle carries', (
                    ('counterpart modules', figure(m.group(1)), n_counterpart),))
    elif not roots:
        problems.append('the bundle carries no audit ROOT files')

    # 8.  the arXiv comments field is a hand-kept source; the two figures it states --- the
    #     page count and the number of Nitpick searches --- are checked here, so that a new
    #     version cannot be submitted with last version's numbers (it said 28 pages and 72
    #     searches when the article had 36 and 81)
    cpath = os.path.join(os.path.dirname(os.path.abspath(tex_path)), '..', 'arxiv',
                         'arxiv-metadata-comments.txt')
    if os.path.exists(cpath):
        ctext = open(cpath, encoding='utf-8').read()
        m = re.search(r'(\d+) Nitpick searches', ctext)
        if m and int(m.group(1)) != total:
            problems.append('the arXiv comments say %s Nitpick searches; the bundle has %d'
                            % (m.group(1), total))
        m = re.search(r'^(\d+) pages', ctext)
        pdf = os.path.join(os.path.dirname(cpath), 'main.pdf')
        if m and os.path.exists(pdf):
            try:
                import subprocess
                info = subprocess.run(['pdfinfo', pdf], capture_output=True, text=True).stdout
                pages = re.search(r'Pages:\s+(\d+)', info)
                if pages and int(pages.group(1)) != int(m.group(1)):
                    problems.append('the arXiv comments say %s pages; the arXiv PDF has %s'
                                    % (m.group(1), pages.group(1)))
            except OSError:
                pass

    # 9.  no template placeholder survived into the bundle's own README
    rd = os.path.join(anc, 'README.md')
    if os.path.exists(rd):
        left = re.findall(r'@[A-Z_]+@', open(rd, encoding='utf-8').read())
        if left:
            problems.append('unsubstituted placeholders in the bundle README: %s' % sorted(set(left)))
    else:
        problems.append('the bundle has no README.md')

    if problems:
        print('tools/check-supplement.py: the article and the bundle do not agree\n')
        for p in problems:
            print(p + '\n')
        sys.exit(1)
    print('tools/check-supplement.py: %d names and %d Nitpick searches in %d sessions, '
          'article and bundle agree' % (len(tokens(tex)), total, len(sess)))

if __name__ == '__main__':
    main(*sys.argv[1:3])


==> anc/tools/isabelle/crosscheck/GoedelVariantHOML1inK.thy <==
section\<open>Cross-check: the inconsistency proof of GoedelVariantHOML1 over logic K\<close>
text\<open>This theory is not part of the AFP entry.  It is the theory \<open>GoedelVariantHOML1\<close> with a
single change: it imports \<open>HOMLinHOLonlyK\<close>, which postulates no frame condition on the
accessibility relation, instead of \<open>HOMLinHOL\<close> (S5).  Everything below the import line is
copied verbatim from the AFP theory, including the proof of \<open>Inconsistency\<close> and its
\<open>smt\<close> step.  It replays unchanged.  Only \<open>Th3\<close>, whose proof cites \<open>Rsymm\<close>, is
omitted, as \<open>Rsymm\<close> does not exist here.\<close>
theory GoedelVariantHOML1inK imports "Notes_On_Goedels_Ontological_Argument.HOMLinHOLonlyK"
begin

consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 

axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"

axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 

definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"

abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)" 

definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"

axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>" 

lemma Ax2b': "\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>" using Ax2a Ax2b by blast

theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>" using Ax2a Ax2b Essence_def God_def by (smt (verit))

definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"

axiomatization where Ax3: "\<lfloor>P E\<rfloor>" 

theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Ax3 Th1 God_def NecExist_def by smt

axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"

lemma True nitpick[satisfy,expect=unknown] oops \<comment>\<open>No model found\<close>

lemma EmptyEssL: "\<lfloor>(\<lambda>y.\<^bold>\<bottom>) Ess. x\<rfloor>" using Essence_def by auto

theorem Inconsistency: False
   \<comment>\<open>sledgehammer(Ax2a Ax3 Ax4 EmptyEssL NecExist\_def)\<close> \<comment>\<open>Proof found\<close>
  proof -
    have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x.\<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
    have 2: "\<lfloor>P (\<lambda>x.(\<lambda>y.\<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y.\<^bold>\<bottom>)z))\<rfloor>" using Ax3 Ax4 NecExist_def by smt
    have 3: "\<lfloor>P (\<lambda>x.\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>x.\<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp 
    have 4: "\<lfloor>P (\<lambda>x.\<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
    have 5: "\<lfloor>P (\<lambda>x.\<^bold>\<bottom>)\<rfloor>" using 4 Ax2a Ax4 by smt
    have 6: "\<lfloor>\<^bold>\<bottom>\<rfloor>" using 1 5 by blast
    thus ?thesis by blast
  qed

end


==> anc/tools/isabelle/crosscheck/Replay2026.thy <==
theory Replay2026 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026AQ.thy <==
theory Replay2026AQ imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant, mixed (Anderson) quantifier setting.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026AQL.thy <==
theory Replay2026AQL imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2AndersonQuant"
begin
text\<open>The seven results of the article's second variant in the mixed (Anderson) quantifier setting whose
  proofs in the Notes carry a Skolem function of a world --- the smt proof of L, and the six
  results that run through it --- proved again here without automation that Skolemises, so that
  each has a proof the detector certifies in Isabelle as it has in Lean.  None of the seven of the
  Notes is cited; everything comes from the axioms, the replayed Th1--Th3 and the frame condition Rsymm.\<close>

text\<open>Th1--Th3 and Monotheism were added on 29 October 2026, when the reading of every rule found the smt proofs of the Notes substituting choice terms: the replays below cite them in place of the Notes' own.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

text\<open>Th4: if no successor had an actual God-like being, G would be necessarily included in its
  complement --- a possibilist God-like being at a successor v would, by Th2 and symmetry, give an
  actual one at w, and by Th2 again one at v --- so ~G would be positive against L and Ax2a.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
proof
  fix w
  show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
  proof (rule ccontr)
    assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    have incl: "(G \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w"
    proof -
      { fix v y assume r: "w \<^bold>r v" and gy: "G y v"
        have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) v" using Th2_replayed[of y, rule_format, of v] gy by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) w" using Rsymm r by blast
        then obtain a where "G a w" by blast
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) w" using Th2_replayed[of a, rule_format, of w] by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) v" using r by blast
        hence False using hn r by blast }
      thus ?thesis by blast
    qed
    have "P (\<^bold>~G) w" using Ax4[of G "\<^bold>~G", rule_format, of w] L_replayed[rule_format, of w] incl by blast
    thus False using L_replayed[rule_format, of w] Ax2a[of G, rule_format, of w] by simp
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3_replayed Th4_replayed by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it has
  necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
      using ess unfolding Essence_def by auto
    have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
  thus ?thesis by blast
qed

text\<open>UniqueEss3: the essence instantiated at Leibniz identity with x itself.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies.\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4_replayed[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v xa by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026Evil.thy <==
theory Replay2026Evil imports "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil2"
begin
theorem NecNoEvil_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. Evil x))\<rfloor>"
  proof -
    { fix w v assume "w \<^bold>r v"
      have top: "P (\<lambda>x. \<^bold>\<top>) v" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of v] by simp
      have bot: "\<not> P (\<lambda>x. \<^bold>\<bottom>) v" using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] by simp
      have "\<not>(\<^bold>\<exists>\<^sup>Ex. Evil x) v" using bot unfolding Evil_def by blast }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026EvilDerivable.thy <==
theory Replay2026EvilDerivable imports "Notes_On_Goedels_Ontological_Argument.EvilDerivable"
begin
text\<open>The six results of EvilDerivable whose proofs in the Notes are smt or run through one that is: T3, T4 and T5, Monoevilism, and the ultrafilter of the non-positive properties.\<close>

text\<open>T3: an evil being has Evil as its essence.  A property x has is not positive, for otherwise
  its complement would not be (A1), and x would have the complement (Evil_def); a non-positive
  property stays non-positive at every successor (A3) and is had by every evil being there.\<close>
theorem T3_replayed: "\<lfloor>Evil x \<^bold>\<supset> Evil Ess. x\<rfloor>"
proof -
  { fix w assume ex: "Evil x w"
    have neg: "\<And>\<psi>. \<psi> x w \<Longrightarrow> \<not> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "\<not> P \<psi> w"
      proof
        assume "P \<psi> w"
        hence "\<not> P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using ex unfolding Evil_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> \<psi> y)) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> Evil y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and ey: "Evil y v"
        have "\<not> P \<psi> v" using neg[of \<psi>] px A3[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using ey unfolding Evil_def by blast
      qed
      show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> \<psi> y)) w" using inc by blast
    qed
    have "(Evil Ess. x) w" unfolding Essence_def using ex incl by blast
  }
  thus ?thesis by auto
qed

text\<open>T4: necessary existence is not positive (A5), so an evil being has it (Evil_def), and with
  Evil as its essence (T3) some evil being exists at every successor; symmetry carries that from
  a successor to w and on.\<close>
theorem T4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. Evil x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. Evil x) u"
    then obtain a where ea: "Evil a u" by blast
    have ne: "E a u" using ea A5[rule_format, of u] unfolding Evil_def by blast
    have ess: "(Evil Ess. a) u" using T3_replayed[of a, rule_format, of u] ea by blast
    show "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. Evil x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. Evil y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed
theorem T5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. Evil x)\<rfloor>" using T2 T4_replayed by blast

text\<open>Monoevilism: a property of one evil being is not positive (A1, Evil_def), so the other has
  it too.\<close>
lemma Monoevilism_replayed: "\<lfloor>Evil x \<^bold>\<and> Evil y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume ex: "Evil x w" and ey: "Evil y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "\<not> P Q w"
      proof
        assume "P Q w"
        hence "\<not> P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using ex unfolding Evil_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using ey unfolding Evil_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>The non-positive properties form an ultrafilter.  An evil being at w itself (T2, symmetry
  and T5) has every non-positive property and no positive one, which gives the closure under
  inclusion and under intersection without a conjunction axiom.\<close>
lemma Filter_replayed: "\<lfloor>Filter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>)\<rfloor>"
proof -
  { fix w
    obtain v where wv: "w \<^bold>r v" using T2[rule_format, of w] by blast
    have "(\<^bold>\<exists>\<^sup>Ex. Evil x) w" using T5_replayed[rule_format, of v] Rsymm wv by blast
    then obtain z where za: "z\<^bold>@w" and ez: "Evil z w" by blast
    have t: "\<not> P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    have nb: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using PosProps[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. \<not> P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> \<not> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume np: "\<not> P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      show "\<not> P \<psi> w"
      proof
        assume pp: "P \<psi> w"
        have "\<not> P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] pp by auto
        hence "(\<^bold>~\<psi>) z w" using ez unfolding Evil_def by blast
        moreover have "\<phi> z w" using ez np unfolding Evil_def by blast
        ultimately show False using s za by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. \<not> P \<phi> w \<Longrightarrow> \<not> P \<psi> w \<Longrightarrow> \<not> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume np: "\<not> P \<phi> w" and nq: "\<not> P \<psi> w"
      show "\<not> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
      proof
        assume pc: "P (\<phi> \<^bold>\<sqinter> \<psi>) w"
        have "\<not> P (\<^bold>~(\<phi> \<^bold>\<sqinter> \<psi>)) w" using A1[of "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] pc by auto
        hence "(\<^bold>~(\<phi> \<^bold>\<sqinter> \<psi>)) z w" using ez unfolding Evil_def by blast
        moreover have "\<phi> z w" using ez np unfolding Evil_def by blast
        moreover have "\<psi> z w" using ez nq unfolding Evil_def by blast
        ultimately show False by simp
      qed
    qed
    have "Filter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>) w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>)\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. \<not> P \<phi> w \<or> \<not> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      have e: "(\<^bold>~(\<^bold>~\<phi>)) = \<phi>" by (intro ext) simp
      show "\<not> P \<phi> w \<or> \<not> P (\<^bold>~\<phi>) w" using A1[of "\<^bold>~\<phi>", rule_format, of w] e by auto
    qed
    have "UFilter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>) w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026MC.thy <==
theory Replay2026MC imports "Notes_On_Goedels_Ontological_Argument.EvilDerivable"
begin
theorem MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume pw: "\<phi> w" and wv: "w \<^bold>r v"
      obtain x where x: "x\<^bold>@w \<and> Evil x w" using T5[rule_format, of v w] Rsymm wv by blast
      obtain z where z: "z\<^bold>@v \<and> Evil z v" using T5[rule_format, of w v] wv by blast
      have ess: "(Evil Ess. x) w" using T3[of x, rule_format, of w] x by blast
      have h: "(\<lambda>y. \<phi>) x w \<longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w"
        using ess[unfolded Essence_def, THEN conjunct2, THEN spec, of "\<lambda>y. \<phi>"] by simp
      have "\<phi> v" using h pw wv z by blast }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026Poss.thy <==
theory Replay2026Poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant, possibilist quantifier setting.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026PossL.thy <==
theory Replay2026PossL imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2poss"
begin
text\<open>The seven results of the article's second variant in the possibilist quantifier setting whose
  proofs in the Notes carry a Skolem function of a world --- the smt proof of L, and the six
  results that run through it --- proved again here without automation that Skolemises, so that
  each has a proof the detector certifies in Isabelle as it has in Lean.  None of the seven of the
  Notes is cited; everything comes from the axioms, the replayed Th1--Th3 and the frame condition Rsymm.\<close>

text\<open>Th1--Th3 and Monotheism were added on 29 October 2026, when the reading of every rule found the smt proofs of the Notes substituting choice terms: the replays below cite them in place of the Notes' own.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>x. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>y. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>x. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>x. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>y. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

text\<open>Th4 as the Notes prove it, from L, Ax2a and Ax4.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>" using Ax2a Ax4 L_replayed by blast

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>" using Th3_replayed Th4_replayed by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it has
  necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
      using ess unfolding Essence_def by auto
    have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
  thus ?thesis by blast
qed

text\<open>UniqueEss3: the essence instantiated at Leibniz identity with x itself.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies.\<close>
lemma Filter_replayed: "\<lfloor>FilterP P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq> \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq> \<psi>) w"
      have "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq> \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq> \<psi>", rule_format, of w] s by blast
      thus "P \<psi> w" using Ax4[of \<phi> \<psi>, rule_format, of w] p by auto
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "FilterP P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilterP P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilterP P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026S4.thy <==
theory Replay2026S4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1inS4"
begin
text\<open>Th3 of the inconsistent variant in S4 from Ax3 and reflexivity alone (cf. the article's remark that
  the provers find such a proof): the antecedent is refutable, since a God-like being would have the
  empty essence necessarily exemplified.\<close>
theorem Th3_refl: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      then obtain v x where v: "w \<^bold>r v" and x: "x\<^bold>@v \<and> G x v" by blast
      have E: "E x v" using x Ax3 unfolding God_def by blast
      have emptyEss: "((\<lambda>y. \<^bold>\<bottom>) Ess. x) v" unfolding Essence_def by simp
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) v" using E emptyEss unfolding NecExist_def by blast
      hence False using Rrefl by auto }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026ScottPossU.thy <==
theory Replay2026ScottPossU imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs"
begin
text\<open>The results of Scott's variant whose proofs in the Notes are smt or run through one that is, proved again without such automation.  T3 among them: the witness reading certifies the Notes' proof, the whole-term reading does not, the abstraction terms of its smt steps standing inside a context.  UltraFilter was replayed here on 28 September 2026 because the proof by blast in the Notes instantiates a property quantifier with a term of HOL's list library, listsp A [], which denotes the universal property but is not a term of the object language; MC, Monotheism and Filter joined it on 29 October, when the reading of every rule found the smt proofs of the Notes substituting choice terms.\<close>

text\<open>T3: a possible God-like being (Coro) has necessary existence (A5, God_def), hence with G
  as its essence (T2) some God-like being exists at every successor; symmetry carries that to w
  and on to every successor of w.\<close>
theorem T3_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>x. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>y. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>x. G x) u"
    then obtain a where ga: "G a u" by blast
    have ne: "NE a u" using ga A5[rule_format, of u] unfolding God_def by blast
    have ess: "(G Ess. a) u" using T2[of a, rule_format, of u] ga by blast
    show "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w
    obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>x. G x) v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>y. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<exists>x. G x) w" by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>x. G x)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Modal collapse: a God-like being at the world, by T3 and symmetry, has every property it
  has necessarily (T2), the constant property "phi holds" among them; a God-like being at the
  successor (T3) has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using T3_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using T3_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using T2[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using all by (rule spec)
    hence box: "(\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (A1, God_def), so the other has
  it too.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>The filter: a God-like being at w itself (Coro, symmetry and T3) has every positive property
  and no complement of one, which gives the closure under inclusion; the universal property and
  the intersection of two positive properties are positive by A2 from P G (A3), since every
  God-like being at a successor has every positive property (A4, God_def).\<close>
lemma Filter_replayed: "\<lfloor>FilterP P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      using A2[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] A3[rule_format, of w] by auto
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    obtain v where wv: "w \<^bold>r v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<exists>x. G x) w" using T3_replayed[rule_format, of v] Rsymm wv by blast
    then obtain z where Gz: "G z w" by blast
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq> \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq> \<psi>) w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        have "\<phi> z w" using Gz p unfolding God_def by blast
        moreover have "\<not> \<psi> z w" using Gz Pn unfolding God_def by blast
        ultimately show False using s by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and q: "P \<psi> w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> (\<phi> \<^bold>\<sqinter> \<psi>) y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "\<phi> y v" using gy A4[of \<phi>, rule_format, of w] p wv unfolding God_def by blast
        moreover have "\<psi> y v" using gy A4[of \<psi>, rule_format, of w] q wv unfolding God_def by blast
        ultimately show "(\<phi> \<^bold>\<sqinter> \<psi>) y v" by simp
      qed
      have "(\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<phi> \<^bold>\<sqinter> \<psi>) y)) w" using inc by blast
      thus "P (\<phi> \<^bold>\<sqinter> \<psi>) w" using A2[of G "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] A3[rule_format, of w] by blast
    qed
    have "FilterP P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed

lemma UltraFilter_replayed: "\<lfloor>UFilterP P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilterP P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026Scott_ScottVariantHOML.thy <==
theory Replay2026Scott_ScottVariantHOML imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOML"
begin
text\<open>The results of Scott's variant whose proofs in the Notes are smt or run through one that is, proved again without such automation.  T3 among them: the witness reading certifies the Notes' proof, the whole-term reading does not, the abstraction terms of its smt steps standing inside a context.\<close>

text\<open>T3: a possible God-like being (Coro) has necessary existence (A5, God_def), hence with G
  as its essence (T2) some God-like being exists at every successor; symmetry carries that to w
  and on to every successor of w.\<close>
theorem T3_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where ga: "G a u" by blast
    have ne: "NE a u" using ga A5[rule_format, of u] unfolding God_def by blast
    have ess: "(G Ess. a) u" using T2[of a, rule_format, of u] ga by blast
    show "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w
    obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<exists>\<^sup>Ex. G x) w" by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Modal collapse: a God-like being at the world, by T3 and symmetry, has every property it
  has necessarily (T2), the constant property "phi holds" among them; a God-like being at the
  successor (T3) has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using T3_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" and ha: "h\<^bold>@v" using T3_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using T2[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using all by (rule spec)
    hence box: "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh ha by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (A1, God_def), so the other has
  it too.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>The filter: a God-like being at w itself (Coro, symmetry and T3) has every positive property
  and no complement of one, which gives the closure under inclusion; the universal property and
  the intersection of two positive properties are positive by A2 from P G (A3), since every
  God-like being at a successor has every positive property (A4, God_def).\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      using A2[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] A3[rule_format, of w] by auto
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    obtain v where wv: "w \<^bold>r v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<exists>\<^sup>Ex. G x) w" using T3_replayed[rule_format, of v] Rsymm wv by blast
    then obtain z where za: "z\<^bold>@w" and Gz: "G z w" by blast
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        have "\<phi> z w" using Gz p unfolding God_def by blast
        moreover have "\<not> \<psi> z w" using Gz Pn unfolding God_def by blast
        ultimately show False using s za by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and q: "P \<psi> w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> (\<phi> \<^bold>\<sqinter> \<psi>) y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "\<phi> y v" using gy A4[of \<phi>, rule_format, of w] p wv unfolding God_def by blast
        moreover have "\<psi> y v" using gy A4[of \<psi>, rule_format, of w] q wv unfolding God_def by blast
        ultimately show "(\<phi> \<^bold>\<sqinter> \<psi>) y v" by simp
      qed
      have "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. G y \<^bold>\<supset> (\<phi> \<^bold>\<sqinter> \<psi>) y)) w" using inc by blast
      thus "P (\<phi> \<^bold>\<sqinter> \<psi>) w" using A2[of G "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] A3[rule_format, of w] by blast
    qed
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed

lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026Scott_ScottVariantHOMLAndersonQuant.thy <==
theory Replay2026Scott_ScottVariantHOMLAndersonQuant imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLAndersonQuant"
begin
text\<open>The results of Scott's variant whose proofs in the Notes are smt or run through one that is, proved again without such automation.\<close>

text\<open>T2: a God-like being has G as its essence (A1, A4, God_def).\<close>
theorem T2_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> \<psi> y)) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px A4[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> \<psi> y)) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Ess_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>T3: a possible God-like being (Coro) has necessary existence (A5, God_def), hence with G
  as its essence (T2) some God-like being exists at every successor; symmetry carries that to w
  and on to every successor of w.\<close>
theorem T3_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>x. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>x. G x) u"
    then obtain a where ga: "G a u" by blast
    have ne: "NE a u" using ga A5[rule_format, of u] unfolding God_def by blast
    have ess: "(G Ess. a) u" using T2_replayed[of a, rule_format, of u] ga by blast
    show "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w
    obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>x. G x) v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<exists>x. G x) w" by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Modal collapse: a God-like being at the world, by T3 and symmetry, has every property it
  has necessarily (T2), the constant property "phi holds" among them; a God-like being at the
  successor (T3) has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using T3_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" and ha: "h\<^bold>@v" using T3_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using T2_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using all by (rule spec)
    hence box: "(\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh ha by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (A1, God_def), so the other has
  it too.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>The filter: a God-like being at w itself (Coro, symmetry and T3) has every positive property
  and no complement of one, which gives the closure under inclusion; the universal property and
  the intersection of two positive properties are positive by A2 from P G (A3), since every
  God-like being at a successor has every positive property (A4, God_def).\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      using A2[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] A3[rule_format, of w] by auto
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    obtain v where wv: "w \<^bold>r v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<exists>\<^sup>Ex. G x) w" using T3_replayed[rule_format, of v] Rsymm wv by blast
    then obtain z where za: "z\<^bold>@w" and Gz: "G z w" by blast
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        have "\<phi> z w" using Gz p unfolding God_def by blast
        moreover have "\<not> \<psi> z w" using Gz Pn unfolding God_def by blast
        ultimately show False using s za by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and q: "P \<psi> w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> (\<phi> \<^bold>\<sqinter> \<psi>) y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "\<phi> y v" using gy A4[of \<phi>, rule_format, of w] p wv unfolding God_def by blast
        moreover have "\<psi> y v" using gy A4[of \<psi>, rule_format, of w] q wv unfolding God_def by blast
        ultimately show "(\<phi> \<^bold>\<sqinter> \<psi>) y v" by simp
      qed
      have "(\<^bold>\<box>(\<^bold>\<forall>y. G y \<^bold>\<supset> (\<phi> \<^bold>\<sqinter> \<psi>) y)) w" using inc by blast
      thus "P (\<phi> \<^bold>\<sqinter> \<psi>) w" using A2[of G "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] A3[rule_format, of w] by blast
    qed
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed

lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026Tests.thy <==
theory Replay2026Tests imports "Notes_On_Goedels_Ontological_Argument.TestsHOML"
begin
text\<open>EqPrimLeib, the test that primitive and Leibniz equality coincide: the proof by auto in the
  Notes instantiates the Leibniz quantifier with a property written in the vocabulary of HOL's sets,
  x ∈ {a}, which denotes equality with a but is not a term of the object language; here the
  quantifier is instantiated with that equality itself.\<close>
lemma EqPrimLeib_replayed: "\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>"
proof
  fix w
  show "((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)) w"
  proof (rule iffI)
    assume "(x \<^bold>= y) w" thus "(x \<^bold>\<equiv> y) w" by simp
  next
    assume "(x \<^bold>\<equiv> y) w"
    hence "((\<lambda>z. z \<^bold>= x) x \<^bold>\<supset> (\<lambda>z. z \<^bold>= x) y) w" by (rule spec)
    thus "(x \<^bold>= y) w" by simp
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026TestsS4.thy <==
theory Replay2026TestsS4 imports "Notes_On_Goedels_Ontological_Argument.TestsHOMLinS4"
begin
text\<open>EqPrimLeib, the test that primitive and Leibniz equality coincide: the proof by auto in the
  Notes instantiates the Leibniz quantifier with a property written in the vocabulary of HOL's sets,
  x ∈ {a}, which denotes equality with a but is not a term of the object language; here the
  quantifier is instantiated with that equality itself.\<close>
lemma EqPrimLeib_replayed: "\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>"
proof
  fix w
  show "((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)) w"
  proof (rule iffI)
    assume "(x \<^bold>= y) w" thus "(x \<^bold>\<equiv> y) w" by simp
  next
    assume "(x \<^bold>\<equiv> y) w"
    hence "((\<lambda>z. z \<^bold>= x) x \<^bold>\<supset> (\<lambda>z. z \<^bold>= x) y) w" by (rule spec)
    thus "(x \<^bold>= y) w" by simp
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML2.thy <==
theory Replay2026UE_GoedelVariantHOML2 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3.thy <==
theory Replay2026UE_GoedelVariantHOML3 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3AndersonQuant.thy <==
theory Replay2026UE_GoedelVariantHOML3AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3poss.thy <==
theory Replay2026UE_GoedelVariantHOML3poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOML.thy <==
theory Replay2026UE_ScottVariantHOML imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOML"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOMLAndersonQuant.thy <==
theory Replay2026UE_ScottVariantHOMLAndersonQuant imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLAndersonQuant"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOMLposs.thy <==
theory Replay2026UE_ScottVariantHOMLposs imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026V1_GoedelVariantHOML1.thy <==
theory Replay2026V1_GoedelVariantHOML1 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1"
begin
text\<open>The theorems of the first variant whose proofs in the Notes are smt (Th1, Th2) or run through one that is (Th3): proved again without automation that substitutes terms of its own, citing the axioms and the definitions only.  Counterpart of the Lean module of the same name.  Inconsistency as well, whose second and fifth steps were smt: the witness reading certifies the Notes' proof, the whole-term reading does not, the abstraction terms of the smt replay standing inside a context.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Inconsistency of the first variant: the empty property is an essence of everything
  (EmptyEssL), so necessary existence, which is positive (Ax3), gives every God-like being a
  dead-end-free future; Ax4 carries positivity from E to "necessarily something is empty" and
  on to the empty property, against Ax2a.  Written out from the Notes' own proof, whose second
  and fifth steps were smt; the fifth distinguishes whether some successor of w is a dead end.\<close>
theorem Inconsistency_replayed: False
proof -
  have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x. \<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
  have 2: "\<lfloor>P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z))\<rfloor>"
  proof (rule allI)
    fix w
    have incl: "(E \<^bold>\<supset>\<^sub>N (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z))) w"
    proof (rule allI, rule impI, rule allI, rule impI, rule impI)
      fix v y assume "w \<^bold>r v" and "y\<^bold>@v" and ey: "E y v"
      have h: "(\<^bold>\<forall>\<phi>. \<phi> Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. \<phi> z)) v" using ey unfolding NecExist_def .
      show "((\<lambda>y. \<^bold>\<bottom>) Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) v"
        using h[THEN spec[where x = "\<lambda>y. \<^bold>\<bottom>"]] by simp
    qed
    show "P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) w"
      using Ax4[of E "\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)", rule_format, of w]
            Ax3[rule_format, of w] incl by blast
  qed
  have 3: "\<lfloor>P (\<lambda>x. \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>x. \<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp
  have 4: "\<lfloor>P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
  have 5: "\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>"
  proof (rule allI)
    fix w
    show "P (\<lambda>x. \<^bold>\<bottom>) w"
    proof (cases "\<exists>v. w \<^bold>r v \<and> (\<forall>u. \<not> v \<^bold>r u)")
      case True
      then obtain v where wv: "w \<^bold>r v" and dead: "\<forall>u. \<not> v \<^bold>r u" by blast
      have pv: "P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) v"
        using 4[rule_format, of w] Ax2b[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>", rule_format, of w] wv by blast
      have inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) v" using dead by blast
      have "P (\<lambda>x. \<^bold>\<bottom>) v"
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] pv inc by blast
      thus ?thesis using 1[rule_format, of v] by blast
    next
      case False
      hence inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) w" by blast
      show ?thesis
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] 4[rule_format, of w] inc by blast
    qed
  qed
  show False using 1 5 by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V1_GoedelVariantHOML1AndersonQuant.thy <==
theory Replay2026V1_GoedelVariantHOML1AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1AndersonQuant"
begin
text\<open>The theorems of the first variant whose proofs in the Notes are smt (Th1, Th2) or run through one that is (Th3): proved again without automation that substitutes terms of its own, citing the axioms and the definitions only.  Counterpart of the Lean module of the same name.  Inconsistency as well, whose second and fifth steps were smt.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Inconsistency of the first variant: the empty property is an essence of everything
  (EmptyEssL), so necessary existence, which is positive (Ax3), gives every God-like being a
  dead-end-free future; Ax4 carries positivity from E to "necessarily something is empty" and
  on to the empty property, against Ax2a.  Written out from the Notes' own proof, whose second
  and fifth steps were smt; the fifth distinguishes whether some successor of w is a dead end.\<close>
theorem Inconsistency_replayed: False
proof -
  have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x. \<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
  have 2: "\<lfloor>P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z))\<rfloor>"
  proof (rule allI)
    fix w
    have incl: "(E \<^bold>\<supset>\<^sub>N (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z))) w"
    proof (rule allI, rule impI, rule allI, rule impI)
      fix v y assume "w \<^bold>r v" and ey: "E y v"
      have h: "(\<^bold>\<forall>\<phi>. \<phi> Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. \<phi> z)) v" using ey unfolding NecExist_def .
      show "((\<lambda>y. \<^bold>\<bottom>) Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) v"
        using h[THEN spec[where x = "\<lambda>y. \<^bold>\<bottom>"]] by simp
    qed
    show "P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) w"
      using Ax4[of E "\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)", rule_format, of w]
            Ax3[rule_format, of w] incl by blast
  qed
  have 3: "\<lfloor>P (\<lambda>x. \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>x. \<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp
  have 4: "\<lfloor>P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
  have 5: "\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>"
  proof (rule allI)
    fix w
    show "P (\<lambda>x. \<^bold>\<bottom>) w"
    proof (cases "\<exists>v. w \<^bold>r v \<and> (\<forall>u. \<not> v \<^bold>r u)")
      case True
      then obtain v where wv: "w \<^bold>r v" and dead: "\<forall>u. \<not> v \<^bold>r u" by blast
      have pv: "P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) v"
        using 4[rule_format, of w] Ax2b[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>", rule_format, of w] wv by blast
      have inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) v" using dead by blast
      have "P (\<lambda>x. \<^bold>\<bottom>) v"
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] pv inc by blast
      thus ?thesis using 1[rule_format, of v] by blast
    next
      case False
      hence inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) w" by blast
      show ?thesis
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] 4[rule_format, of w] inc by blast
    qed
  qed
  show False using 1 5 by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V1_GoedelVariantHOML1inS4.thy <==
theory Replay2026V1_GoedelVariantHOML1inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1inS4"
begin
text\<open>The theorems of the first variant whose proofs in the Notes are smt (Th1, Th2) or run through one that is (Th3): proved again without automation that substitutes terms of its own, citing the axioms and the definitions only.  Counterpart of the Lean module of the same name.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V1_GoedelVariantHOML1poss.thy <==
theory Replay2026V1_GoedelVariantHOML1poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1poss"
begin
text\<open>The theorems of the first variant whose proofs in the Notes are smt (Th1, Th2) or run through one that is (Th3): proved again without automation that substitutes terms of its own, citing the axioms and the definitions only.  Counterpart of the Lean module of the same name.  Inconsistency as well, whose second and fifth steps were smt: the witness reading certifies the Notes' proof, the whole-term reading does not, the abstraction terms of the smt replay standing inside a context.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>x. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>y. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>x. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>x. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>y. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>Inconsistency of the first variant: the empty property is an essence of everything
  (EmptyEssL), so necessary existence, which is positive (Ax3), gives every God-like being a
  dead-end-free future; Ax4 carries positivity from E to "necessarily something is empty" and
  on to the empty property, against Ax2a.  Written out from the Notes' own proof, whose second
  and fifth steps were smt; the fifth distinguishes whether some successor of w is a dead end.\<close>
theorem Inconsistency_replayed: False
proof -
  have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x. \<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
  have 2: "\<lfloor>P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>y. \<^bold>\<bottom>) z))\<rfloor>"
  proof (rule allI)
    fix w
    have incl: "(E \<^bold>\<supset>\<^sub>N (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>y. \<^bold>\<bottom>) z))) w"
    proof (rule allI, rule impI, rule allI, rule impI)
      fix v y assume "w \<^bold>r v" and ey: "E y v"
      have h: "(\<^bold>\<forall>\<phi>. \<phi> Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. \<phi> z)) v" using ey unfolding NecExist_def .
      show "((\<lambda>y. \<^bold>\<bottom>) Ess. y \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>y. \<^bold>\<bottom>) z)) v"
        using h[THEN spec[where x = "\<lambda>y. \<^bold>\<bottom>"]] by simp
    qed
    show "P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>y. \<^bold>\<bottom>) z)) w"
      using Ax4[of E "\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>y. \<^bold>\<bottom>) z)", rule_format, of w]
            Ax3[rule_format, of w] incl by blast
  qed
  have 3: "\<lfloor>P (\<lambda>x. \<^bold>\<box>(\<^bold>\<exists>z. (\<lambda>x. \<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp
  have 4: "\<lfloor>P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
  have 5: "\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>"
  proof (rule allI)
    fix w
    show "P (\<lambda>x. \<^bold>\<bottom>) w"
    proof (cases "\<exists>v. w \<^bold>r v \<and> (\<forall>u. \<not> v \<^bold>r u)")
      case True
      then obtain v where wv: "w \<^bold>r v" and dead: "\<forall>u. \<not> v \<^bold>r u" by blast
      have pv: "P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) v"
        using 4[rule_format, of w] Ax2b[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>", rule_format, of w] wv by blast
      have inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) v" using dead by blast
      have "P (\<lambda>x. \<^bold>\<bottom>) v"
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] pv inc by blast
      thus ?thesis using 1[rule_format, of v] by blast
    next
      case False
      hence inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) w" by blast
      show ?thesis
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] 4[rule_format, of w] inc by blast
    qed
  qed
  show False using 1 5 by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V2_GoedelVariantHOML2.thy <==
theory Replay2026V2_GoedelVariantHOML2 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2"
begin
text\<open>The results of the second variant whose proofs in the Notes are smt or metis, or run through one that is: proved again without such automation, citing the axioms, the definitions, the certified facts PosProps and NegProps and the frame condition Rsymm.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

text\<open>Th4: if no successor had an actual God-like being, G would be necessarily included in its
  complement --- a God-like being at a successor v would, by Th2 and symmetry, give one at w, and
  by Th2 again one at v --- so ~G would be positive against L and Ax2a.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
proof
  fix w
  show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
  proof (rule ccontr)
    assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    have incl: "(G \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w"
    proof -
      { fix v y assume r: "w \<^bold>r v" and gy: "G y v"
        have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) v" using Th2_replayed[of y, rule_format, of v] gy by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) w" using Rsymm r by blast
        then obtain a where "G a w" by blast
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) w" using Th2_replayed[of a, rule_format, of w] by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) v" using r by blast
        hence False using hn r by blast }
      thus ?thesis by blast
    qed
    have "P (\<^bold>~G) w" using Ax4[of G "\<^bold>~G", rule_format, of w] L_replayed[rule_format, of w] incl by blast
    thus False using L_replayed[rule_format, of w] Ax2a[of G, rule_format, of w] by simp
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3_replayed Th4_replayed by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it
  has necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" and ha: "h\<^bold>@v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>))) w" using all by (rule spec)
    hence box: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh ha by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies;
  a God-like being at a successor (Th4) then separates a positive property from the complement
  of one.\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps[rule_format, of w] by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4_replayed[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v xa by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V2_GoedelVariantHOML2inS4.thy <==
theory Replay2026V2_GoedelVariantHOML2inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2inS4"
begin
text\<open>The results of the second variant whose proofs in the Notes are smt or metis, or run through one that is: proved again without such automation, citing the axioms, the definitions, the certified facts PosProps and NegProps and the frame condition Rsymm.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V2_GoedelVariantHOML2possInS4.thy <==
theory Replay2026V2_GoedelVariantHOML2possInS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2possInS4"
begin
text\<open>The results of the second variant whose proofs in the Notes are smt or metis, or run through one that is: proved again without such automation, citing the axioms, the definitions, the certified facts PosProps and NegProps and the frame condition Rsymm.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using gx incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V3_GoedelVariantHOML3.thy <==
theory Replay2026V3_GoedelVariantHOML3 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
text\<open>The results of the third variant whose proofs in the Notes are smt or run through one that is, proved again without such automation; the postulate Th4 of this variant is used as it stands.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc ne by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3_replayed Th4 by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it
  has necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" and ha: "h\<^bold>@v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def .
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>))) w" using all by (rule spec)
    hence box: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh ha by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>PosProps and NegProps of the third variant: the inclusion here requires the included
  property to be non-empty, which Th4 supplies for G; the rest is Ax4 from L, and Ax2a.\<close>
lemma PosProps_replayed: "\<lfloor>P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))\<rfloor>"
proof -
  { fix w
    obtain v a where wv: "w \<^bold>r v" and Ga: "G a v" using Th4[rule_format, of w] by blast
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using Ga unfolding e by simp
    qed
    have t: "P (\<lambda>x. \<^bold>\<top>) w"
      using Ax4[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have e: "P (\<lambda>x. (x \<^bold>= x)) w"
      using Ax4[of G "\<lambda>x. (x \<^bold>= x)", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have "(P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))) w" using t e by simp }
  thus ?thesis by blast
qed
lemma NegProps_replayed: "\<lfloor>\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))\<rfloor>"
proof -
  { fix w
    have e1: "(\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have e2: "(\<^bold>~(\<lambda>x. (x \<^bold>\<noteq> x))) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have t: "P (\<lambda>x. \<^bold>\<top>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P (\<lambda>x. \<^bold>\<bottom>) w" using Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] t e1 by auto
    have nn: "\<not> P (\<lambda>x. (x \<^bold>\<noteq> x)) w" using Ax2a[of "\<lambda>x. (x \<^bold>\<noteq> x)", rule_format, of w] t e2 by auto
    have "(\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))) w" using nb nn by simp }
  thus ?thesis by blast
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies;
  a God-like being at a successor (Th4) then separates a positive property from the complement
  of one.\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps_replayed[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v xa by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V3_GoedelVariantHOML3AndersonQuant.thy <==
theory Replay2026V3_GoedelVariantHOML3AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
text\<open>The results of the third variant whose proofs in the Notes are smt or run through one that is, proved again without such automation; the postulate Th4 of this variant is used as it stands.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc ne by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3_replayed Th4 by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it
  has necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" and ha: "h\<^bold>@v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def .
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>))) w" using all by (rule spec)
    hence box: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh ha by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>PosProps and NegProps of the third variant: the inclusion here requires the included
  property to be non-empty, which Th4 supplies for G; the rest is Ax4 from L, and Ax2a.\<close>
lemma PosProps_replayed: "\<lfloor>P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))\<rfloor>"
proof -
  { fix w
    obtain v a where wv: "w \<^bold>r v" and Ga: "G a v" using Th4[rule_format, of w] by blast
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using Ga unfolding e by simp
    qed
    have t: "P (\<lambda>x. \<^bold>\<top>) w"
      using Ax4[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have e: "P (\<lambda>x. (x \<^bold>= x)) w"
      using Ax4[of G "\<lambda>x. (x \<^bold>= x)", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have "(P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))) w" using t e by simp }
  thus ?thesis by blast
qed
lemma NegProps_replayed: "\<lfloor>\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))\<rfloor>"
proof -
  { fix w
    have e1: "(\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have e2: "(\<^bold>~(\<lambda>x. (x \<^bold>\<noteq> x))) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have t: "P (\<lambda>x. \<^bold>\<top>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P (\<lambda>x. \<^bold>\<bottom>) w" using Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] t e1 by auto
    have nn: "\<not> P (\<lambda>x. (x \<^bold>\<noteq> x)) w" using Ax2a[of "\<lambda>x. (x \<^bold>\<noteq> x)", rule_format, of w] t e2 by auto
    have "(\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))) w" using nb nn by simp }
  thus ?thesis by blast
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies;
  a God-like being at a successor (Th4) then separates a positive property from the complement
  of one.\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps_replayed[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v xa by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V3_GoedelVariantHOML3inS4.thy <==
theory Replay2026V3_GoedelVariantHOML3inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3inS4"
begin
text\<open>The results of the third variant whose proofs in the Notes are smt or run through one that is, proved again without such automation; the postulate Th4 of this variant is used as it stands.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc ne by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V3_GoedelVariantHOML3poss.thy <==
theory Replay2026V3_GoedelVariantHOML3poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
text\<open>The results of the third variant whose proofs in the Notes are smt or run through one that is, proved again without such automation; the postulate Th4 of this variant is used as it stands.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc ne by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>x. G x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>y. G y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>x. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>x. G x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>y. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>" using Th3_replayed Th4 by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it
  has necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def .
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>))) w" using all by (rule spec)
    hence box: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh by blast }
  thus ?thesis by blast
qed

text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed

text\<open>PosProps and NegProps of the third variant: the inclusion here requires the included
  property to be non-empty, which Th4 supplies for G; the rest is Ax4 from L, and Ax2a.\<close>
lemma PosProps_replayed: "\<lfloor>P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))\<rfloor>"
proof -
  { fix w
    obtain v a where wv: "w \<^bold>r v" and Ga: "G a v" using Th4[rule_format, of w] by blast
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using Ga unfolding e by simp
    qed
    have t: "P (\<lambda>x. \<^bold>\<top>) w"
      using Ax4[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have e: "P (\<lambda>x. (x \<^bold>= x)) w"
      using Ax4[of G "\<lambda>x. (x \<^bold>= x)", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have "(P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))) w" using t e by simp }
  thus ?thesis by blast
qed
lemma NegProps_replayed: "\<lfloor>\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))\<rfloor>"
proof -
  { fix w
    have e1: "(\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have e2: "(\<^bold>~(\<lambda>x. (x \<^bold>\<noteq> x))) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have t: "P (\<lambda>x. \<^bold>\<top>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P (\<lambda>x. \<^bold>\<bottom>) w" using Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] t e1 by auto
    have nn: "\<not> P (\<lambda>x. (x \<^bold>\<noteq> x)) w" using Ax2a[of "\<lambda>x. (x \<^bold>\<noteq> x)", rule_format, of w] t e2 by auto
    have "(\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))) w" using nb nn by simp }
  thus ?thesis by blast
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies;
  a God-like being at a successor (Th4) then separates a positive property from the complement
  of one.\<close>
lemma Filter_replayed: "\<lfloor>FilterP P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps_replayed[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq> \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq> \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq> \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq> \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and Gx: "G x v" using Th4[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "FilterP P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilterP P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilterP P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed

end


==> anc/tools/isabelle/crosscheck/Replay2026V3_GoedelVariantHOML3possInS4.thy <==
theory Replay2026V3_GoedelVariantHOML3possInS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3possInS4"
begin
text\<open>The results of the third variant whose proofs in the Notes are smt or run through one that is, proved again without such automation; the postulate Th4 of this variant is used as it stands.  Counterpart of the Lean module.\<close>

text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc ne by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using incl by blast
  }
  thus ?thesis by auto
qed

text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed

end


==> anc/tools/isabelle/crosscheck/mk-replays.py <==
#!/usr/bin/env python3
"""Generate the Isar replays of the Notes' automated proofs (29 October 2026).

One theory per Notes theory with facts whose recorded proofs carry a prover's term.  Each replay
cites the axioms, the definitions, the Notes' certified facts and earlier `_replayed` facts
only, never a Notes fact whose own proof the detector does not certify.  Templates are
parametrised by the quantifier spelling of the theory (actualist, Anderson, possibilist) and
the shape of its essence and inclusion."""
import os, sys
OUT = sys.argv[1] if len(sys.argv) > 1 else os.path.dirname(os.path.abspath(__file__))
NOTES = 'Notes_On_Goedels_Ontological_Argument'

def sub(t, d):
    for k in sorted(d, key=len, reverse=True):
        t = t.replace('@' + k + '@', d[k])
    return t

# ---------------------------------------------------------------- variant 1 / 2 / 3 (Gödel)
TH1 = r'''
text\<open>Th1: a God-like being has G as its essence.  A property x has is positive, for
  otherwise its complement would be, and x would have the complement (Ax2a, God_def); a
  positive property is positive at every successor (Ax2b) and so is had by every God-like being
  there (God_def).\<close>
theorem Th1_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed@NE@
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (G \<^bold>\<supset>\<^sub>N \<psi>) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px Ax2b[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(G \<^bold>\<supset>\<^sub>N \<psi>) w" using inc@NEUSE@ by blast
    qed
    have "(G Ess. x) w" unfolding Essence_def using @ESS1@incl by blast
  }
  thus ?thesis by auto
qed
'''
NE_V3 = r'''
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using gx unfolding e by simp
    qed'''

TH2 = r'''
text\<open>Th2: necessary existence is positive (Ax3), so a God-like being has it (God_def); with G
  as its essence (Th1) some God-like being exists at every successor (NecExist_def).\<close>
theorem Th2_replayed: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(@EX@y. G y)\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have ex: "E x w" using gx Ax3[rule_format, of w] unfolding God_def by blast
    have ess: "(G Ess. x) w" using Th1_replayed[of x, rule_format, of w] gx by blast
    have "(\<^bold>\<box>(@EX@y. G y)) w" using ex ess unfolding NecExist_def by blast
  }
  thus ?thesis by auto
qed
'''

TH3 = r'''
text\<open>Th3: from a God-like being at some successor v, by Th2 one at every successor of v, by
  symmetry at w, and by Th2 again at every successor of w.\<close>
theorem Th3_replayed: "\<lfloor>\<^bold>\<diamond>(@EX@x. G x) \<^bold>\<supset> \<^bold>\<box>(@EX@y. G y)\<rfloor>"
proof -
  have h1: "\<And>u. (@EX@x. G x) u \<Longrightarrow> (\<^bold>\<box>(@EX@y. G y)) u"
  proof -
    fix u assume "(@EX@x. G x) u"
    then obtain a where "G a u" by blast
    thus "(\<^bold>\<box>(@EX@y. G y)) u" using Th2_replayed[of a, rule_format, of u] by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(@EX@x. G x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(@EX@x. G x) v" by blast
    have "(\<^bold>\<box>(@EX@y. G y)) v" using h1[OF exv] .
    hence "(@EX@y. G y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(@EX@y. G y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed
'''

INCONS_AQ = r'''
text\<open>Inconsistency of the first variant: the empty property is an essence of everything
  (EmptyEssL), so necessary existence, which is positive (Ax3), gives every God-like being a
  dead-end-free future; Ax4 carries positivity from E to "necessarily something is empty" and
  on to the empty property, against Ax2a.  Written out from the Notes' own proof, whose second
  and fifth steps were smt; the fifth distinguishes whether some successor of w is a dead end.\<close>
theorem Inconsistency_replayed: False
proof -
  have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x. \<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
  have 2: "\<lfloor>P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(@EX@z. (\<lambda>y. \<^bold>\<bottom>) z))\<rfloor>"
  proof (rule allI)
    fix w
    have incl: "(E \<^bold>\<supset>\<^sub>N (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(@EX@z. (\<lambda>y. \<^bold>\<bottom>) z))) w"
    proof (rule allI, rule impI, rule allI, rule impI@NIMP@)
      fix v y assume "w \<^bold>r v"@NASM@ and ey: "E y v"
      have h: "(\<^bold>\<forall>\<phi>. \<phi> Ess. y \<^bold>\<supset> \<^bold>\<box>(@EX@z. \<phi> z)) v" using ey unfolding NecExist_def .
      show "((\<lambda>y. \<^bold>\<bottom>) Ess. y \<^bold>\<supset> \<^bold>\<box>(@EX@z. (\<lambda>y. \<^bold>\<bottom>) z)) v"
        using h[THEN spec[where x = "\<lambda>y. \<^bold>\<bottom>"]] by simp
    qed
    show "P (\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(@EX@z. (\<lambda>y. \<^bold>\<bottom>) z)) w"
      using Ax4[of E "\<lambda>x. (\<lambda>y. \<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(@EX@z. (\<lambda>y. \<^bold>\<bottom>) z)", rule_format, of w]
            Ax3[rule_format, of w] incl by blast
  qed
  have 3: "\<lfloor>P (\<lambda>x. \<^bold>\<box>(@EX@z. (\<lambda>x. \<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp
  have 4: "\<lfloor>P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
  have 5: "\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>"
  proof (rule allI)
    fix w
    show "P (\<lambda>x. \<^bold>\<bottom>) w"
    proof (cases "\<exists>v. w \<^bold>r v \<and> (\<forall>u. \<not> v \<^bold>r u)")
      case True
      then obtain v where wv: "w \<^bold>r v" and dead: "\<forall>u. \<not> v \<^bold>r u" by blast
      have pv: "P (\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) v"
        using 4[rule_format, of w] Ax2b[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>", rule_format, of w] wv by blast
      have inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) v" using dead by blast
      have "P (\<lambda>x. \<^bold>\<bottom>) v"
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] pv inc by blast
      thus ?thesis using 1[rule_format, of v] by blast
    next
      case False
      hence inc: "((\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>) \<^bold>\<supset>\<^sub>N (\<lambda>x. \<^bold>\<bottom>)) w" by blast
      show ?thesis
        using Ax4[of "\<lambda>x. \<^bold>\<box>\<^bold>\<bottom>" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] 4[rule_format, of w] inc by blast
    qed
  qed
  show False using 1 5 by blast
qed
'''

L_REPLAY = r'''
text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed
'''

TH4_V2 = r'''
text\<open>Th4: if no successor had an actual God-like being, G would be necessarily included in its
  complement --- a God-like being at a successor v would, by Th2 and symmetry, give one at w, and
  by Th2 again one at v --- so ~G would be positive against L and Ax2a.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(@EX@x. G x)\<rfloor>"
proof
  fix w
  show "(\<^bold>\<diamond>(@EX@x. G x)) w"
  proof (rule ccontr)
    assume hn: "\<not> (\<^bold>\<diamond>(@EX@x. G x)) w"
    have incl: "(G \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w"
    proof -
      { fix v y assume r: "w \<^bold>r v" and gy: "G y v"
        have "(\<^bold>\<box>(@EX@z. G z)) v" using Th2_replayed[of y, rule_format, of v] gy by blast
        hence "(@EX@z. G z) w" using Rsymm r by blast
        then obtain a where "G a w" by blast
        hence "(\<^bold>\<box>(@EX@z. G z)) w" using Th2_replayed[of a, rule_format, of w] by blast
        hence "(@EX@z. G z) v" using r by blast
        hence False using hn r by blast }
      thus ?thesis by blast
    qed
    have "P (\<^bold>~G) w" using Ax4[of G "\<^bold>~G", rule_format, of w] L_replayed[rule_format, of w] incl by blast
    thus False using L_replayed[rule_format, of w] Ax2a[of G, rule_format, of w] by simp
  qed
qed
'''

TH5 = r'''
theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(@EX@x. G x)\<rfloor>" using Th3_replayed @TH4@ by blast
'''

MC_GOEDEL = r'''
text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it
  has necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v"@ACTOBT@ using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1_replayed[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def @ESSPROJ@
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> (G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>))) w" using all by (rule spec)
    hence box: "(G \<^bold>\<supset>\<^sub>N (\<lambda>y. \<phi>)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh@ACTUSE@ by blast }
  thus ?thesis by blast
qed
'''

MONO = r'''
text\<open>Monotheism: a property of one God-like being is positive (Ax2a, God_def), so the other
  has it too; that is Leibniz identity.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using Ax2a[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed
'''

POSPROPS_V3 = r'''
text\<open>PosProps and NegProps of the third variant: the inclusion here requires the included
  property to be non-empty, which Th4 supplies for G; the rest is Ax4 from L, and Ax2a.\<close>
lemma PosProps_replayed: "\<lfloor>P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))\<rfloor>"
proof -
  { fix w
    obtain v a where wv: "w \<^bold>r v" and Ga: "G a v" using Th4[rule_format, of w] by blast
    have ne: "G \<noteq> (\<lambda>x. \<^bold>\<bottom>)"
    proof
      assume e: "G = (\<lambda>x. \<^bold>\<bottom>)"
      show False using Ga unfolding e by simp
    qed
    have t: "P (\<lambda>x. \<^bold>\<top>) w"
      using Ax4[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have e: "P (\<lambda>x. (x \<^bold>= x)) w"
      using Ax4[of G "\<lambda>x. (x \<^bold>= x)", rule_format, of w] L_replayed[rule_format, of w] ne by blast
    have "(P (\<lambda>x. \<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. (x \<^bold>= x))) w" using t e by simp }
  thus ?thesis by blast
qed
lemma NegProps_replayed: "\<lfloor>\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))\<rfloor>"
proof -
  { fix w
    have e1: "(\<^bold>~(\<lambda>x. \<^bold>\<bottom>)) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have e2: "(\<^bold>~(\<lambda>x. (x \<^bold>\<noteq> x))) = (\<lambda>x. \<^bold>\<top>)" by (intro ext) simp
    have t: "P (\<lambda>x. \<^bold>\<top>) w" using PosProps_replayed[rule_format, of w] by simp
    have nb: "\<not> P (\<lambda>x. \<^bold>\<bottom>) w" using Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] t e1 by auto
    have nn: "\<not> P (\<lambda>x. (x \<^bold>\<noteq> x)) w" using Ax2a[of "\<lambda>x. (x \<^bold>\<noteq> x)", rule_format, of w] t e2 by auto
    have "(\<^bold>\<not>P(\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. (x \<^bold>\<noteq> x))) w" using nb nn by simp }
  thus ?thesis by blast
qed
'''

FILTER_GOEDEL = r'''
text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies;
  a God-like being at a successor (Th4) then separates a positive property from the complement
  of one.\<close>
lemma Filter_replayed: "\<lfloor>@FIL@ P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using @POSPROPS@[rule_format, of w] by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using @NEGPROPS@[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> @SUB@ \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> @SUB@ \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> @SUB@ \<psi>)) w" using MC_replayed[of "\<phi> @SUB@ \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v"@ACTX@ and Gx: "G x v" using @TH4@[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v@ACTXUSE@ by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "@FIL@ P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>@UFIL@ P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "@UFIL@ P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
'''

HEADER = r'''theory @NAME@ imports "@NOTES@.@THY@"
begin
text\<open>@DOC@\<close>
'''
FOOTER = '\nend\n'

def goedel(thy, variant, quant, facts, name=None, doc=''):
    """variant in 1,2,3; quant in 'act','aq','poss'"""
    EX = r'\<^bold>\<exists>\<^sup>E' if quant in ('act', 'aq') else r'\<^bold>\<exists>'
    d = {'EX': EX, 'NOTES': NOTES, 'THY': thy, 'NAME': name or 'Replay2026V%d_%s' % (variant, thy), 'DOC': doc}
    d['NE'] = NE_V3 if variant == 3 else ''
    d['NEUSE'] = ' ne' if variant == 3 else ''
    d['ESS1'] = 'gx ' if variant == 2 else ''
    d['ESSPROJ'] = 'by (rule conjunct2)' if variant == 2 else '.'
    act = quant == 'act' or (quant == 'aq')  # existence quantifier actualist
    d['NIMP'] = ', rule impI' if quant == 'act' else ''   # necessary inclusion quantifies with the actualist quantifier there
    d['NASM'] = ' and "y\\<^bold>@v"' if quant == 'act' else ''
    d['ACTOBT'] = ' and ha: "h\\<^bold>@v"' if quant != 'poss' else ''
    d['ACTUSE'] = ' ha' if quant != 'poss' else ''
    d['ACTX'] = ' and xa: "x\\<^bold>@v"' if quant != 'poss' else ''
    d['ACTXUSE'] = ' xa' if quant != 'poss' else ''
    d['FIL'] = 'Filter' if quant != 'poss' else 'FilterP'
    d['UFIL'] = 'UFilter' if quant != 'poss' else 'UFilterP'
    d['SUB'] = r'\<^bold>\<subseteq>\<^sup>E' if quant != 'poss' else r'\<^bold>\<subseteq>'
    d['TH4'] = 'Th4_replayed' if variant == 2 else 'Th4'
    d['POSPROPS'] = 'PosProps_replayed' if variant == 3 else 'PosProps'
    d['NEGPROPS'] = 'NegProps_replayed' if variant == 3 else 'NegProps'
    parts = [HEADER]
    for f in facts:
        parts.append({'Th1': TH1, 'Th2': TH2, 'Th3': TH3, 'Inconsistency': INCONS_AQ, 'L': L_REPLAY,
                      'Th4': TH4_V2, 'Th5': TH5, 'MC': MC_GOEDEL, 'Monotheism': MONO,
                      'PosProps': POSPROPS_V3, 'Filter': FILTER_GOEDEL}[f])
    parts.append(FOOTER)
    return d['NAME'], sub(''.join(parts), d)

THEORIES = []
def emit(name, text):
    THEORIES.append(name)
    open(os.path.join(OUT, name + '.thy'), 'w', encoding='utf-8').write(text)

if __name__ == '__main__':
    fam = sys.argv[2] if len(sys.argv) > 2 else 'all'
    docV1 = ('The three theorems of the first variant, whose proofs in the Notes are smt (Th1, Th2) or run '
             'through one that is (Th3): proved again without automation that substitutes terms of its '
             'own, citing the axioms and the definitions only.  Counterpart of the Lean module.')
    if fam in ('v1', 'all'):
        emit(*goedel('GoedelVariantHOML1', 1, 'act', ['Th1', 'Th2', 'Th3'], doc=docV1))
        emit(*goedel('GoedelVariantHOML1AndersonQuant', 1, 'aq', ['Th1', 'Th2', 'Th3', 'Inconsistency'],
                     doc=docV1 + '  Inconsistency as well, whose second and fifth steps were smt.'))
        emit(*goedel('GoedelVariantHOML1poss', 1, 'poss', ['Th1', 'Th2', 'Th3'], doc=docV1))
        emit(*goedel('GoedelVariantHOML1inS4', 1, 'act', ['Th1', 'Th2'], doc=docV1.replace('three theorems', 'two theorems').replace(' or run through one that is (Th3)', '')))
    print('\n'.join(THEORIES))

# ---------------------------------------------------------------- Evil (ThereIsNoEvil-style, EvilDerivable)
T3_EVIL = r'''
text\<open>T3: an evil being has Evil as its essence.  A property x has is not positive, for otherwise
  its complement would not be (A1), and x would have the complement (Evil_def); a non-positive
  property stays non-positive at every successor (A3) and is had by every evil being there.\<close>
theorem T3_replayed: "\<lfloor>Evil x \<^bold>\<supset> Evil Ess. x\<rfloor>"
proof -
  { fix w assume ex: "Evil x w"
    have neg: "\<And>\<psi>. \<psi> x w \<Longrightarrow> \<not> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "\<not> P \<psi> w"
      proof
        assume "P \<psi> w"
        hence "\<not> P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using ex unfolding Evil_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> \<psi> y)) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> Evil y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and ey: "Evil y v"
        have "\<not> P \<psi> v" using neg[of \<psi>] px A3[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using ey unfolding Evil_def by blast
      qed
      show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> \<psi> y)) w" using inc by blast
    qed
    have "(Evil Ess. x) w" unfolding Essence_def using ex incl by blast
  }
  thus ?thesis by auto
qed
'''
T4_EVIL = r'''
text\<open>T4: necessary existence is not positive (A5), so an evil being has it (Evil_def), and with
  Evil as its essence (T3) some evil being exists at every successor; symmetry carries that from
  a successor to w and on.\<close>
theorem T4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)\<rfloor>"
proof -
  have h1: "\<And>u. (\<^bold>\<exists>\<^sup>Ex. Evil x) u \<Longrightarrow> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) u"
  proof -
    fix u assume "(\<^bold>\<exists>\<^sup>Ex. Evil x) u"
    then obtain a where ea: "Evil a u" by blast
    have ne: "E a u" using ea A5[rule_format, of u] unfolding Evil_def by blast
    have ess: "(Evil Ess. a) u" using T3_replayed[of a, rule_format, of u] ea by blast
    show "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x)) w"
    then obtain v where wv: "w \<^bold>r v" and exv: "(\<^bold>\<exists>\<^sup>Ex. Evil x) v" by blast
    have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) v" using h1[OF exv] .
    hence "(\<^bold>\<exists>\<^sup>Ey. Evil y) w" using Rsymm wv by blast
    hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)) w" using h1 by blast
  }
  thus ?thesis by auto
qed
theorem T5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. Evil x)\<rfloor>" using T2 T4_replayed by blast
'''
MONOEVIL = r'''
text\<open>Monoevilism: a property of one evil being is not positive (A1, Evil_def), so the other has
  it too.\<close>
lemma Monoevilism_replayed: "\<lfloor>Evil x \<^bold>\<and> Evil y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume ex: "Evil x w" and ey: "Evil y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "\<not> P Q w"
      proof
        assume "P Q w"
        hence "\<not> P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using ex unfolding Evil_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using ey unfolding Evil_def by blast
    qed
  }
  thus ?thesis by auto
qed
'''
FILTER_EVIL = r'''
text\<open>The non-positive properties form an ultrafilter.  An evil being at w itself (T2, symmetry
  and T5) has every non-positive property and no positive one, which gives the closure under
  inclusion and under intersection without a conjunction axiom.\<close>
lemma Filter_replayed: "\<lfloor>Filter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>)\<rfloor>"
proof -
  { fix w
    obtain v where wv: "w \<^bold>r v" using T2[rule_format, of w] by blast
    have "(\<^bold>\<exists>\<^sup>Ex. Evil x) w" using T5_replayed[rule_format, of v] Rsymm wv by blast
    then obtain z where za: "z\<^bold>@w" and ez: "Evil z w" by blast
    have t: "\<not> P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    have nb: "P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using PosProps[rule_format, of w] by simp
    have cl: "\<And>\<phi> \<psi>. \<not> P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> \<not> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume np: "\<not> P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      show "\<not> P \<psi> w"
      proof
        assume pp: "P \<psi> w"
        have "\<not> P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] pp by auto
        hence "(\<^bold>~\<psi>) z w" using ez unfolding Evil_def by blast
        moreover have "\<phi> z w" using ez np unfolding Evil_def by blast
        ultimately show False using s za by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. \<not> P \<phi> w \<Longrightarrow> \<not> P \<psi> w \<Longrightarrow> \<not> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume np: "\<not> P \<phi> w" and nq: "\<not> P \<psi> w"
      show "\<not> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
      proof
        assume pc: "P (\<phi> \<^bold>\<sqinter> \<psi>) w"
        have "\<not> P (\<^bold>~(\<phi> \<^bold>\<sqinter> \<psi>)) w" using A1[of "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] pc by auto
        hence "(\<^bold>~(\<phi> \<^bold>\<sqinter> \<psi>)) z w" using ez unfolding Evil_def by blast
        moreover have "\<phi> z w" using ez np unfolding Evil_def by blast
        moreover have "\<psi> z w" using ez nq unfolding Evil_def by blast
        ultimately show False by simp
      qed
    qed
    have "Filter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>) w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>)\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. \<not> P \<phi> w \<or> \<not> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      have e: "(\<^bold>~(\<^bold>~\<phi>)) = \<phi>" by (intro ext) simp
      show "\<not> P \<phi> w \<or> \<not> P (\<^bold>~\<phi>) w" using A1[of "\<^bold>~\<phi>", rule_format, of w] e by auto
    qed
    have "UFilter (\<lambda>\<phi>. \<^bold>\<not>P \<phi>) w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
'''

# ---------------------------------------------------------------- Scott
T2_SCOTT = r'''
text\<open>T2: a God-like being has G as its essence (A1, A4, God_def).\<close>
theorem T2_replayed: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>"
proof -
  { fix w assume gx: "G x w"
    have pos: "\<And>\<psi>. \<psi> x w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        hence "(\<^bold>~\<psi>) x w" using gx unfolding God_def by blast
        thus False using px by simp
      qed
    qed
    have incl: "\<And>\<psi>. \<psi> x w \<Longrightarrow> (\<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> \<psi> y)) w"
    proof -
      fix \<psi> :: "e \<Rightarrow> \<sigma>" assume px: "\<psi> x w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> \<psi> y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "P \<psi> v" using pos[of \<psi>] px A4[of \<psi>, rule_format, of w] wv by blast
        thus "\<psi> y v" using gy unfolding God_def by blast
      qed
      show "(\<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> \<psi> y)) w" using inc by blast
    qed
    have "(G Ess. x) w" unfolding Ess_def using gx incl by blast
  }
  thus ?thesis by auto
qed
'''
T3_SCOTT = r'''
text\<open>T3: a possible God-like being (Coro) has necessary existence (A5, God_def), hence with G
  as its essence (T2) some God-like being exists at every successor; symmetry carries that to w
  and on to every successor of w.\<close>
theorem T3_replayed: "\<lfloor>\<^bold>\<box>(@EX@x. G x)\<rfloor>"
proof -
  have h1: "\<And>u. (@EXC@x. G x) u \<Longrightarrow> (\<^bold>\<box>(@EX@y. G y)) u"
  proof -
    fix u assume "(@EXC@x. G x) u"
    then obtain a where ga: "G a u" by blast
    have ne: "NE a u" using ga A5[rule_format, of u] unfolding God_def by blast
    have ess: "(G Ess. a) u" using @T2@[of a, rule_format, of u] ga by blast
    show "(\<^bold>\<box>(@EX@y. G y)) u" using ne ess unfolding NecExist_def by blast
  qed
  { fix w
    obtain v where wv: "w \<^bold>r v" and exv: "(@EXC@x. G x) v" using Coro[rule_format, of w] by blast
    have "(\<^bold>\<box>(@EX@y. G y)) v" using h1[OF exv] .
    hence "(@EX@y. G y) w" using Rsymm wv by blast
    hence "(@EXC@x. G x) w" by blast
    hence "(\<^bold>\<box>(@EX@x. G x)) w" using h1 by blast
  }
  thus ?thesis by auto
qed
'''
MC_SCOTT = r'''
text\<open>Modal collapse: a God-like being at the world, by T3 and symmetry, has every property it
  has necessarily (T2), the constant property "phi holds" among them; a God-like being at the
  successor (T3) has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using @T3@[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v"@ACTOBT@ using @T3@[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using @T2@[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. (\<psi> g \<^bold>\<supset> \<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have "((\<lambda>y. \<phi>) g \<^bold>\<supset> \<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using all by (rule spec)
    hence box: "(\<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w" using hphi by (rule mp)
    have "\<phi> v" using box hr Gh@ACTUSE@ by blast }
  thus ?thesis by blast
qed
'''
MONO_SCOTT = r'''
text\<open>Monotheism: a property of one God-like being is positive (A1, God_def), so the other has
  it too.\<close>
lemma Monotheism_replayed: "\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>"
proof -
  { fix w assume gx: "G x w" and gy: "G y w"
    have "(x \<^bold>\<equiv> y) w"
    proof (intro allI impI)
      fix Q :: "e \<Rightarrow> \<sigma>" assume qx: "Q x w"
      have "P Q w"
      proof (rule ccontr)
        assume "\<not> P Q w"
        hence "P (\<^bold>~Q) w" using A1[of Q, rule_format, of w] by auto
        hence "(\<^bold>~Q) x w" using gx unfolding God_def by blast
        thus False using qx by simp
      qed
      thus "Q y w" using gy unfolding God_def by blast
    qed
  }
  thus ?thesis by auto
qed
'''
FILTER_SCOTT = r'''
text\<open>The filter: a God-like being at w itself (Coro, symmetry and T3) has every positive property
  and no complement of one, which gives the closure under inclusion; the universal property and
  the intersection of two positive properties are positive by A2 from P G (A3), since every
  God-like being at a successor has every positive property (A4, God_def).\<close>
lemma Filter_replayed: "\<lfloor>@FIL@ P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w"
      using A2[of G "\<lambda>x. \<^bold>\<top>", rule_format, of w] A3[rule_format, of w] by auto
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps[rule_format, of w] by simp
    obtain v where wv: "w \<^bold>r v" using Coro[rule_format, of w] by blast
    have "(@EX@x. G x) w" using @T3@[rule_format, of v] Rsymm wv by blast
    then obtain z where@ZACT@ Gz: "G z w" by blast
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> @SUB@ \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> @SUB@ \<psi>) w"
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using A1[of \<psi>, rule_format, of w] by auto
        have "\<phi> z w" using Gz p unfolding God_def by blast
        moreover have "\<not> \<psi> z w" using Gz Pn unfolding God_def by blast
        ultimately show False using s@ZACTUSE@ by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and q: "P \<psi> w"
      have inc: "\<And>v y. w \<^bold>r v \<Longrightarrow> G y v \<Longrightarrow> (\<phi> \<^bold>\<sqinter> \<psi>) y v"
      proof -
        fix v y assume wv: "w \<^bold>r v" and gy: "G y v"
        have "\<phi> y v" using gy A4[of \<phi>, rule_format, of w] p wv unfolding God_def by blast
        moreover have "\<psi> y v" using gy A4[of \<psi>, rule_format, of w] q wv unfolding God_def by blast
        ultimately show "(\<phi> \<^bold>\<sqinter> \<psi>) y v" by simp
      qed
      have "(\<^bold>\<box>(@ALLE@y. G y \<^bold>\<supset> (\<phi> \<^bold>\<sqinter> \<psi>) y)) w" using inc by blast
      thus "P (\<phi> \<^bold>\<sqinter> \<psi>) w" using A2[of G "\<phi> \<^bold>\<sqinter> \<psi>", rule_format, of w] A3[rule_format, of w] by blast
    qed
    have "@FIL@ P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
'''
UFILTER_SCOTT = r'''
lemma UltraFilter_replayed: "\<lfloor>@UFIL@ P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> :: "e \<Rightarrow> \<sigma>"
      show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    qed
    have "@UFIL@ P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
'''

def evil(thy, name, doc):
    return name, sub(HEADER + T3_EVIL + T4_EVIL + MONOEVIL + FILTER_EVIL + FOOTER,
                     {'NOTES': NOTES, 'THY': thy, 'NAME': name, 'DOC': doc})

def scott(thy, quant, facts, name, doc, t2='T2', t3='T3'):
    EX = r'\<^bold>\<exists>\<^sup>E' if quant in ('act', 'aq') else r'\<^bold>\<exists>'
    ALLE = r'\<^bold>\<forall>\<^sup>E' if quant == 'act' else r'\<^bold>\<forall>'
    EXC = r'\<^bold>\<exists>\<^sup>E' if quant == 'act' else r'\<^bold>\<exists>'
    d = {'NOTES': NOTES, 'THY': thy, 'NAME': name, 'DOC': doc, 'EX': EX, 'ALLE': ALLE, 'EXC': EXC,
         'ZACT': ' za: "z\\<^bold>@w" and' if quant != 'poss' else '', 'ZACTUSE': ' za' if quant != 'poss' else '',
         'ACTOBT': ' and ha: "h\\<^bold>@v"' if quant != 'poss' else '', 'ACTUSE': ' ha' if quant != 'poss' else '',
         'FIL': 'Filter' if quant != 'poss' else 'FilterP', 'UFIL': 'UFilter' if quant != 'poss' else 'UFilterP',
         'SUB': r'\<^bold>\<subseteq>\<^sup>E' if quant != 'poss' else r'\<^bold>\<subseteq>',
         'T2': t2, 'T3': t3}
    parts = [HEADER]
    for f in facts:
        parts.append({'T2': T2_SCOTT, 'T3': T3_SCOTT, 'MC': MC_SCOTT, 'Monotheism': MONO_SCOTT,
                      'Filter': FILTER_SCOTT, 'UltraFilter': UFILTER_SCOTT}[f])
    parts.append(FOOTER)
    return name, sub(''.join(parts), d)

if __name__ == '__main__':
    docV2 = ('The results of the second variant whose proofs in the Notes are smt or metis, or run through '
             'one that is: proved again without automation that substitutes terms of its own, citing the '
             'axioms, the definitions, the certified facts PosProps and NegProps and the frame condition Rsymm.')
    docV3 = ('The results of the third variant whose proofs in the Notes are smt or run through one that '
             'is, proved again without such automation; the postulate Th4 of this variant is used as it stands.')
    if fam in ('v2', 'all'):
        emit(*goedel('GoedelVariantHOML2', 2, 'act', ['Th1', 'Th2', 'Th3', 'L', 'Th4', 'Th5', 'MC', 'Monotheism', 'Filter'], doc=docV2))
        emit(*goedel('GoedelVariantHOML2inS4', 2, 'act', ['Th1', 'Th2'], doc=docV2))
        emit(*goedel('GoedelVariantHOML2possInS4', 2, 'poss', ['Th1', 'Th2'], doc=docV2))
        # the mixed and possibilist settings: Th1-Th3 and Monotheism go in front of the existing replays
        for thy, q, old in [('GoedelVariantHOML2AndersonQuant', 'aq', 'Replay2026AQL'), ('GoedelVariantHOML2poss', 'poss', 'Replay2026PossL')]:
            name, text = goedel(thy, 2, q, ['Th1', 'Th2', 'Th3', 'Monotheism'], name=old + '_pre', doc='')
            body = text.split('begin\n', 1)[1].rsplit('\nend\n', 1)[0]
            open(os.path.join(OUT, old + '.head.txt'), 'w', encoding='utf-8').write(body)
    if fam in ('v3', 'all'):
        for thy, q in [('GoedelVariantHOML3', 'act'), ('GoedelVariantHOML3AndersonQuant', 'aq'), ('GoedelVariantHOML3poss', 'poss')]:
            emit(*goedel(thy, 3, q, ['Th1', 'Th2', 'Th3', 'L', 'Th5', 'MC', 'Monotheism', 'PosProps', 'Filter'], doc=docV3))
        emit(*goedel('GoedelVariantHOML3inS4', 3, 'act', ['Th1', 'Th2'], doc=docV3))
        emit(*goedel('GoedelVariantHOML3possInS4', 3, 'poss', ['Th1', 'Th2'], doc=docV3))
    if fam in ('evil', 'all'):
        emit(*evil('EvilDerivable', 'Replay2026EvilDerivable',
                   'The six results of EvilDerivable whose proofs in the Notes are smt or run through one that is.'))
    if fam in ('scott', 'all'):
        docS = 'The results of Scott\'s variant whose proofs in the Notes are smt or run through one that is.'
        emit(*scott('ScottVariantHOML', 'act', ['MC', 'Monotheism', 'Filter', 'UltraFilter'], 'Replay2026Scott_ScottVariantHOML', docS))
        emit(*scott('ScottVariantHOMLAndersonQuant', 'aq', ['T2', 'T3', 'MC', 'Monotheism', 'Filter', 'UltraFilter'],
                    'Replay2026Scott_ScottVariantHOMLAndersonQuant', docS, t2='T2_replayed', t3='T3_replayed'))
        emit(*scott('ScottVariantHOMLposs', 'poss', ['MC', 'Monotheism', 'Filter'], 'Replay2026Scott_ScottVariantHOMLposs', docS))
    print('\n'.join(THEORIES))


==> anc/tools/port-sources.sha256 <==
# SHA-256 of the Lean port the Lean run of Section 7 read: the modules of the
# structure-preserving port of the Notes, arXiv:2609.26806, whose sources are the
# ancillary files of that submission; computed when this bundle was built.
be884fa1ae37a4268c7acc2cb24f12e373ce3aae06b57b7ecc8d8e966adb34a9  EvilDerivable.lean
2ff643042591f5f8fda22fea8b57142d073131102dfe933527e0c5b4b83030a3  GoedelVariantHOML1.lean
cbb572e45bc234e4b2e3a41e9949feee3b076ed47079ddbc08961b12045d19f6  GoedelVariantHOML1AndersonQuant.lean
d33467a436cb55ebf27da29a7c6bb4e41fc3ceec0922d10f5fb1b3c9d97e24d2  GoedelVariantHOML1inS4.lean
c497992872c8edaa5e29e946e44e8ebb0ba3cb596088e930847ac2b8b00ef049  GoedelVariantHOML1poss.lean
22fc9957454095cd3c95005f631a61c159beb25fe9b9c2e2dba56d5334c1fba2  GoedelVariantHOML2.lean
82bf396aa2e858dc9eb0c23cb2071400bfed18f273bf7b711f046e89d994eae8  GoedelVariantHOML2AndersonQuant.lean
ef3924be5cb5a30feaebce66eda69868de161bb984b03f8f21b88846c324244c  GoedelVariantHOML2inS4.lean
d306c33301c1ced2f11afec7a390b439bbc442f414687c5f5355029b77f32aef  GoedelVariantHOML2poss.lean
3e70e0b9ca7ce1b058e9bfa0543bba92ef6da71a46580f9fda2578066df12d1c  GoedelVariantHOML2possInS4.lean
f82eea745ae638d701827b0cce414adf887c14568e605bc9cf5a6521fa74e5ef  GoedelVariantHOML3.lean
9e728adf25bb76d24f6b974ba1f352a8bfaa121a2809da3ea4d1ca178a4cb7be  GoedelVariantHOML3AndersonQuant.lean
de3a750675ccae519068c2ce6bdb52d20ab995c8decd406b902f515e5734e497  GoedelVariantHOML3inS4.lean
f2eff50a48dfacba6b6f6b8bc4ec787609ecfafbc9948f201cb547ba6ec045cd  GoedelVariantHOML3poss.lean
1b81644782ee13b9444661edaaaeb4b9d824474293e7963abd01a81c5226dc6f  GoedelVariantHOML3possInS4.lean
f8f79241e1b3cd97193ac36cd6ba57c85cf98d9ba348bfb90b31cb78cfabb8a5  HOMLinHOL.lean
8df94bdeec17c0e729127f2f663bbd448f951b45e536323a84c4f6530b801902  HOMLinHOLonlyK.lean
0175d17ec9a6e73f217ba1badede714db36e8a72f19e24d8169eda53e994322d  HOMLinHOLonlyS4.lean
49182ca76f58a2d99a118c44cbe9f9e23b94ada21e65b2c7fcea68359b5f9546  ModalFilter.lean
3cbf233021c1f7bbe1597b9928f78653671744710d3259e7e5e5b02d85046464  ScottVariantHOML.lean
e84f7a0a935ff5c823415d9d898996ec4b942175b5a0a9157cd68c3ca90f54b4  ScottVariantHOMLAndersonQuant.lean
1da0068ce1fcf4e8e81dffc324bc7906576c7a27a0902a2fd0420998c2a5a85e  ScottVariantHOMLinK.lean
81c7357fd3e12e14190077e9bcba1569733ddf81b486f62ac2b57ceb8883e0ec  ScottVariantHOMLinS4.lean
31466e65a0dd0266438b7619a4d84fd4f108f9d664545f605f483f4b4d101f60  ScottVariantHOMLposs.lean
b3da72758a02b23e046a5dfc76bdb5d01c1445f1679c9a31328f0f842fa86d86  ScottVariantHOMLpossInS4.lean
8cf8e59fcf82c6d6b143ab228a64dec7bc4de24c1dd8e18d8bc6a97c15edcb87  SurjectiveCantor.lean
deb578b75baea3b3070f800fdb66309e4142f66b507d9723fd22f4656970ba49  TestsHOML.lean
2f5fee4c1023a196337505399bd59e94fcd0bd6cfe1fe773167d275482be2302  TestsHOMLinS4.lean
03f4f28d12775525d503920071ed7f2a708f565751a25287529fe26deacd0590  ThereIsNoEvil1.lean
d51b18840028e7383bd9dd9567c7046231e598991956894b7f88361d50ded574  ThereIsNoEvil2.lean

